A p-adic Valuation Calculus for Permutations with Restricted Cycle Lengths

Let a_A(n) be the number of permutations of {1,...,n} all of whose cycle lengths lie in a set A. We develop a valuation calculus for these numbers. Mobius inversion writes the exponential generating function as an Euler product, and at a prime p the factors with non-p-integral exponents, the blocks, determine a finite knapsack problem. Its optimal value gives a lower bound for v_p(a_A(n)), and the bound is attained exactly when one residue modulo p, the sum of the terms of the optimal choices, does not vanish. For a fixed set A and prime p the bounds and residues for all n <= N cost O(N^2) operations. When one block is strictly the most efficient, the valuation inside each residue class is that of a locally analytic p-adic function. We use the calculus to determine the 2-adic and 3-adic valuations for cycle lengths at most 3, 4 and 5, to prove the divisibility conjectures recorded in A378495, A079128, A193437 and A193438 and the 3-adic statements recorded in A057693 and A070945, and to treat 99 OEIS sequences in all. We also prove sharp divisibility and gcd theorems, show that at n = 111 the gcd of the counts over all sets of excluded cycle lengths containing {1,2,3} is one third of the gcd over the sets {1,2,3,k}, and determine eventual divisibility and tail gcds modulo composite integers. Part of the paper is formalized in Lean 4.

==> anc/README.md <==
# Ancillary files for "A p-adic Valuation Calculus for Permutations with Restricted Cycle Lengths"

All programs use exact integers.  Section and theorem numbers refer to the paper.

## The verifier

`verify_restricted_cycles.py` re-checks the numerical claims of the paper.  Run it from this folder with

```
python3 -I verify_restricted_cycles.py
```

It needs only the Python 3 standard library.  With numpy installed it also reruns the scripts in
`interp/composite`, and with a C compiler (`cc`, `gcc` or `clang`) it also compiles and runs the C programs.
It prints one PASS or FAIL line per check and ends with ALL PASS.  The output of the run for the paper is
`verify.out`.  The sections of the output are the following.

| section | content |
|---|---|
| 0, 2, 3, 4, 9 | brute force, Lemmas 2.1 to 2.3, Theorem 3.1 |
| 1, 15 | Theorem 4.1 (A378495) and the numerical examples of the introduction |
| 5 | Theorem 7.1, the dichotomy at a prime |
| 6 | the Artin-Hasse bound of Appendix A.1, Corollary 8.21(a), Theorem 8.19 |
| 7, 10 | Theorems 5.1 and 5.5, Propositions 5.3 and 5.4 |
| 11, 18 | Section 6, the cycle gcd, A079128 and A335088 |
| 12, 16, 17 | Section 8, the valuation calculus, the dominant block and the Harmonic Theorem |
| 13, 14 | Sections 9 and 10, the 3-adic and 2-adic valuations for cycle lengths at most 3, 4 and 5 |
| 8, 19 | Section 14, column 2 at odd primes |
| 21, 22 | Section 11, the global gcd and the counterexample at n = 111, Propositions 6.5 and 6.10, Observation 6.11, Theorem 10.3 |
| 23 | Propositions 6.6 to 6.8, Observation 6.11, Appendix A.9 and Question 14.6, the Lean sources |
| 24 | Theorem 14.3, Proposition 6.9, the Lean sources |
| 25 | Section 13, composite moduli and Corollaries 13.9 to 13.11 |

## Files in this folder

* `verify_cop.c`: cop(n) modulo n+1 from the cycle recurrence (Proposition 6.10).
* `cop_search.c`, `cop_search.out`: the search over all n <= 3*10^6 with n+1 prime (Theorem 6.3, Proposition 6.10).
* `good_primes.c`, `good_primes.out`: the count of good primes in column 2 (Question 14.6).
* `catalogue_restricted_oeis.csv`, `catalogue_restricted_oeis.pdf`: the supplementary catalogue of the 99 OEIS
  sequences to which a theorem of the paper applies.

## Folders

* `interp/interp.py` and `interp/vcalc.py`: the identity of Theorem 12.1 against exact counts, with an
  independent implementation of the valuation calculus of Theorem 8.8.  `interp/col2_qstar.py`: the roots q* modulo
  p of Theorem 12.4 for the seven pairs of Question 14.6.  The output of both is `interp/interp_checks.out`.
* `interp/cop`: Section 6.1 and Appendix A.8, cop(n) modulo a prime n+1.  `cop_fast.c` implements the prefix-sum
  recurrence of Proposition 6.6, `cop_cycle.c` the cycle recurrence, `safe_prime.c` the closed form of
  Proposition 6.8, `exact_check.py` compares them with exact values, `gcd_check.py` checks the cycle gcd residues
  of Section 6 modulo a prime n+1, `control.py` runs negative controls, and `stats.py` gives the statistics of
  Observation 6.11.  The zeros of the full search are in `search_2_3000000_zeros.txt` and the residues for
  primes below 10^5 in `residues_p_lt_1e5.txt`.  `run_search.sh` reruns the search.
* `interp/density`: Question 14.6, Remark 14.7 and Appendix A.9, the good primes in column 2.  `zeros.c` and
  `fast.c` list the zeros of Q_n modulo p for all odd primes up to 3*10^6 (`zeros_all.txt.gz`), `analyze.py`
  and `analyze_b.py` give the statistics, `arrangement.py` and `distinct_check.py` check the line arrangement of
  Remark 14.7 and Theorem A.9.2, `hermite_check.py` checks a Hermite identity used there, and `controls.py`,
  `control_der.c` and `interp_degree.py` run the controls of Proposition A.9.5.  `run_all.sh` reruns the scan.
* `interp/composite`: Section 13 (see its README).
* `interp/windows`: Theorem 14.3 and Proposition 6.9 (see its README).
* `lean`: the Lean 4 sources of Appendix A.10 (see its README).


==> anc/catalogue_restricted_oeis.csv <==
a_number,name,group,structure,statement,theorem,status,entry_conjecture,conjecture_status,relation_to_entry,verification,notes
A002467,"The game of Mousetrap with n cards (given n letters and n envelopes, how many ways are there to fill the envelopes so that at least one letter goes into its right envelope?).",Excluded sets containing an initial segment,"n! minus the derangement number D(n), the permutations of [n] with at least one fixed point.","For n>=2 the number n-1 divides a(n). For every prime p the dichotomy of Theorem 7.1 applied to the derangement numbers gives, for n>=p^e, that a(n+p^e) is congruent to minus a(n) modulo p^e (p odd, since 1 is excluded and p allowed).","Theorem 3.1(i) (r=1), Theorem 7.1",PROVED,Simon Plouffe (1993) gives a(n) as the nearest integer to (1-1/e) n!.,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1611 checks).",
A038205,Number of derangements of n where minimal cycle size is at least 3.,Excluded sets containing an initial segment,"Derangements with no 2-cycle, a_S(n) with excluded set S={1,2}. This is column 2 of the triangle of derangements with no k-cycle.","For n>=3 the number (n-1)(n-2) divides a(n), and 2^floor((n-1)/4)(n-1)(n-2) divides a(n). For m>=0 the 2-adic valuations of a(n) at n=4m+3,...,4m+6 are m+1, m+1, m+3+v_2(m+1), m+5+v_2(m+1). For p=3, 5 and 7 one has v_p(a(n)) = v_p((n-1)(n-2)) for all n>=3. For every prime p the dichotomy of Theorem 7.1 applies.","Theorem 3.1(i),(iii), Theorem 4.1(f), Proposition 14.1, Theorem 7.1",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (3114 checks).","The p=5 and p=7 cases use the finite criterion of Proposition 14.1 (Q_n prime to p for 3<=n<=p+2), checked exactly."
A047865,Number of derangements of n where minimal cycle size is at least 4.,Excluded sets containing an initial segment,"Derangements with all cycles of length at least 4, a_S(n) with excluded set S={1,2,3}.",For n>=4 the number (n-1)(n-2)(n-3) divides a(n). Also v_3(a(n)) >= v_3((n-1)(n-2)(n-3)) + floor((n-1)/6) and 2^floor((n-1)/4)(n-1)(n-2) divides a(n). For every prime p the dichotomy of Theorem 7.1 applies.,"Theorem 3.1(i),(iii), Theorem 7.1",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2238 checks).",
A145877,"Triangle read by rows: T(n,k) is the number of permutations of [n] for which the shortest cycle length is k (1<=k<=n).",Excluded sets containing an initial segment,"T(n,k) = permutations of [n] whose shortest cycle has length exactly k, 1<=k<=n. This is U(n,k)-U(n,k+1) for the triangle of permutations with all cycles of length at least k.","For n>=2 every entry T(n,k) of row n is divisible by n-1.","Theorem 3.1(i), applied to U(n,k) and U(n,k+1) (with U(n,1)=n! and U(n,2)=D(n))",PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 56 terms printed in the local mirror entry. Statement checked exactly for n<=150 (11324 checks).,The gcd of row n equals n-1 for the rows checked (n<=29 in the entry range) but this is not covered by the theorems and is not counted.
A158243,Derangements with at least one 2-cycle.,Excluded sets containing an initial segment,"Derangements with at least one 2-cycle, D(n) minus the number of derangements with no 2-cycle.","For n>=2 the number n-1 divides a(n), since it divides both D(n) and the number of derangements with all cycles of length at least 3.",Theorem 3.1(i) (r=1 and r=2),PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 (150 checks).,
A238474,a(n) = (-1)^n*(n+3)!/(2*(n+1)) for n >= 0.,Excluded sets containing an initial segment,"a(m) = (-1)^m (m+3)!/(2(m+1)), m>=0. Linked to the triangle of derangements with no k-cycle.","For m>=2 the absolute value |a(m)| equals T(m+3,m+2)-T(m+3,m+1), where T(n,k) is the number of derangements of [n] with no k-cycle.",Theorem 4.1(d),PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 21 terms printed in the local mirror entry. Statement checked exactly for n<=150 (146 checks).,
A333726,"Triangle read by rows: T(n,k) is the number of permutations in S_n for which all cycles are length k or greater.",Excluded sets containing an initial segment,"U(n,k) = permutations of [n] all of whose cycles have length at least k, 1<=k<=n. Allowed lengths >= k.","For n>=3 the gcd of row n is n-1. More precisely, for every prime q<=n-1 the valuation v_q(U(n,k)) equals v_q(n-1) for k=q if q divides n-1, and for k = n mod q (or k=2 if q divides n) if q does not divide n-1.",Theorem 5.5 (with Theorem 3.1(i)),PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 45 terms printed in the local mirror entry. Statement checked exactly for n<=150 (3122 checks).,The entry states no conjecture on divisibility.
A348075,"Triangular array read by rows: T(n,k) is the number of derangements whose shortest cycle has exactly k nodes; n >= 1, 1 <= k <= n.",Excluded sets containing an initial segment,"T(n,k) = derangements of [n] whose shortest cycle has length exactly k (column 1 is 0), 2<=k<=n.",For n>=2 every entry of row n is divisible by n-1.,"Theorem 3.1(i), applied to U(n,k) and U(n,k+1)",PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 66 terms printed in the local mirror entry. Statement checked exactly for n<=150 (11175 checks).,The gcd of row n equals n-1 for the rows checked but this is not covered by the theorems and is not counted.
A378495,"Triangle read by rows: T(n,k) is the number of derangements in S_n with no k-cycles. 1 <= k <= n.",Excluded sets containing an initial segment,"T(n,k) = derangements of [n] with no k-cycle, 2<=k<=n (column k=1 is 0). Allowed lengths all except 1 and k.","Every entry T(n,k) with 2<=k<=n is divisible by n-1. For n>=3 the gcd of row n is n-1. For n>=5 one has T(n,n-2)-T(n,n)=(n-3)!(n-4)(n-1)/2 and T(n,n-1)-T(n,n-2)=n!/(2(n-2)), which equals |A238474(n-3)|. For k>=4 and n>=k the 2-adic valuation of T(n,k) is v_2(n-1). For m>=0 the valuations of T(n,2) at n=4m+3,4m+4,4m+5,4m+6 are m+1, m+1, m+3+v_2(m+1), m+5+v_2(m+1).","Theorem 4.1(a)-(f), Theorem 5.1 (r=1)",PROVED,"Three conjectures, the row gcd is n-1 for n>=3, T(n,n-2)-T(n,n) = (n-3)!(n-4)(n-1)/2 for n>=5, and T(n,n-1)-T(n,n-2) = |A238474(n-4)| for n>=4.","settled, the last one in corrected form",settles the entry conjectures,Counted objects recomputed exactly from their definition and compared with all 55 terms printed in the local mirror entry. Statement checked exactly for n<=150 (22641 checks).,"The entry states three conjectures. The row gcd and the identity for T(n,n-2)-T(n,n) are proved as stated. The third conjecture is printed with index n-4 and is proved in the corrected form with index n-3 (the printed index fails for every n>=5 up to 150)."
A079128,Number of degree-n permutations with (mutually) relatively prime cycle lengths.,Permutations by cycle gcd,"Permutations of [n] whose cycle lengths have gcd 1, counted by C(n,1).",For n>=2 the number n-1 divides a(n). For n>=3 the number n+1 divides a(n). For n>=4 the number n^2-1 divides a(n). For all n the numbers a(n) and n are coprime.,Corollary 6.2 (Theorem 6.1(a)-(d)),PROVED,"Conjecture that n^2-1 divides a(n) for n>3 (unsigned, entry of Vladeta Jovovic and Vladimir Baltic, 2002), and conjecture of Vladeta Jovovic (2003) that gcd(a(n),n)=1.",settled,settles the entry conjectures,Counted objects recomputed exactly from their definition and compared with all 22 terms printed in the local mirror entry. Statement checked exactly for n<=150 (629 checks).,"The entry carries two conjectures, that n^2-1 divides a(n) for n>3 (unsigned, from Vladeta Jovovic and Vladimir Baltic, 2002) and that gcd(a(n),n)=1 (Vladeta Jovovic, 2003). Both are proved. The statement a(p)=p!-(p-1)! in the entry is the case n=p of the Moebius formula."
A213279,"Triangle read by rows: T(n,k) (n>=1, 1 <= k <= n) = number of permutations of [1..n] in which all cycle lengths are divisible by k.",Permutations by cycle gcd,"T(n,k) = permutations of [n] all of whose cycle lengths are divisible by k, 1<=k<=n (zero unless k divides n). Allowed lengths are the multiples of k.","For n>=2 every entry of row n is divisible by n-1. If k divides n, with m=n/k, then T(n,k) = n!/(k^m m!) times the product of (kj+1) for 0<=j<m. For every prime p dividing k, v_p(T(n,k)) = v_p(n!) - m v_p(k) - v_p(m!).","Lemma 6.4, Theorem 6.1(a) with phi(g) the indicator of k dividing g",PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 66 terms printed in the local mirror entry. Statement checked exactly for n<=150 (12895 checks).,The entry states no divisibility property.
A226388,Number of n-permutations such that all cycle lengths have a common divisor >= 2.,Permutations by cycle gcd,"Permutations of [n] whose cycle lengths have a common divisor at least 2, equal to n! minus A079128(n).",For n>=2 the number n-1 divides a(n).,Theorem 6.1(a) with phi(g)=[g>=2],PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 (149 checks).,"The entry already records a(p)=(p-1)! as a comment. That is the case k=1 of the formula for C(n,g)."
A335088,"a(n) = n! * [x^n] exp(Sum_{k=1..n, gcd(n,k) = 1} x^k / k).",Permutations by cycle gcd,"Permutations of [n] all of whose cycle lengths are prime to n, cop(n).",For n>=2 the number n-1 divides a(n) and a(n) is coprime to n. If n+1 is composite then n+1 divides a(n).,Theorem 6.3,PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 (412 checks).,"The entry states no divisibility property. The paper also records by exact computation that for n+1 prime the divisibility by n+1 holds for n=708 and 92202 and fails for every other n up to 3 million, which is not part of the statement counted here."
A346066,Sum of GCD of cycle lengths over all permutations of [n].,Permutations by cycle gcd,Sum over all permutations of [n] of the gcd of the cycle lengths.,For n>=2 the number n-1 divides a(n).,Theorem 6.1(a) with phi(g)=g,PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 (149 checks).,The entry states no divisibility property.
A346085,"Number T(n,k) of permutations of [n] such that k is the GCD of the cycle lengths; triangle T(n,k), n>=0, 0<=k<=n, read by rows.",Permutations by cycle gcd,"T(n,k) = permutations of [n] whose cycle lengths have gcd exactly k (zero unless k divides n), n>=0, 0<=k<=n.","For n>=2 and every g dividing n, the number n-1 divides T(n,g). If n/g>=3 then n+1 divides T(n,g), and if moreover n>=4 then n^2-1 divides T(n,g). For every prime p dividing n, with k=n/g, v_p(T(n,g)) = v_p(n!) - k v_p(g) - v_p(k!) if p divides g, and v_p(n!) - k/p - v_p((k/p)!) if p does not divide g.",Theorem 6.1(a)-(d),PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 66 terms printed in the local mirror entry. Statement checked exactly for n<=150 (3260 checks).,The entry states no divisibility property.
A346086,Number of permutations of [2n] such that the GCD of the cycle lengths equals 2.,Permutations by cycle gcd,"Permutations of [2n] whose cycle lengths have gcd exactly 2, which is C(2n,2).","With N=2n, the number N-1 divides a(n) for n>=1. For n>=3 the numbers N+1 and N^2-1 divide a(n). For every prime p dividing N, v_p(a(n)) = v_p(N!) - n v_p(2) - v_p(n!) if p=2, and v_p(N!) - n/p - v_p((n/p)!) if p is odd.","Theorem 6.1(a)-(d) with g=2, k=n",PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 16 terms printed in the local mirror entry. Statement checked exactly for n<=150 (357 checks).,The entry states no divisibility property.
A359951,Number of permutations of [n] such that the GCD of the cycle lengths is a prime.,Permutations by cycle gcd,Permutations of [n] whose cycle lengths have a prime gcd.,For n>=2 the number n-1 divides a(n).,Theorem 6.1(a) with phi the indicator of the primes,PROVED,none,no conjecture,statement not present in the entry,Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 (149 checks).,
A057693,Number of permutations on n letters that have only cycles of length 3 or less.,Cycle lengths at most r,"Permutations of [n] all of whose cycles have length at most 3, allowed lengths 1,2,3 (excluded set all m>3).","The 2-adic valuation is v_2(a(n)) = 1 + floor((n-2)/4) for all n>=2. For m>=0, v_3(a(6m)) = v_3(a(6m+2)) = m + floor((m+1)/3) and v_3(a(6m+3)) = v_3(a(6m+5)) = m + floor(m/3) + 1, while v_3(a(6m+1)) >= m + floor((m+1)/3) and v_3(a(6m+4)) >= m + floor(m/3) + 1. More precisely v_3(a(n)) >= floor(n/9)+floor((n+6)/9), with equality unless n is 4 mod 27, where the inequality is strict. Every number 2^i 3^j divides a(n) for all large n, and a(n) is purely periodic modulo p^e for every prime p>=5.","Corollary 8.21(a), Theorem 9.1, Corollary 9.2, Theorem 7.1, Corollary 13.9",PROVED,"Peter Bala (2026) records four conjectural 3-adic equalities and two inequalities, checked to n=1000, and states the 2-adic formula without proof.",settled,settles the entry conjectures,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2247 checks).","Peter Bala records on the entry the 2-adic formula without proof, and the four 3-adic equalities and two inequalities as conjectural values checked to n=1000. All of these 3-adic statements are proved."
A070945,Number of permutations on n letters that have only cycles of length 4 or less.,Cycle lengths at most r,"Permutations of [n] all of whose cycles have length at most 4, allowed lengths 1,2,3,4.","Write n=8K+nu with 0<=nu<=7. Then v_2(a(n)) >= 4K+gamma(nu) with gamma=(0,0,1,1,3,3,3,3), with equality unless n is 5 or 12 mod 16. In particular v_2(a(2m)) >= m and v_2(a(2m+1)) >= m, and v_2(a(2n+1)-a(2n)) >= n+1 for n>=1. For m>=0, v_3(a(6m)) = v_3(a(6m+1)) = m + floor((m+1)/3) and v_3(a(6m+3)) = v_3(a(6m+4)) = m + floor(m/3) + 1, while v_3(a(6m+2)) >= m + floor((m+1)/3) and v_3(a(6m+5)) >= m + floor(m/3) + 1. Every number 2^i 3^j divides a(n) for all large n.","Theorem 10.1, Corollary 10.2, Corollary 9.2, Theorem 7.1, Corollary 13.10",PROVED,"Peter Bala (2026) records conjectural 3-adic equalities and inequalities, checked to n=1000, and eventual divisibility by every power of 3.",settled,settles the entry conjectures,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2172 checks).","Peter Bala records on the entry the 2-adic inequalities with a proof by induction and the 3-adic equalities and inequalities as conjectural values checked to n=1000. The 3-adic statements are proved. The third 2-adic inequality is printed as v_2(a(2n+1)-a(n)) >= n+1, which fails at n=1 since a(3)-a(1)=5, and holds with a(2n) in place of a(n)."
A070946,Number of permutations on n letters that have only cycles of length 5 or less.,Cycle lengths at most r,"Permutations of [n] all of whose cycles have length at most 5, allowed lengths 1,...,5.","Write n=8K+nu with 0<=nu<=7. Then v_2(a(n)) >= 4K+gamma(nu) with gamma=(0,0,1,1,3,3,3,3), with equality exactly when n is not 12 or 13 mod 16, and v_2(a(n)) >= 4K+gamma(nu)+1 for n = 12, 13 mod 16. For m>=0, v_3(a(6m+i)) = m + floor((m+1)/3) for i=0,1,2 and v_3(a(6m+i)) = m + floor(m/3) + 1 for i=3,4,5. Every number 2^i 3^j 5^k divides a(n) for all large n.","Theorem 10.3, Corollary 9.2, Theorem 7.1, Corollary 13.11",PROVED,none,no conjecture,refines statements already in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2098 checks).","The entry states, as a fact from Peter Bala, that 2^i 3^j 5^k divides a(n) for all large n. It carries no conjecture. The exact 2-adic and 3-adic valuations are new to the entry."
A070947,Number of permutations on n letters that have only cycles of length 6 or less.,Cycle lengths at most r,"Permutations of [n] all of whose cycles have length at most 6, allowed lengths 1,...,6.","Write n=8q+nu. Then v_2(a(n)) = v_2(n!) - 3q - v_2(q!) unless nu=7, where the valuation is strictly larger. Also v_3(a(n)) = floor(n/3) - floor(n/9) unless n is 7 mod 9, where it is at least one larger. The prime 7 never divides a(n). Every number 2^i 3^j 5^k divides a(n) for all large n.","Theorem 8.20(a),(b) at (p,k)=(2,3) and (3,2), Corollary 8.21(c),(d), Theorem 7.1",PROVED,none,no conjecture,refines statements already in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2250 checks).",The entry carries no conjecture on valuations.
A202364,Number of n-permutations with at least one cycle of length >=4.,Cycle lengths at most r,"Permutations of [n] with a cycle of length at least 4, equal to n! minus A057693(n), the count with lengths 1,2,3 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e (valid when n >= 5^e). At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e (valid when n >= 7^e).",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1685 checks).",
A000085,"Number of self-inverse permutations on n letters, also known as involutions; number of standard Young tableaux with n cells.",Involutions and their relatives,"Involutions in S_n, allowed lengths 1 and 2.","Write n=4q+nu with 0<=nu<=3. Then v_2(a(n)) = q + eps(nu) with eps=(0,0,1,2), so a(n) = 2^(floor(n/4)+f(n mod 4)) times an odd number with f=(0,0,1,2). For every odd b and all n>=0, a(n+b) is congruent to a(n) modulo b, hence b divides a(n) if and only if b divides a(n+b).","Theorem 8.19, Theorem 7.1 (case (B) at every odd prime, combined over prime powers)",PROVED,"Thomas Anton (2020) states two apparent properties, the 2-adic form a(n)=2^(floor(n/4)+f(n mod 4)) q with q odd and f=(0,0,1,2), and that for odd b, b divides a(n) if and only if b divides a(n+b).",settled,settles the entry conjectures,"Counted objects recomputed exactly from their definition and compared with all 28 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (13348 checks).","Thomas Anton states two apparent properties on the entry, the 2-adic formula and the equivalence for odd b. Both are proved. The entry also records the congruence a(n+k) = a(n) mod k for odd k. The exact 2-adic valuation of involutions is also known in the literature."
A066052,Number of permutations in the symmetric group S_n with order >= 3.,Involutions and their relatives,"Permutations of order at least 3, equal to n! minus the number of involutions.","For n>=4, v_2(a(n)) = floor(n/4) + (0,0,1,2)[n mod 4]. For p=2 the number 2^e divides a(n) for n >= 2^max(e,4), and for every odd prime p, a(n+p^e) is congruent to a(n) modulo p^e when n >= p^e.","Theorem 8.19 with Legendre formula for v_2(n!), Theorem 7.1",PROVED,R. J. Mathar (2017) conjectures two linear recurrences.,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1723 checks).","The entry carries recurrences conjectured by R. J. Mathar, which are of another kind and are not addressed."
A066223,Bisection of A000085.,Involutions and their relatives,Even-indexed terms I(2n) of the involution numbers.,"For n>=0 the 2-adic valuation is v_2(a(n)) = ceil(n/2). For every odd prime p and e>=1, a(n+p^e) is congruent to a(n) modulo p^e for all n>=0.","Theorem 8.19, Theorem 7.1 (case (B) at odd primes)",PROVED,"R. J. Mathar (2012) conjectures a linear recurrence, recorded in the entry as true.","other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 20 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1202 checks).","The entry carries a recurrence conjectured by R. J. Mathar, which is recorded as true in the entry and is not part of the statement counted."
A066224,Bisection of A000085.,Involutions and their relatives,Odd-indexed terms I(2n+1) of the involution numbers.,"For n>=0 the 2-adic valuation is v_2(a(n)) = n/2 for even n and (n+3)/2 for odd n. For every odd prime p and e>=1, a(n+p^e) is congruent to a(n) modulo p^e for all n>=0.","Theorem 8.19, Theorem 7.1 (case (B) at odd primes)",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 17 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1202 checks).",
A246552,2-adic valuation of the number of involutions of n (A000085).,Involutions and their relatives,"The 2-adic valuation of the number of involutions I(n), n>=0.","For all n>=0, a(n) = floor(n/4) + (0,0,1,2)[n mod 4].",Theorem 8.19,PROVED,none,no conjecture,proof of closed forms already listed in the entry,Counted objects recomputed exactly from their definition and compared with all 91 terms printed in the local mirror entry. Statement checked exactly for n<=150 (151 checks).,"The entry already lists closed forms for a(n) (Colin Barker, Wesley Ivan Hurt, Ridouane Oudra) and a recurrence. Theorem 8.19 supplies a proof of them. The entry carries no conjecture."
A001470,Number of degree-n permutations of order dividing 3.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) exactly when r is not in {4, 6, 7}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 26 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A001472,Number of degree-n permutations of order dividing 4.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 4.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 8 of depth 3, so for n = 8q + r with 0 <= r < 8 one has v_2(a(n)) = v_2(n!) - 3q - v_2(q!) exactly when r is not in {3, 4, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A005388,Number of degree-n permutations of order a power of 2.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the powers of 2.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the allowed set is p-saturated, so v_2(a(n)) >= v_2(n!) for all n (Theorem 8.15). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17, Theorem 8.15",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A052501,Number of permutations sigma such that sigma^5=Id; degree-n permutations of order dividing 5.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 25 of depth 2, so for n = 25q + r with 0 <= r < 25 one has v_5(a(n)) = v_5(n!) - 2q - v_5(q!) exactly when r is not in {5, 9, 10, 13, 14}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A053496,Number of degree-n permutations of order dividing 6.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 6.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) exactly when r is not in {4, 7, 8}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053497,Number of degree-n permutations of order dividing 7.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 7.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 49 of depth 2, so for n = 49q + r with 0 <= r < 49 one has v_7(a(n)) = v_7(n!) - 2q - v_7(q!) exactly when r is not in {9, 11, 28, 34, 39, 48}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A053498,Number of degree-n permutations of order dividing 8.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 8.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 16 of depth 4, so for n = 16q + r with 0 <= r < 16 one has v_2(a(n)) = v_2(n!) - 4q - v_2(q!) exactly when r is not in {3, 4, 6, 8, 10, 11, 14, 15}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053499,Number of degree-n permutations of order dividing 9.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 9.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 27 of depth 3, so for n = 27q + r with 0 <= r < 27 one has v_3(a(n)) = v_3(n!) - 3q - v_3(q!) exactly when r is not in {4, 6, 7, 10, 12, 13, 14, 17, 19, 23, 24, 25, 26}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 28 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A053500,Number of degree-n permutations of order dividing 10.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 10.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) exactly when r is not in {3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 25 of depth 2, so for n = 25q + r with 0 <= r < 25 one has v_5(a(n)) = v_5(n!) - 2q - v_5(q!) exactly when r is not in {4, 5, 20, 22}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053501,Number of degree-n permutations of order dividing 11.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 11.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A053502,Number of degree-n permutations of order dividing 12.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 12.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 8 of depth 3, so for n = 8q + r with 0 <= r < 8 one has v_2(a(n)) = v_2(n!) - 3q - v_2(q!) exactly when r is not in {5, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053503,Number of degree-n permutations of order dividing 16.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 16.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 32 of depth 5, so for n = 32q + r with 0 <= r < 32 one has v_2(a(n)) = v_2(n!) - 5q - v_2(q!) exactly when r is not in {3, 4, 6, 8, 10, 11, 14, 15, 17, 18, 19, 20, 21, 23, 25, 26, 27, 29, 30, 31}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053504,Number of degree-n permutations of order dividing 24.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 24.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 16 of depth 4, so for n = 16q + r with 0 <= r < 16 one has v_2(a(n)) = v_2(n!) - 4q - v_2(q!) exactly when r is not in {5, 6, 9, 10, 12}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 22 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A053505,Number of degree-n permutations of order dividing 30.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the divisors of 30.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) exactly when r is not in {4, 5, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 25 of depth 2, so for n = 25q + r with 0 <= r < 25 one has v_5(a(n)) = v_5(n!) - 2q - v_5(q!) exactly when r is not in {8, 14, 17}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A218003,Number of degree-n permutations of order a power of 3.,Order dividing N and cycle lengths in a power of a prime,Allowed cycle lengths are the powers of 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the allowed set is p-saturated, so v_3(a(n)) >= v_3(n!) for all n (Theorem 8.15). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17, Theorem 8.15",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 28 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A052502,Number of permutations sigma of [3n] without fixed points such that sigma^3 = Id.,Fixed-point-free permutations of given order,"Allowed cycle length 3 only, degree 3n.","Here a(n) is the count in degree 3n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and 3n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 3n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 3n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 14 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2224 checks).",
A052503,Number of permutations sigma of [2n] without fixed points such that sigma^4 = Id.,Fixed-point-free permutations of given order,"Allowed cycle lengths 2 and 4, degree 2n.","Here a(n) is the count in degree 2n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and 2n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 2n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 2n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 17 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2021 checks).",
A052504,Number of permutations sigma of [5n] without fixed points such that sigma^5 = Id.,Fixed-point-free permutations of given order,"Allowed cycle length 5 only, degree 5n.","Here a(n) is the count in degree 5n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and 5n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and 5n >= 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 5n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 11 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2497 checks).",
A261317,Number of permutations sigma of [n] without fixed points such that sigma^6 = Id.,Fixed-point-free permutations of given order,"Allowed cycle lengths 2, 3, 6 (no fixed point, order dividing 6).","For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A261381,Number of permutations sigma of [n] without fixed points such that sigma^10 = Id.,Fixed-point-free permutations of given order,"Allowed cycle lengths 2, 5, 10 (no fixed point, order dividing 10).","For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 14 of depth 1, so for n = 14q + r with 0 <= r < 14 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A261427,Number of permutations p of [7n] without fixed points such that p^7 = Id.,Fixed-point-free permutations of given order,"Allowed cycle length 7 only, degree 7n.","Here a(n) is the count in degree 7n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and 7n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and 7n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 7n >= 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 9 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2690 checks).",
A261428,Number of permutations p of [2n] without fixed points such that p^8 = Id.,Fixed-point-free permutations of given order,"Allowed cycle lengths 2, 4, 8, degree 2n.","Here a(n) is the count in degree 2n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and 2n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 2n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 2n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 17 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2021 checks).",
A261429,Number of permutations p of [3n] without fixed points such that p^9 = Id.,Fixed-point-free permutations of given order,"Allowed cycle lengths 3 and 9, degree 3n.","Here a(n) is the count in degree 3n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and 3n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 3n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 3n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 13 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2224 checks).",
A000090,Expansion of e.g.f. exp((-x^3)/3)/(1-x).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) exactly when r is not in {3, 4, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 15 of depth 1, so for n = 15q + r with 0 <= r < 15 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 21 of depth 1, so for n = 21q + r with 0 <= r < 21 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {12, 13, 14}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A000138,Expansion of e.g.f. exp(-x^4/4)/(1-x).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 4.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 12 of depth 1, so for n = 12q + r with 0 <= r < 12 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {4, 5, 6, 7}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 20 of depth 1, so for n = 20q + r with 0 <= r < 20 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {8, 9, 10, 11, 16, 17, 18, 19}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 28 of depth 1, so for n = 28q + r with 0 <= r < 28 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {24, 25, 26, 27}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A000166,"Subfactorial or rencontres numbers, or derangements: number of permutations of n elements with no fixed points.","One excluded cycle length, or a few allowed lengths",Allowed cycle lengths at least 2 (derangements).,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). For p=3 the valuation is v_3(D(n)) = 0 unless n is 1 mod 3 (Example 8.12).","Theorem 7.1, Theorem 8.17, Example 8.12",PROVED,Zhi-Wei Sun (2025) conjectures that a(n) with n>2 is a perfect power only for n=4.,"other kind, not addressed",refines statements already in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A000266,Expansion of e.g.f. exp(-x^2/2) / (1-x).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 2.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 10 of depth 1, so for n = 10q + r with 0 <= r < 10 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {4, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 14 of depth 1, so for n = 14q + r with 0 <= r < 14 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A027616,Number of permutations of n elements containing a 2-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 2-cycle, equal to n! minus the count with all lengths except 2 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4 (valid when n >= 2^e). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1682 checks).",
A029571,Number of permutations of an n-set containing a 4-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 4-cycle, equal to n! minus the count with all lengths except 4 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 21 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A029572,Number of permutations of an n-set containing a 5-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 5-cycle, equal to n! minus the count with all lengths except 5 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e (valid when n >= 5^e). At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1741 checks).",
A029573,Number of permutations of an n-set containing a 6-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 6-cycle, equal to n! minus the count with all lengths except 6 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A029574,Number of permutations of an n-set containing a 7-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 7-cycle, equal to n! minus the count with all lengths except 7 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e (valid when n >= 7^e).",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1741 checks).",
A029575,Number of permutations of an n-set containing an 8-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing an 8-cycle, equal to n! minus the count with all lengths except 8 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A029576,Number of permutations of an n-set containing a 9-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 9-cycle, equal to n! minus the count with all lengths except 9 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,Stephane Rezel (2019) conjectures recurrences for a(n).,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A029577,Number of permutations of an n-set containing a 10-cycle.,"One excluded cycle length, or a few allowed lengths","Permutations of [n] containing a 10-cycle, equal to n! minus the count with all lengths except 10 allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,Stephane Rezel (2019) conjectures recurrences for a(n).,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A055814,Expansion of e.g.f.: exp(x^3/3 + x^2/2).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths 2 and 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 26 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A060725,E.g.f.: exp(-(x^5/5))/(1-x).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 10 of depth 1, so for n = 10q + r with 0 <= r < 10 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) exactly when r is not in {5, 6, 7, 8, 9}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 15 of depth 1, so for n = 15q + r with 0 <= r < 15 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 35 of depth 1, so for n = 35q + r with 0 <= r < 35 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A060726,"For n >= 1, a(n) is the number of permutations in the symmetric group S_n such that their cycle decomposition contains no 6-cycle.","One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 6.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 30 of depth 1, so for n = 30q + r with 0 <= r < 30 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {6, 7, 8, 9, 10, 11}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 42 of depth 1, so for n = 42q + r with 0 <= r < 42 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 21 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A060727,For n >= 1 a(n) is the number of permutations in the symmetric group S_n such that their cycle decomposition contains no 7-cycle.,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 7.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 14 of depth 1, so for n = 14q + r with 0 <= r < 14 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) exactly when r is not in {7, 8, 9, 10, 11, 12, 13}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 21 of depth 1, so for n = 21q + r with 0 <= r < 21 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {7, 8, 9, 10, 11, 12, 13}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 35 of depth 1, so for n = 35q + r with 0 <= r < 35 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {14, 15, 16, 17, 18, 19, 20}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A118934,E.g.f.: exp(x + x^4/4).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths 1 and 4.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {4, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 26 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A293588,E.g.f.: exp(x + x^6/6).,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths 1 and 6.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A394995,a(n) is the number of permutations of length n that contain no 2-cycles and no 3-cycles.,"One excluded cycle length, or a few allowed lengths",Allowed cycle lengths are all lengths except 2 and 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A000246,Number of permutations in the symmetric group S_n that have odd order.,"Residue classes, parity and lengths prime to M",Allowed cycle lengths are odd lengths.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the allowed set is p-saturated, so v_3(a(n)) >= v_3(n!) for all n (Theorem 8.15). At p=5 the allowed set is p-saturated, so v_5(a(n)) >= v_5(n!) for all n (Theorem 8.15). At p=7 the allowed set is p-saturated, so v_7(a(n)) >= v_7(n!) for all n (Theorem 8.15).","Theorem 7.1, Theorem 8.17, Theorem 8.15",PROVED,An older conjecture on up-down signatures is recorded as confirmed in the entry.,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A059838,Number of permutations in the symmetric group S_n that have even order.,"Residue classes, parity and lengths prime to M","Permutations of [n] of even order, equal to n! minus A000246(n), the count with odd lengths allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4 (valid when n >= 2^e). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1682 checks).",
A087137,a(n) is the number of permutations in the symmetric group S_n that contain an odd cycle.,"Residue classes, parity and lengths prime to M","Permutations of [n] containing an odd cycle, equal to n! minus the count with only even lengths allowed.","Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4 (valid when n >= 2^e). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1682 checks).",
A102736,Number of permutations of n elements without cycles whose length is a multiple of 3.,"Residue classes, parity and lengths prime to M",Allowed cycle lengths not divisible by 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the allowed set is p-saturated, so v_2(a(n)) >= v_2(n!) for all n (Theorem 8.15). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the allowed set is p-saturated, so v_5(a(n)) >= v_5(n!) for all n (Theorem 8.15). At p=7 the allowed set is p-saturated, so v_7(a(n)) >= v_7(n!) for all n (Theorem 8.15).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Corollary 8.18",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 28 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A123014,E.g.f.: ((1+x)/(1-x))^(1/3)*((1+x+x^2)/(1-x+x^2))^(1/6).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths prime to 6.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the allowed set is p-saturated, so v_5(a(n)) >= v_5(n!) for all n (Theorem 8.15). At p=7 the allowed set is p-saturated, so v_7(a(n)) >= v_7(n!) for all n (Theorem 8.15).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Corollary 8.18",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A130915,Number of permutations in the symmetric group S_n in which cycle lengths are odd and greater than 1.,"Residue classes, parity and lengths prime to M",Allowed cycle lengths are odd lengths at least 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 2}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 2, 4}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 2, 4}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A151816,a(n) = (2*n)! - ((2*n-1)!!)^2.,"Residue classes, parity and lengths prime to M","The number (2n)! minus the count of permutations of [2n] with all cycles even, which is (2n)! - ((2n-1)!!)^2.","Here a(n) is the count in degree 2n. Write b(n) for the sequence, which equals N! minus the count a_A(N) in degree N=2n, where A is the allowed set. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4 (valid when 2n >= 2^e). At p=3 case (A) holds, so 3^e divides the term for all e and 2n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 2n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 2n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 17 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1935 checks).",
A178575,"Number of permutations of {1,2,...,3n} whose cycle lengths are all divisible by 3.","Residue classes, parity and lengths prime to M","Allowed cycle lengths divisible by 3, degree 3n.","Here a(n) is the count in degree 3n. For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and 3n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and 3n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and 3n >= 7^e.",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 13 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2224 checks).",
A193437,Expansion of e.g.f. exp( Sum_{n>=0} x^(3*n+1)/(3*n+1) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 1 mod 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the allowed set is p-saturated, so v_7(a(n)) >= v_7(n!) for all n (Theorem 8.15). In addition, every prime p congruent to 1 modulo 3 has the residue class 1 modulo 3 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,Conjectures that 7^floor(n/7) divides a(n) and that p^floor(n/p) divides a(n) for every prime p congruent to 1 mod 3.,settled,settles the entry conjectures,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (4096 checks).",
A193438,Expansion of e.g.f. exp( Sum_{n>=0} x^(4*n+1)/(4*n+1) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 1 mod 4.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the allowed set is p-saturated, so v_5(a(n)) >= v_5(n!) for all n (Theorem 8.15). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17). In addition, every prime p congruent to 1 modulo 4 has the residue class 1 modulo 4 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,Conjectures that 5^floor(n/5) divides a(n) and that p^floor(n/p) divides a(n) for every prime p congruent to 1 mod 4.,settled,settles the entry conjectures,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (4247 checks).",
A365969,Expansion of e.g.f. exp( Sum_{k>=0} x^(5*k+1) / (5*k+1) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 1 mod 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) for every n, with no exceptional residue (Theorem 8.17). In addition, every prime p congruent to 1 modulo 5 has the residue class 1 modulo 5 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2888 checks).",
A365971,Expansion of e.g.f. exp( Sum_{k>=0} x^(3*k+2) / (3*k+2) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 2 mod 3.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the allowed set is p-saturated, so v_7(a(n)) >= v_7(n!) for all n (Theorem 8.15). In addition, every prime p congruent to 1 modulo 3 has the residue class 2 modulo 3 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (4096 checks).",
A365972,Expansion of e.g.f. exp( Sum_{k>=0} x^(5*k+2) / (5*k+2) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 2 mod 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=3 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 3, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 10 of depth 1, so for n = 10q + r with 0 <= r < 10 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 3, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 3, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). In addition, every prime p congruent to 1 modulo 5 has the residue class 2 modulo 5 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2888 checks).",
A365973,Expansion of e.g.f. exp( Sum_{k>=0} x^(4*k+3) / (4*k+3) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 3 mod 4.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=2 the dominant block is 6 of depth 1, so for n = 6q + r with 0 <= r < 6 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) exactly when r is not in {1, 2, 4, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 2}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the allowed set is p-saturated, so v_5(a(n)) >= v_5(n!) for all n (Theorem 8.15). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 2, 4, 5}, and a strictly larger valuation when r is in that set (Theorem 8.17). In addition, every prime p congruent to 1 modulo 4 has the residue class 3 modulo 4 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (4213 checks).",
A365974,Expansion of e.g.f. exp( Sum_{k>=0} x^(5*k+3) / (5*k+3) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 3 mod 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1, 2}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 15 of depth 1, so for n = 15q + r with 0 <= r < 15 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 2, 4, 5, 7, 10}, and a strictly larger valuation when r is in that set (Theorem 8.17). In addition, every prime p congruent to 1 modulo 5 has the residue class 3 modulo 5 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2854 checks).",
A365989,Expansion of e.g.f. exp( Sum_{k>=0} x^(5*k+4) / (5*k+4) ).,"Residue classes, parity and lengths prime to M",Allowed cycle lengths congruent to 4 mod 5.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (A) holds, so 7^e divides the term for all e and n >= 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) exactly when r is not in {1, 2, 3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 9 of depth 2, so for n = 9q + r with 0 <= r < 9 one has v_3(a(n)) = v_3(n!) - 2q - v_3(q!) exactly when r is not in {1, 2, 3, 5, 6, 7}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 20 of depth 1, so for n = 20q + r with 0 <= r < 20 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1, 2, 3, 5, 6, 7, 10, 11, 15}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 14 of depth 1, so for n = 14q + r with 0 <= r < 14 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 2, 3, 5, 6, 7, 10, 11}, and a strictly larger valuation when r is in that set (Theorem 8.17). In addition, every prime p congruent to 1 modulo 5 has the residue class 4 modulo 5 saturated, so p^floor(n/p) divides a(n) and v_p(a(n)) >= v_p(n!) for all n (Theorem 8.15 and Remark 8.16).","Theorem 7.1, Theorem 8.17, Theorem 8.15, Remark 8.16",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (2854 checks).",
A193374,E.g.f.: A(x) = exp( Sum_{n>=1} x^(n*(n+1)/2) / (n*(n+1)/2) ).,Allowed lengths in a thin set,Allowed cycle lengths are the triangular numbers.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to the term at n modulo 4. At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 2 of depth 1, so for n = 2q + r with 0 <= r < 2 one has v_2(a(n)) = v_2(n!) - q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {5}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A205801,Expansion of e.g.f. exp( Sum_{n>=1} x^(n^2) / (n^2) ).,Allowed lengths in a thin set,Allowed cycle lengths are the squares.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {4, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A218002,E.g.f.: exp( Sum_{n>=1} x^prime(n) / prime(n) ).,Allowed lengths in a thin set,Allowed cycle lengths are the primes.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,The entry records a conjecture that a(n) counts permutations of prime order and states that the conjecture is false.,"other kind, not addressed","adds statements, conjecture of another kind untouched","Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A272603,Number of permutations of [n] whose cycle lengths are factorials.,Allowed lengths in a thin set,"Allowed cycle lengths are the factorials 1,2,6,24,....","For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) exactly when r is not in {3}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {4}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {6}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 25 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A273001,Number of permutations of [n] whose cycle lengths are Fibonacci numbers.,Allowed lengths in a thin set,"Allowed cycle lengths are the Fibonacci numbers 1,2,3,5,8,....","For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (A) holds, so 2^e divides the term for all e and n >= 2^max(e,4). At p=3 case (A) holds, so 3^e divides the term for all e and n >= 3^e. At p=5 case (A) holds, so 5^e divides the term for all e and n >= 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=2 the dominant block is 4 of depth 2, so for n = 4q + r with 0 <= r < 4 one has v_2(a(n)) = v_2(n!) - 2q - v_2(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {6}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1797 checks).",
A329944,Number of permutations of [n] whose cycle lengths avoid primes.,Allowed lengths in a thin set,Allowed cycle lengths are non-primes.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign plus, so the term at n+3^e is congruent to the term at n modulo 3^e. At p=5 case (B) holds with sign plus, so the term at n+5^e is congruent to the term at n modulo 5^e. At p=7 case (B) holds with sign plus, so the term at n+7^e is congruent to the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) for every n, with no exceptional residue (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) for every n, with no exceptional residue (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {4}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A329945,Number of permutations of [n] whose cycle lengths avoid squares.,Allowed lengths in a thin set,Allowed cycle lengths are non-squares.,"For every prime p the dichotomy applies, with case (A) when 1 and p are both allowed or both excluded and case (B) otherwise. At p=2 case (B) holds, so the term at n+2^e is congruent to the term at n modulo 2^e for e=1,3 and all e>=4, and for e=2 the term at n+4 is congruent to minus the term at n modulo 4. At p=3 case (B) holds with sign minus, so the term at n+3^e is congruent to minus the term at n modulo 3^e. At p=5 case (B) holds with sign minus, so the term at n+5^e is congruent to minus the term at n modulo 5^e. At p=7 case (B) holds with sign minus, so the term at n+7^e is congruent to minus the term at n modulo 7^e. At p=3 the dominant block is 3 of depth 1, so for n = 3q + r with 0 <= r < 3 one has v_3(a(n)) = v_3(n!) - q - v_3(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=5 the dominant block is 5 of depth 1, so for n = 5q + r with 0 <= r < 5 one has v_5(a(n)) = v_5(n!) - q - v_5(q!) exactly when r is not in {1}, and a strictly larger valuation when r is in that set (Theorem 8.17). At p=7 the dominant block is 7 of depth 1, so for n = 7q + r with 0 <= r < 7 one has v_7(a(n)) = v_7(n!) - q - v_7(q!) exactly when r is not in {1, 6}, and a strictly larger valuation when r is in that set (Theorem 8.17).","Theorem 7.1, Theorem 8.17",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 23 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (1831 checks).",
A008307,"Table T(n,k) giving number of permutations of [1..n] with order dividing k, read by antidiagonals.",Triangles and arrays of cycle-restricted counts,"T(n,k) = permutations of [n] whose order divides k, read by antidiagonals. Column k has allowed lengths the divisors of k.","Fix k and a prime p. If p divides k then p^e divides T(n,k) for all n >= p^e (n >= 2^max(e,4) at p=2). If p does not divide k then T(n+p^e,k) is congruent to T(n,k) modulo p^e for all n>=0.","Theorem 7.1, Example 7.2",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 78 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (272100 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A122974,"Triangle T(n,k), the number of permutations on n elements that have no cycles of length k.",Triangles and arrays of cycle-restricted counts,"T(n,k) = permutations of [n] with no k-cycle, 1<=k<=n. Column k has allowed lengths all except k.","Fix k and a prime p. If k=1 then T(n+p^e,1) is congruent to minus T(n,1) modulo p^e for odd p. If k=p then T(n+p^e,p) is congruent to T(n,p) modulo p^e. If k is neither 1 nor p then p^e divides T(n,k) for all n >= p^e (n >= 2^max(e,4) at p=2). At p=2 the congruences for k=1 and k=2 hold with the signs given in Theorem 7.1(B). The column k=1 is the derangement sequence.","Theorem 7.1, Example 7.2",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 45 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (269618 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A213280,"Triangle read by rows: T(n,k) (n>=1, 1 <= k <= n) = number of permutations of [1..n] in which none of the cycle lengths are divisible by k.",Triangles and arrays of cycle-restricted counts,"T(n,k) = permutations of [n] with no cycle length divisible by k, 1<=k<=n. Column k has allowed lengths the non-multiples of k.","Column 1 is zero. Fix k>=2 and a prime p. If k=p then T(n+p^e,p) is congruent to T(n,p) modulo p^e for all n>=0. If k is not p then p^e divides T(n,k) for all n >= p^e (n >= 2^max(e,4) at p=2).","Theorem 7.1, Example 7.2",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 55 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (269584 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A261430,"Number A(n,k) of permutations p of [n] without fixed points such that p^k = Id; square array A(n,k), n>=0, k>=0, read by antidiagonals.",Triangles and arrays of cycle-restricted counts,"A(n,k) = fixed-point-free permutations of [n] of order dividing k, as a square array by antidiagonals. Column k>=1 has allowed lengths the divisors of k that exceed 1.","Fix k>=1 and a prime p. If p divides k then A(n+p^e,k) is congruent to minus A(n,k) modulo p^e for odd p, with the signs of Theorem 7.1(B) at p=2. If p does not divide k then p^e divides A(n,k) for all n >= p^e (n >= 2^max(e,4) at p=2).",Theorem 7.1,PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 91 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (272100 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A293211,"Triangle T(n,k) is the number of permutations on n elements with at least one k-cycle for 1 <= k <= n.",Triangles and arrays of cycle-restricted counts,"T(n,k) = n! minus A122974(n,k), the permutations of [n] with at least one k-cycle.","Fix k and a prime p and put b(n)=T(n,k). If k=1 then b(n+p^e) is congruent to minus b(n) modulo p^e for odd p and n >= p^e. If k=p then b(n+p^e) is congruent to b(n) modulo p^e for n >= p^e. If k is neither 1 nor p then p^e divides b(n) for n >= p^e (n >= 2^max(e,4) at p=2). At p=2 the signs are those of Theorem 7.1(B).",Theorem 7.1 (with p^e dividing n! for n >= p^e),PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 55 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (268878 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A330858,"Triangle read by rows: T(n,k) is the number of permutations in S_n for which all cycles have length <= k.",Triangles and arrays of cycle-restricted counts,"T(n,k) = permutations of [n] all of whose cycles have length at most k, 1<=k<=n. Column k has allowed lengths 1,...,k.","Fix k and a prime p. If p<=k then p^e divides T(n,k) for all n >= p^e (n >= 2^max(e,4) at p=2). If p>k then T(n+p^e,k) is congruent to T(n,k) modulo p^e for all n>=0. The columns k=3,4,5,6 are A057693, A070945, A070946, A070947 and carry the exact valuations stated there. Column p-1 is never divisible by p.","Theorem 7.1, Example 7.2, Corollary 8.21(d)",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 49 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (274869 checks).",Every column is an instance of Theorem 7.1 for the allowed set of that column.
A074759,Number of degree-n permutations of order dividing n. Number of solutions to x^n = 1 in S_n.,Diagonal families,"Solutions of x^n=1 in S_n, the permutations of [n] whose cycle lengths all divide n.","For every prime p dividing n, p^floor(log_p n) divides a(n), for p odd and for p=2 when n>=16.","Theorem 7.1 case (A), applied to the set of divisors of n at degree n",PROVED,none,no conjecture,statement not present in the entry,"Counted objects recomputed exactly from their definition and compared with all 24 terms printed in the local mirror entry. Statement checked exactly for n<=150 at p=2,3,5,7 (262 checks).",The entry states no divisibility property.
A050211,"Triangle of number of permutations of {1, 2, ..., n} having exactly k cycles, each of which is of length >=r for r=3.",Observed only,"T(n,k) = permutations of [n] with exactly k cycles, all of length at least 3.","Every entry T(n,k) of row n is divisible by (n-1)*(n-2), checked exactly for n<=100.","none (the proof of Theorem 3.1(i) adapts with a cycle-count variable, but this is not stated in the paper)",OBSERVED,none,no conjecture,not counted,"Recomputed exactly from the definition, matches all 29 terms in the local mirror entry, divisibility checked for n<=100.",Not counted among the proved statements.
A050212,"Triangle of number of permutations of {1, 2, ..., n} having exactly k cycles, each of which is of length >=r for r=4.",Observed only,"T(n,k) = permutations of [n] with exactly k cycles, all of length at least 4.","Every entry T(n,k) of row n is divisible by (n-1)*(n-2)*(n-3), checked exactly for n<=100.","none (the proof of Theorem 3.1(i) adapts with a cycle-count variable, but this is not stated in the paper)",OBSERVED,none,no conjecture,not counted,"Recomputed exactly from the definition, matches all 24 terms in the local mirror entry, divisibility checked for n<=100.",Not counted among the proved statements.
A050213,"Triangle of number of permutations of {1, 2, ..., n} having exactly k cycles, each of which is of length >=r for r=5.",Observed only,"T(n,k) = permutations of [n] with exactly k cycles, all of length at least 5.","Every entry T(n,k) of row n is divisible by (n-1)*(n-2)*(n-3)*(n-4), checked exactly for n<=100.","none (the proof of Theorem 3.1(i) adapts with a cycle-count variable, but this is not stated in the paper)",OBSERVED,none,no conjecture,not counted,"Recomputed exactly from the definition, matches all 22 terms in the local mirror entry, divisibility checked for n<=100.",Not counted among the proved statements.


==> anc/cop_search.c <==
// cop(n) mod N for N=n+1 prime. cop(n) = n! [x^n] F, F = exp(sum_{gcd(m,n)=1} x^m/m); n! = -1 mod N.
// k f_k = sum_{d | n squarefree} mu(d) T_d(k),  T_d(k) = sum_{j>=1} f_{k-dj}.
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef uint64_t u64; typedef int64_t i64;
static int isprime(u64 n){ if(n<2) return 0; for(u64 i=2;i*i<=n;i++) if(n%i==0) return 0; return 1; }
int main(int argc,char**argv){
  u64 lo=atoll(argv[1]), hi=atoll(argv[2]); int stride=atoi(argv[3]), off=atoi(argv[4]);
  u64 maxn=hi; 
  u64 *inv=malloc((maxn+2)*8); u64 *f=malloc((maxn+2)*8);
  // sieve primes up to hi+1
  char *comp=calloc(hi+3,1); for(u64 i=2;i*i<=hi+1;i++) if(!comp[i]) for(u64 j=i*i;j<=hi+1;j+=i) comp[j]=1;
  long idx=0;
  for(u64 n=lo;n<=hi;n++){
    u64 N=n+1; if(comp[N]||N<2) continue;
    if((idx++)%stride!=off) continue;
    // squarefree divisors of n with mobius
    u64 ps[16]; int np=0; u64 t=n; for(u64 q=2;q*q<=t;q++) if(t%q==0){ps[np++]=q; while(t%q==0)t/=q;} if(t>1) ps[np++]=t;
    int nd=1<<np; u64 d[1<<12]; int mu[1<<12];
    for(int s=0;s<nd;s++){ u64 x=1; int m=1; for(int i=0;i<np;i++) if(s>>i&1){x*=ps[i]; m=-m;} d[s]=x; mu[s]=m; }
    u64 **T=malloc(nd*sizeof(u64*)); for(int s=0;s<nd;s++){ T[s]=calloc(d[s],8); }
    inv[1]=1; for(u64 k=2;k<=n;k++) inv[k]=(N-(N/k)*inv[N%k]%N)%N;
    f[0]=1;
    for(u64 k=1;k<=n;k++){
      u64 acc=0; // use signed accumulate mod N
      for(int s=0;s<nd;s++){
        u64 ds=d[s];
        if(k>=ds){ u64 *tp=&T[s][k%ds]; u64 v=*tp+f[k-ds]; if(v>=N) v-=N; *tp=v; }
        u64 v=T[s][k%ds];
        if(mu[s]>0) acc+=v; else acc+=N-v;
      }
      f[k]=acc%N*inv[k]%N;
    }
    u64 r=f[n];
    // cop(n) mod N = -f_n mod N
    u64 cop=(N-r)%N;
    printf("%llu %llu %llu\n",(unsigned long long)n,(unsigned long long)N,(unsigned long long)cop);
    if(cop==0) { printf("ZERO n=%llu N=%llu\n",(unsigned long long)n,(unsigned long long)N); }
    fflush(stdout);
    for(int s=0;s<nd;s++) free(T[s]); free(T);
  }
  return 0;
}


==> anc/cop_search.out <==
Full search n<=3000000 with n+1 prime, program cop_search.c (8 processes, stride 8), rerun for this revision. Zero residues found:
ZERO n=708 N=709
ZERO n=92202 N=92203
All 8 processes finished.


==> anc/good_primes.c <==
/* Column 2 of A378495: Q_n = T(n,2)/((n-1)(n-2)), Q_{n+1} = (n-2)Q_n + (n-3)(n-4)Q_{n-2}, Q_3,Q_4,Q_5 = 1,1,2.
   An odd prime p is good if p does not divide Q_n for 3 <= n <= p+2.
   Usage: ./good_primes LIMIT     (integer arithmetic modulo p only) */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
int main(int argc, char **argv) {
    long P = argc > 1 ? atol(argv[1]) : 1000000;
    char *sv = calloc(P + 2, 1);
    for (long i = 2; i * i <= P; i++) if (!sv[i]) for (long j = i * i; j <= P; j += i) sv[j] = 1;
    long odd = 0, good = 0, hist[16] = {0}, hn = 0; double s1 = 0, s2 = 0;
    for (long p = 3; p <= P; p++) {
        if (sv[p] || p < 2) continue;
        odd++;
        int64_t a = 1, b = 1, c = 2; long zeros = 0;
        for (long n = 5; n + 1 <= p + 2; n++) {
            int64_t nn = n % p;
            int64_t t1 = ((nn - 2 + p) % p) * c % p;
            int64_t t2 = (((nn - 3 + p) % p) * ((nn - 4 + p) % p) % p) * a % p;
            int64_t d = (t1 + t2) % p; a = b; b = c; c = d;
            if (d == 0) zeros++;
        }
        if (zeros == 0) good++;
        if (p >= 1000 && p <= 100000) { hn++; s1 += zeros; s2 += (double)zeros * zeros; hist[zeros < 15 ? zeros : 15]++; }
    }
    printf("odd primes %ld good %ld proportion %.4f\n", odd, good, (double)good / odd);
    double m = s1 / hn; printf("1000<=p<=1e5: %ld primes mean %.3f variance %.3f\ndistribution", hn, m, s2 / hn - m * m);
    for (int i = 0; i < 6; i++) printf(" %.3f", (double)hist[i] / hn);
    printf("\n");
    return 0;
}


==> anc/good_primes.out <==
odd primes 78497 good 28543 proportion 0.3636
1000<=p<=1e5: 9424 primes mean 1.028 variance 1.059
distribution 0.364 0.362 0.183 0.068 0.017 0.005


==> anc/interp/col2_qstar.py <==
"""Column 2 second order: G=(1-x)^-2 e^{-x-x^2/2}, block p (depth 1, alpha'=1).  For rho=n0-3 with v_p(h_rho)=1,
F(z)/p = eta + z*h_{rho+p} + O(p) so q* = -eta/h_{rho+p} mod p.  Compare with the paper's classes (p,n0)->q mod p."""
from fractions import Fraction as Fr
from math import factorial
def ser(N):
    # e^{-x-x^2/2}: f' = -(1+x) f
    f=[Fr(1)]
    for k in range(1,N+1):
        f.append((-f[k-1]-(f[k-2] if k>=2 else 0))/k)
    # times (1-x)^-2
    g=[sum(f[i]*(k-i+1) for i in range(k+1)) for k in range(N+1)]
    return g
def vp(x,p):
    n,d=x.numerator,x.denominator; v=0
    while n%p==0: n//=p; v+=1
    while d%p==0: d//=p; v-=1
    return v
for (p,n0) in [(19,7),(19,16),(23,12),(23,17),(37,10),(37,27),(41,20)]:
    g=ser(p+n0)
    rho=n0-3
    h_rho=g[rho]; h_next=g[rho+p]-g[rho]/p   # H=G(1-x^p)^{1/p}, coefficient of x^{rho+p}
    assert vp(h_rho,p)==1 and vp(h_next,p)==0
    eta=h_rho/p
    qs=(-eta/h_next)
    qs=qs.numerator*pow(qs.denominator,-1,p)%p
    # exact check: Q_{n0+pq}=k! [x^k]G ; classes of q with v>=2 predicted q = qs ; test q<40
    print(p,n0,'q* mod p =',qs)
# direct check: v_p(Q_{n0+pq}) >= 2 exactly when q = q* mod p, and the mod p^2 class lifts (q<=p+1 range)
g=ser(41*14+30)
bad=0
for (p,n0),qs in zip([(19,7),(19,16),(23,12),(23,17),(37,10),(37,27),(41,20)],[9,13,13,3,14,6,3]):
    for q in range(0,14):
        k=n0-3+p*q
        Q=g[k]*factorial(k)
        v=vp(Q,p) if Q!=0 else 99
        if (v>=2)!=(q%p==qs): bad+=1
print('mismatches with predicted class, q<14:',bad)


==> anc/interp/composite/README.md <==
# Composite moduli

Scripts and outputs behind Section 13: the two kinds of primes (Lemmas 13.2 and 13.3), the composite moduli
(Theorems 13.5 and 13.8 and Proposition 13.6), and the gcd formulas for A057693, A070945 and A070946
(Corollaries 13.9, 13.10, 13.11).  The scripts are in `scripts/` and are run from there, with outputs in `out/`.
`scripts/run_all.sh` reruns all four.  The scripts need Python 3 with numpy.

## Names in the scripts and in the paper

| script | paper |
|---|---|
| type A, type B (old notes) | type I, type II |
| Theorem A, Theorem A' (old notes) | Theorem 13.5 with Proposition 13.6, and Theorem 13.8 |
| `c_p` (linear constant) | `sigma_p` of Lemma 13.3 |
| `ell(p^e)` | `varpi(p^e)`, the least period of `a(n) mod p^e` |

## Files

* `common.py`, `vlib.py`: exact counts and the calculus.
* `A1_composite_eventual.py M N`: Theorem 13.5 and Proposition 13.6 for 25 sets and all m <= M
  against exact a(n) for n <= N (`out/A1_composite_eventual.out`: 7774 pairs for M = 300, N = 1100).
* `A2_tail_gcd.py`: tail gcds and thresholds for Corollaries 13.9 to 13.11 (`out/A2_tail_gcd.out`).  For A070946 the
  script also prints the 5-adic thresholds n_0(5^e), which go beyond the statements of the paper.
* `A6_oeis_bala.py`: pre-period and period of a(n) mod k for k <= 60 for the three entries, and the misprint in
  A070945 (`out/A6_oeis_bala.out`).
* `A7_quotient_typeB.py`: the quotient family of Theorem 8.13 at the primes outside S (Theorem 13.8,
  `out/A7_quotient_typeB.out`).

`anc/verify_restricted_cycles.py` (section 25) reruns `A1_composite_eventual.py 150 800`, `A2_tail_gcd.py`,
`A6_oeis_bala.py` and `A7_quotient_typeB.py` and checks the stored output of the long run of `A1`.


==> anc/interp/composite/out/A1_composite_eventual.out <==
le1 done
le2 done
le3 done
le4 done
le5 done
le6 done
le7 done
le8 done
le9 done
le10 done
le11 done
le12 done
gt1 done
gt2 done
gt3 done
gt4 done
gt5 done
gt6 done
odd done
div12 done
res1mod3 done
1+2,4mod7 done
{2,3} done
{1,5,7} done
cop6 done
sq done
tested 7774 pairs (set, m); failures 0


==> anc/interp/composite/out/A2_tail_gcd.out <==
r 1 done
r 2 done
A057693: least n0 with 2^i 3^j | a(n) for all n>=n0, i,j<=4:
  i=0: [0, 3, 9, 12, 18]
  i=1: [2, 3, 9, 12, 18]
  i=2: [6, 6, 9, 12, 18]
  i=3: [10, 10, 10, 12, 18]
  i=4: [14, 14, 14, 14, 18]
r 3 done
r 4 done
r=5: n_0(5^e), e=1..20: [5, 15, 25, 25, 35, 45, 55, 65, 75, 75, 85, 95, 105, 115, 125, 125, 125, 135, 145, 155]
r 5 done
r 6 done
r 7 done
r 8 done
odd tail gcd primes are type A: checked
div12 tail gcd primes are type A: checked
gt2 tail gcd primes are type A: checked
1+2,4mod7 tail gcd primes are type A: checked
cop6 tail gcd primes are type A: checked
failures 0


==> anc/interp/composite/out/A6_oeis_bala.out <==
A057693 k:(pre-period, least period) for k=2..60: 2:(2,1) 3:(3,1) 4:(6,1) 5:(0,5) 6:(3,1) 7:(0,7) 8:(10,1) 9:(9,1) 10:(2,5) 11:(0,11) 12:(6,1) 13:(0,13) 14:(2,7) 15:(3,5) 16:(14,1) 17:(0,17) 18:(9,1) 19:(0,19) 20:(6,5) 21:(3,7) 22:(2,11) 23:(0,23) 24:(10,1) 25:(0,25) 26:(2,13) 27:(12,1) 28:(6,7) 29:(0,29) 30:(3,5) 31:(0,31) 32:(18,1) 33:(3,11) 34:(2,17) 35:(0,35) 36:(9,1) 37:(0,37) 38:(2,19) 39:(3,13) 40:(10,5) 41:(0,41) 42:(3,7) 43:(0,43) 44:(6,11) 45:(9,5) 46:(2,23) 47:(0,47) 48:(14,1) 49:(0,49) 50:(2,25) 51:(3,17) 52:(6,13) 53:(0,53) 54:(12,1) 55:(0,55) 56:(10,7) 57:(3,19) 58:(2,29) 59:(0,59) 60:(6,5)
A057693 example mod 7: [1, 1, 2, 6, 4, 3, 3, 1, 1, 2, 6, 4, 3, 3]  mod 10: [1, 1, 2, 6, 8, 6, 6, 2, 6, 8, 6, 6, 2, 6, 8, 6, 6]
A070945 k:(pre-period, least period) for k=2..60: 2:(2,1) 3:(3,1) 4:(4,1) 5:(0,5) 6:(3,1) 7:(0,7) 8:(4,1) 9:(9,1) 10:(2,5) 11:(0,11) 12:(4,1) 13:(0,13) 14:(2,7) 15:(3,5) 16:(8,1) 17:(0,17) 18:(9,1) 19:(0,19) 20:(4,5) 21:(3,7) 22:(2,11) 23:(0,23) 24:(4,1) 25:(0,25) 26:(2,13) 27:(12,1) 28:(4,7) 29:(0,29) 30:(3,5) 31:(0,31) 32:(10,1) 33:(3,11) 34:(2,17) 35:(0,35) 36:(9,1) 37:(0,37) 38:(2,19) 39:(3,13) 40:(4,5) 41:(0,41) 42:(3,7) 43:(0,43) 44:(4,11) 45:(9,5) 46:(2,23) 47:(0,47) 48:(8,1) 49:(0,49) 50:(2,25) 51:(3,17) 52:(4,13) 53:(0,53) 54:(12,1) 55:(0,55) 56:(4,7) 57:(3,19) 58:(2,29) 59:(0,59) 60:(4,5)
A070945 example mod 7: [1, 1, 2, 6, 3, 5, 1, 1, 1, 2, 6, 3, 5, 1]  mod 10: [1, 1, 2, 6, 4, 6, 6, 2, 6, 4, 6, 6, 2, 6, 4, 6, 6]
A070946 k:(pre-period, least period) for k=2..60: 2:(2,1) 3:(3,1) 4:(4,1) 5:(5,1) 6:(3,1) 7:(0,7) 8:(4,1) 9:(9,1) 10:(5,1) 11:(0,11) 12:(4,1) 13:(0,13) 14:(2,7) 15:(5,1) 16:(8,1) 17:(0,17) 18:(9,1) 19:(0,19) 20:(5,1) 21:(3,7) 22:(2,11) 23:(0,23) 24:(4,1) 25:(15,1) 26:(2,13) 27:(12,1) 28:(4,7) 29:(0,29) 30:(5,1) 31:(0,31) 32:(10,1) 33:(3,11) 34:(2,17) 35:(5,7) 36:(9,1) 37:(0,37) 38:(2,19) 39:(3,13) 40:(5,1) 41:(0,41) 42:(3,7) 43:(0,43) 44:(4,11) 45:(9,1) 46:(2,23) 47:(0,47) 48:(8,1) 49:(0,49) 50:(15,1) 51:(3,17) 52:(4,13) 53:(0,53) 54:(12,1) 55:(5,11) 56:(4,7) 57:(3,19) 58:(2,29) 59:(0,59) 60:(5,1)
A070946 example mod 7: [1, 1, 2, 6, 3, 1, 5, 1, 1, 2, 6, 3, 1, 5]  mod 10: [1, 1, 2, 6, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]
A070945: v_2(a(2n+1)-a(n))>=n+1 as printed fails for 347 of n=1..348; with a(2n) in place of a(n): 0 failures
mismatches with direct computation: 0


==> anc/interp/composite/out/A7_quotient_typeB.out <==
r=1 p=2: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=1 p=3: e=1: period p^e holds True, least period 3, density 1/3; e=2: period p^e holds True, least period 9, density 1/9; e=3: period p^e holds True, least period 27, density 1/27
r=1 p=5: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=1 p=7: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=1 p=11: e=1: period p^e holds True, least period 11, density 3/11; e=2: period p^e holds True, least period 121, density 3/121
r=1 p=13: e=1: period p^e holds True, least period 13, density 1/13; e=2: period p^e holds True, least period 169, density 1/169
r=2 p=3: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=2 p=5: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=2 p=7: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=2 p=11: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0
r=2 p=13: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0
r=3 p=5: e=1: period p^e holds True, least period 5, density 1/5; e=2: period p^e holds True, least period 25, density 1/25; e=3: period p^e holds True, least period 125, density 1/125
r=3 p=7: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=3 p=11: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0
r=3 p=13: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0
r=4 p=5: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=4 p=7: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0; e=3: period p^e holds True, least period 0, density 0
r=4 p=11: e=1: period p^e holds True, least period 11, density 1/11; e=2: period p^e holds True, least period 121, density 1/121
r=4 p=13: e=1: period p^e holds True, least period 0, density 0; e=2: period p^e holds True, least period 0, density 0


==> anc/interp/composite/scripts/A1_composite_eventual.py <==
"""Test of Theorem A (composite moduli, eventual structure) against exact computation.

For a set A, a modulus m = m_A * m_B (m_A: primes with [1 in A]=[p in A], m_B: the others):
 (1) Z(m)={n: m | a(n)} agrees with Z(m_B) from n_0(m_A) on, n_0(m_A)=max_p n_0(p^e) <= threshold;
 (2) Z(p^e) for p | m_B is purely periodic with period dividing p^e;
 (3) the eventual least period of Z(m) is prod_p L(p^e) (if all Z(p^e) are non-empty), else Z(m) is finite;
 (4) density of Z(m) = prod_p |Z(p^e) mod p^e|/p^e;
 (5) a(n) mod m is periodic from n_0(m_A) on (exactly), with least period lcm_p ell(p^e),
     ell(p^e)= least period of a(n) mod p^e (pure, dividing p^e for one sign, 2p^e for the other).
Usage: python3 A1_composite_eventual.py [Mmax] [N]
"""
import sys
from fractions import Fraction as Fr
from common import *

Mmax = int(sys.argv[1]) if len(sys.argv) > 1 else 300
N = int(sys.argv[2]) if len(sys.argv) > 2 else 1400

SETS = {}
for r in range(1, 13):
    SETS[f'le{r}'] = (lambda r: (lambda m: m <= r))(r)
for r in range(1, 7):
    SETS[f'gt{r}'] = (lambda r: (lambda m: m > r))(r)
SETS['odd'] = lambda m: m % 2 == 1
SETS['div12'] = lambda m: 12 % m == 0
SETS['res1mod3'] = lambda m: m % 3 == 1
SETS['1+2,4mod7'] = lambda m: m == 1 or m % 7 in (2, 4)
SETS['{2,3}'] = lambda m: m in (2, 3)
SETS['{1,5,7}'] = lambda m: m in (1, 5, 7)
SETS['cop6'] = lambda m: gcd(m, 6) == 1
SETS['sq'] = lambda m: int(m ** .5) ** 2 == m

fails = 0; tested = 0
summary = []
for name, inA in SETS.items():
    a = seq_exact(inA, N)
    for m in range(2, Mmax + 1):
        f = factor(m)
        mA = 1; mB = 1
        for p, e in f.items():
            if ptype(inA, p) == 'A': mA *= p ** e
            else: mB *= p ** e
        res = [x % m for x in a]
        z = [int(x == 0) for x in res]
        # n_0(m_A) from data (least n0 with m_A | a(n) for n0<=n<=N)
        n0 = N + 1
        for n in range(N, -1, -1):
            if a[n] % mA: break
            n0 = n
        thr = max([threshold(p, e) for p, e in f.items() if ptype(inA, p) == 'A'] or [0])
        ok = n0 <= thr
        # prime components of type B
        Lprod = 1; dens = Fr(1); ellprod = 1; empty = False
        for p, e in f.items():
            if ptype(inA, p) != 'B': continue
            q = p ** e
            zp = [int(a[n] % q == 0) for n in range(N + 1)]
            # purely periodic with period q (from n=0)?
            if any(zp[n] != zp[n + q] for n in range(N + 1 - q)): ok = False
            cnt = sum(zp[:q])
            if cnt == 0: empty = True
            else:
                L = least_period_pure(zp[:3 * q] if 3 * q <= N + 1 else zp)
                if q % L: ok = False
                Lprod *= L
            dens *= Fr(cnt, q)
            # residue period
            rp = [a[n] % q for n in range(N + 1)]
            ell = least_period_pure(rp)
            if (2 * q) % ell: ok = False
            ellprod = ellprod * ell // gcd(ellprod, ell)
        # (3),(4)
        if empty:
            # Z(m) must be finite: no zero in [n0, N]
            if any(z[n] for n in range(max(n0, 0), N + 1)): ok = False
        else:
            if n0 + 3 * Lprod <= N + 1:
                if least_period_pure(z[n0:]) != Lprod: ok = False
                if Fr(sum(z[n0:n0 + Lprod]), Lprod) != dens: ok = False
            else:
                ok = ok  # window too short, skip
        # (5) residue sequence
        if n0 + 3 * ellprod <= N + 1:
            if not check_period(res, n0 if mA > 1 else 0, ellprod): ok = False
        tested += 1
        if not ok:
            fails += 1
            print('FAIL', name, m, 'mA', mA, 'mB', mB, 'n0', n0, 'thr', thr, 'Lprod', Lprod, 'dens', dens)
    print(name, 'done', flush=True)
print('tested', tested, 'pairs (set, m); failures', fails)


==> anc/interp/composite/scripts/A2_tail_gcd.py <==
"""Tail gcds D(n0)=gcd_{n>=n0} a(n) and least thresholds n_0(m) (Theorem A, parts (iv)-(vi)).

Checks, with exact integers:
 (a) only primes of type A divide D(n0), and D(n0)=prod_p p^{mu_p(n0)} with mu_p(n0)=min_{n0<=n<=N_p} v_p(a(n)),
     where N_p is the certified stopping point from the linear lower bound v_p(a(n)) >= c_p n - log_p(n) - 1,
     c_p = 1/(p-1) - eps_max(p) > 0  (eps_max = largest block efficiency);
 (b) closed forms
     A_3 (A057693):  D(n0) = 2^{1+floor((n0-2)/4)} 3^{e(n0)}, all n0>=0, e(n)=floor(n/9)+floor((n+6)/9);
     A_4 (A070945):  D(n0) = 2^{4K+gamma(nu)} 3^{e(n0)}, n0=8K+nu, gamma=(0,0,1,1,3,3,3,3);
     A_5 (A070946):  D(n0) = 2^{4K+gamma(nu)} 3^{e(n0)} 5^{mu_5(n0)}, mu_5(n0)=v_5(n0!)-q0-v_5(q0!), q0=floor(n0/10);
     A_{2^k-1}:      v_2(D(n0)) = (2^k-1-k) floor(n0/2^k) + v_2((n0 mod 2^k)!);
 (c) thresholds n_0(2^e), n_0(3^e) for r=3,4,5:
     n_0(2^e)=4e-2 (r=3);  r=4,5: e-1=4K+t: n_0=8K+2 (t=0), 8K+4 (t=1,2), 8K+8 (t=3);
     n_0(3^e) = 9(e-1)/2+3 (e odd), 9e/2 (e even), for r=3,4,5;
 and prints n_0(5^e) for r=5 and the eventual-divisibility thresholds of 2^i 3^j (Bala, A057693).
"""
import math
from fractions import Fraction as Fr
from common import *

N = 900
fails = 0


def e9(n): return n // 9 + (n + 6) // 9


def lb2(n):
    K, nu = divmod(n, 8); return 4 * K + (0, 0, 1, 1, 3, 3, 3, 3)[nu]


def n0_of(a, p, e):
    """least n0 with v_p(a(n))>=e for all n0<=n<=N (assumes the tail beyond N is certified)"""
    n0 = len(a)
    for n in range(len(a) - 1, -1, -1):
        if vint(a[n], p) < e: break
        n0 = n
    return n0


for r in range(1, 9):
    a = seq_le_exact(r, N)
    inA = lambda m, r=r: m <= r
    suf = [0] * (N + 2)
    for n in range(N, -1, -1): suf[n] = gcd(suf[n + 1], a[n])
    vtab = {p: [vint(x, p) for x in a] for p in primes_upto(r)}
    sufmin = {p: [min(vtab[p][n:]) for n in range(N + 1)] for p in vtab}
    for n0 in range(0, 300):
        g = suf[n0]
        # stopping points: for p<=r, eps_max from block data
        pred = 1
        for p in primes_upto(r):
            c = vlib.cvals(inA, 16 * r + 64); B = vlib.blocks(inA, p, 16 * r + 64, c)
            emax = max(vlib.efficiency(j, m, p) for m, (j, al) in B.items())
            cp = Fr(1, p - 1) - emax
            assert cp > 0
            mu = sufmin[p][n0]
            # certify: for n>N the bound exceeds mu
            assert cp * N - math.log(N, p) - 1 > mu, (r, p, n0)
            pred *= p ** mu
        if g != pred: fails += 1; print('FAIL gcd', r, n0)
        if r == 3 and g != 2 ** (1 + (n0 - 2) // 4) * 3 ** e9(n0): fails += 1; print('FAIL A3', n0)
        if r == 4 and g != 2 ** lb2(n0) * 3 ** e9(n0): fails += 1; print('FAIL A4', n0)
        if r == 5:
            mu5 = sufmin[5][n0]
            q0 = n0 // 10
            if mu5 != vfact(n0, 5) - q0 - vfact(q0, 5): fails += 1; print('FAIL mu5 closed form', n0)
            if g != 2 ** lb2(n0) * 3 ** e9(n0) * 5 ** mu5: fails += 1; print('FAIL A5', n0)
        if r in (3, 7):
            k = {3: 2, 7: 3}[r]
            if vint(g, 2) != (2 ** k - 1 - k) * (n0 // 2 ** k) + vfact(n0 % 2 ** k, 2): fails += 1; print('FAIL plateau', r, n0)
    if r in (3, 4, 5):
        for e in range(1, 40):
            t = n0_of(a, 2, e)
            if r == 3: pr = 4 * e - 2
            else:
                K, tt = divmod(e - 1, 4); pr = 8 * K + (2, 4, 4, 8)[tt]
            if t != pr: fails += 1; print('FAIL n0(2^e)', r, e, t, pr)
            t3 = n0_of(a, 3, e)
            pr3 = 9 * (e - 1) // 2 + 3 if e % 2 else 9 * e // 2
            if t3 != pr3: fails += 1; print('FAIL n0(3^e)', r, e, t3, pr3)
    if r == 5:
        print('r=5: n_0(5^e), e=1..20:', [n0_of(a, 5, e) for e in range(1, 21)])
    if r == 3:
        print('A057693: least n0 with 2^i 3^j | a(n) for all n>=n0, i,j<=4:')
        for i in range(0, 5):
            print('  i=%d:' % i, [max(4 * i - 2 if i else 0, (9 * (j - 1) // 2 + 3 if j % 2 else 9 * j // 2) if j else 0) for j in range(0, 5)])
    print('r', r, 'done', flush=True)

# general sets: only type-A primes divide the tail gcd
for name, inA in [('odd', lambda m: m % 2 == 1), ('div12', lambda m: 12 % m == 0), ('gt2', lambda m: m > 2),
                  ('1+2,4mod7', lambda m: m == 1 or m % 7 in (2, 4)), ('cop6', lambda m: gcd(m, 6) == 1)]:
    a = seq_exact(inA, 500)
    for n0 in (0, 10, 50, 100):
        g = 0
        for n in range(n0, 501): g = gcd(g, a[n])
        for p in factor(g) if g > 1 else {}:
            if ptype(inA, p) != 'A': fails += 1; print('FAIL type-B prime in tail gcd', name, n0, p)
    print(name, 'tail gcd primes are type A: checked')
print('failures', fails)


==> anc/interp/composite/scripts/A6_oeis_bala.py <==
"""Bala's remarks on A057693 (r=3), A070945 (r=4), A070946 (r=5) made exact (Theorem A(iv),(v)).
For every modulus k<=60: predicted pre-period n_0(k_A) (k_A = part of k on primes <= r) and least
period lcm_{p|k, p>r} ell(p^e), where n_0(p^e) = 1 + max{n < threshold(p,e) : p^e does not divide a(n)}
(exact, because p^e | a(n) for all n >= threshold by the Dichotomy) and ell(p^e) = least period of the
purely periodic sequence a(n) mod p^e.  Compared with a direct computation of a(n) mod k, n<=N.
Statement texts were read from the local clone T_oeis_hunt/oeisdata (A057693, A070945, A070946)."""
from common import *
N = 1500
bad = 0
for r, name in ((3, 'A057693'), (4, 'A070945'), (5, 'A070946')):
    a = seq_le_exact(r, N)
    rows = []
    for k in range(2, 61):
        f = factor(k); n0 = 0; ell = 1
        for p, e in f.items():
            q = p ** e
            if p <= r:
                thr = threshold(p, e)
                t = 0
                for n in range(thr):
                    if a[n] % q: t = n + 1
                n0 = max(n0, t)
            else:
                l = least_period_pure([x % q for x in a[:3 * q]])
                ell = ell * l // gcd(ell, l)
        res = [x % k for x in a]
        ok = check_period(res, n0, ell) if n0 + 3 * ell < N else None
        if ok is False: bad += 1
        rows.append(f'{k}:({n0},{ell})')
    print(name, 'k:(pre-period, least period) for k=2..60:', ' '.join(rows))
    print(name, 'example', 'mod 7:', [x % 7 for x in a[:14]], ' mod 10:', [x % 10 for x in a[:17]])
a4 = seq_le_exact(4, 700)
nb = sum(1 for n in range(1, 349) if vint(a4[2 * n + 1] - a4[n], 2) < n + 1)
ng = sum(1 for n in range(1, 349) if vint(a4[2 * n + 1] - a4[2 * n], 2) < n + 1)
print('A070945: v_2(a(2n+1)-a(n))>=n+1 as printed fails for', nb, 'of n=1..348; with a(2n) in place of a(n):', ng, 'failures')
print('mismatches with direct computation:', bad)


==> anc/interp/composite/scripts/A7_quotient_typeB.py <==
"""Quotient Q(n)=a_{>r}(n)/(n-1)_r at type-B primes p>r: the set {n>r : p^e | Q(n)} is purely periodic
(Theorem A'(ii)); we record its least period and density for r<=4, p<=13, e<=3, and test the
generic value 0 (p does not divide Q(n) for n-r-1 = 0 mod p^e ... ) via the class structure mod p."""
from fractions import Fraction as Fr
from common import *
N = 1100
for r in (1, 2, 3, 4):
    a = seq_exact(lambda m: m > r, N)
    Q = [None] * (N + 1)
    for n in range(r + 1, N + 1):
        ff = 1
        for i in range(1, r + 1): ff *= (n - i)
        assert a[n] % ff == 0
        Q[n] = a[n] // ff
    for p in [q for q in primes_upto(13) if q > r]:
        out = []
        for e in (1, 2, 3):
            q = p ** e
            if r + 1 + 3 * q > N: break
            z = [int(Q[n] % q == 0) for n in range(r + 1, N + 1)]
            L = least_period_pure(z) if sum(z) else 0
            per = all(z[k] == z[k + q] for k in range(len(z) - q))
            out.append(f'e={e}: period p^e holds {per}, least period {L}, density {Fr(sum(z[:q]), q)}')
        print(f'r={r} p={p}:', '; '.join(out), flush=True)


==> anc/interp/composite/scripts/common.py <==
"""Shared helpers for AE_composite_density.

Exact sequences (big integers or residues mod M), the type of a prime for a set A,
the valuation calculus (via vlib.py, copied from Y_restricted_more/scripts), exceptional
sets, eventual periods.  Everything is exact."""
import sys, os
from fractions import Fraction as Fr
from math import gcd
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import vlib


def primes_upto(n):
    s = bytearray([1]) * (n + 1); s[0:2] = b"\x00\x00"
    for i in range(2, int(n ** .5) + 1):
        if s[i]:
            s[i * i::i] = bytearray(len(s[i * i::i]))
    return [i for i in range(n + 1) if s[i]]


def factor(m):
    f = {}; d = 2
    while d * d <= m:
        while m % d == 0:
            f[d] = f.get(d, 0) + 1; m //= d
        d += 1
    if m > 1: f[m] = f.get(m, 0) + 1
    return f


def vint(x, p):
    if x == 0: return 10 ** 9
    v = 0
    while x % p == 0: x //= p; v += 1
    return v


def vfact(n, p):
    s = 0
    while n: n //= p; s += n
    return s


# ---------------------------------------------------------------- sequences
def seq_exact(inA, N):
    """a_A(n), n<=N, exact integers, by a(n+1)=sum_{m in A} (n)_{m-1} a(n+1-m)."""
    return vlib.counts(inA, N)


def seq_le_exact(r, N):
    return vlib.A_le_counts(r, N)


def seq_mod(inA, N, M):
    """a_A(n) mod M for n<=N (numpy, O(N^2))."""
    Am = np.array([m for m in range(1, N + 1) if inA(m)], dtype=np.int64)
    a = np.zeros(N + 1, dtype=np.int64); a[0] = 1 % M
    for n in range(0, N):
        ms = Am[Am <= n + 1]
        if len(ms) == 0: a[n + 1] = 0; continue
        # falling factorials (n)_{m-1} mod M for m in ms
        mx = int(ms[-1]) - 1
        ff = np.ones(mx + 1, dtype=np.int64)
        if mx >= 1:
            terms = (n - np.arange(mx)) % M
            acc = 1
            out = [1]
            for t in terms:
                acc = acc * int(t) % M; out.append(acc)
            ff = np.array(out, dtype=np.int64)
        a[n + 1] = int((ff[ms - 1] * a[n + 1 - ms] % M).sum() % M)
    return a


def seq_le_mod(r, N, M):
    """A_r(n) mod M, n<=N, by a(n+1)=sum_{i<r} (n)_i a(n-i)."""
    a = [0] * (N + 1); a[0] = 1 % M
    for n in range(N):
        s = 0; ff = 1
        for i in range(r):
            if n - i < 0: break
            s += ff * a[n - i]
            ff = ff * (n - i) % M
        a[n + 1] = s % M
    return a


def seq_gt_mod(r, N, M):
    """a_{>r}(n) mod M (all cycles longer than r)."""
    return list(seq_mod(lambda m: m > r, N, M))


# ---------------------------------------------------------------- types
def ptype(inA, p):
    """'A' if [1 in A]==[p in A] (eventual divisibility by every power of p), else 'B'."""
    return 'A' if bool(inA(1)) == bool(inA(p)) else 'B'


def threshold(p, e):
    """Dichotomy (A): p^e | a(n) for all n >= threshold."""
    return p ** e if p % 2 else 2 ** max(e, 4)


# ---------------------------------------------------------------- periods
def eventual_period(s, minrep=3):
    """(preperiod N0, least period P) of a finite sequence, taking the least P such that the
    tail of length >= minrep*P is P-periodic, then the least N0.  Returns None if no P with
    len(s) >= N0 + minrep*P works."""
    n = len(s)
    s = list(s)
    for P in range(1, n // minrep + 1):
        # least N0 with s[k]=s[k+P] for all k>=N0
        N0 = n - P
        while N0 > 0 and s[N0 - 1] == s[N0 - 1 + P]:
            N0 -= 1
        if n - N0 >= minrep * P:
            return N0, P
    return None


def least_period_pure(s):
    """least P with s[k]=s[k+P] for all k (finite window)."""
    return vlib.least_period(np.asarray(s))


def check_period(s, N0, P):
    """True if s is P-periodic from N0 on, no proper divisor of P is an eventual period on [N0,..],
    and N0 is exact (s[N0-1] != s[N0-1+P])."""
    n = len(s)
    if any(s[k] != s[k + P] for k in range(N0, n - P)): return False
    for l in factor(P):
        Q = P // l
        if all(s[k] == s[k + Q] for k in range(N0, n - Q)): return False
    if N0 > 0 and s[N0 - 1] == s[N0 - 1 + P]: return False
    return True


# ---------------------------------------------------------------- calculus
def calculus(inA, p, N, W=None):
    """Return (kappa, Xi) arrays for k<=N for G=F_A*W (W a list of p-integral Fractions or None)."""
    Nb = N + 2
    c = vlib.cvals(inA, Nb)
    B = vlib.blocks(inA, p, Nb, c)
    if not B:
        return None
    m0, E = vlib.essential(B, p)
    f = vlib.series_coeffs_FA(inA, m0)
    if W is not None:
        g = [sum(f[i] * W[k - i] for i in range(k + 1)) for k in range(m0)]
    else:
        g = f
    ib = [vlib.res_mod(x, p) for x in g[:m0]]
    kap, xi = vlib.xi_array(E, p, N, ib, m0)
    return kap, xi, m0, E


def unique_star(inA, p, N=None):
    Nb = N or 4000
    c = vlib.cvals(inA, Nb)
    B = vlib.blocks(inA, p, Nb, c)
    if not B: return None
    m0, E = vlib.essential(B, p)
    arg, effs = vlib.unique_max(E, p)
    return arg, m0, E


==> anc/interp/composite/scripts/run_all.sh <==
#!/bin/sh
# Reruns the checks of Section 13.  Outputs in ../out.
cd "$(dirname "$0")"
O=../out
python3 A1_composite_eventual.py 300 1100 > $O/A1_composite_eventual.out 2>&1
python3 A2_tail_gcd.py > $O/A2_tail_gcd.out 2>&1
python3 A6_oeis_bala.py > $O/A6_oeis_bala.out 2>&1
python3 A7_quotient_typeB.py > $O/A7_quotient_typeB.out 2>&1
echo ALLDONE


==> anc/interp/composite/scripts/vlib.py <==
"""Independent implementation of the valuation calculus (blocks, essential set, DP for kappa and Xi)
for arbitrary sets A of allowed cycle lengths, written from the definitions of the paper.
Everything is exact (Fractions / integers); residues are kept in F_p."""
from fractions import Fraction as Fr
from functools import lru_cache
import numpy as np


def mobius_table(N):
    mu = [1] * (N + 1)
    isp = [True] * (N + 1)
    for i in range(2, N + 1):
        if isp[i]:
            for k in range(i, N + 1, i):
                if k > i:
                    isp[k] = False
                mu[k] = -mu[k]
            for k in range(i * i, N + 1, i * i):
                mu[k] = 0
    mu[0] = 0
    return mu


def vp(x, p):
    if x == 0:
        return 10 ** 9
    x = Fr(x)
    a, b = x.numerator, x.denominator
    v = 0
    while a % p == 0:
        a //= p; v += 1
    while b % p == 0:
        b //= p; v -= 1
    return v


def vfact(n, p):
    s = 0
    while n:
        n //= p; s += n
    return s


def res_mod(x, p):
    """residue of a p-integral rational mod p"""
    x = Fr(x)
    assert x.denominator % p != 0, x
    return x.numerator * pow(x.denominator, -1, p) % p


def omega_t(lam, p):
    """residue of lam!/p^{v_p(lam!)} mod p (digit formula)"""
    r = 1; n = lam
    s = 1
    while n:
        d = n % p
        f = 1
        for i in range(2, d + 1):
            f = f * i % p
        r = r * f % p
        n //= p
    if vfact(lam, p) % 2:
        r = (-r) % p
    return r


def cvals(inA, N):
    mu = mobius_table(N)
    c = [Fr(0)] * (N + 1)
    for n in range(1, N + 1):
        s = 0
        for d in range(1, int(n ** 0.5) + 1):
            if n % d == 0:
                e = n // d
                if inA(d): s += mu[e]
                if e != d and inA(e): s += mu[d]
        c[n] = Fr(s, n)
    return c


def blocks(inA, p, N, c=None):
    c = c or cvals(inA, N)
    B = {}
    for m in range(2, N + 1):
        if c[m] != 0:
            v = vp(c[m], p)
            if v < 0:
                j = -v
                B[m] = (j, res_mod(c[m] * p ** j, p))
    return B


def essential(B, p):
    m0 = min(B)
    return m0, {m: B[m] for m in B if m // m0 <= B[m][0]}


def efficiency(j, m, p):
    return (Fr(j) + Fr(1, p - 1)) / m


def unique_max(E, p):
    effs = {m: efficiency(E[m][0], m, p) for m in E}
    mx = max(effs.values())
    arg = [m for m in effs if effs[m] == mx]
    return arg, effs


def dp(E, p, N):
    """best[d]=max cost of a block vector on E of exact degree d (or -big), res[d]=sum of tau over those."""
    NEG = -(10 ** 9)
    best = np.full(N + 1, NEG, dtype=np.int64); best[0] = 0
    res = np.zeros(N + 1, dtype=np.int64); res[0] = 1
    for m in sorted(E):
        j, al = E[m]
        nb = best.copy(); nr = res.copy()
        lam = 1
        alp = 1
        while m * lam <= N:
            alp = alp * al % p
            cost = j * lam + vfact(lam, p)
            unit = alp * pow(omega_t(lam, p), -1, p) % p
            sh = m * lam
            cand = best[:N + 1 - sh] + cost
            cand[best[:N + 1 - sh] <= NEG // 2] = NEG
            cr = res[:N + 1 - sh] * unit % p
            tgt = nb[sh:]
            gt = cand > tgt
            eq = (cand == tgt) & (cand > NEG // 2)
            tr = nr[sh:]
            tr[eq] = (tr[eq] + cr[eq]) % p
            tr[gt] = cr[gt]
            tgt[gt] = cand[gt]
            lam += 1
        best, res = nb, nr
    return best, res


def series_coeffs_FA(inA, N):
    """exact coefficients f_k=[x^k]F_A as Fractions, k<=N, from k f_k = sum_{m in A} f_{k-m}"""
    f = [Fr(0)] * (N + 1); f[0] = Fr(1)
    Am = [m for m in range(1, N + 1) if inA(m)]
    for k in range(1, N + 1):
        s = Fr(0)
        for m in Am:
            if m > k: break
            s += f[k - m]
        f[k] = s / k
    return f


def xi_array(E, p, N, ibar, m0):
    """kappa[k], Xi[k] for 0<=k<=N.  ibar[rho] residues for rho<m0."""
    best, res = dp(E, p, N)
    kap = np.maximum.accumulate(best)
    xi = np.zeros(N + 1, dtype=np.int64)
    for rho in range(m0):
        idx = np.arange(rho, N + 1)
        d = idx - rho
        hit = best[d] == kap[idx]
        xi[idx[hit]] = (xi[idx[hit]] + ibar[rho] * res[d[hit]]) % p
    return kap, xi


def least_period(s):
    """least P with s[k]=s[k+P] for all k in range(len(s)-P)"""
    n = len(s)
    for P in range(1, n):
        if np.array_equal(s[:n - P], s[P:]):
            return P
    return None


def A_le_counts(r, N):
    """exact a_{<=r}(n), n<=N"""
    a = [0] * (N + 1); a[0] = 1
    for n in range(0, N):
        s = 0; ff = 1
        for m in range(1, r + 1):
            if n + 1 - m < 0: break
            s += ff * a[n + 1 - m]
            ff *= (n - m + 1)
        a[n + 1] = s
    return a


def counts(inA, N):
    a = [0] * (N + 1); a[0] = 1
    Am = [m for m in range(1, N + 1) if inA(m)]
    for n in range(0, N):
        s = 0
        ff = 1; prev = 1
        # falling factorial (n)_{m-1}
        for m in Am:
            if n + 1 - m < 0: break
            # compute (n)_{m-1} incrementally
            while prev < m:
                ff *= (n - prev + 1); prev += 1
            s += ff * a[n + 1 - m]
        a[n + 1] = s
    return a


def vint(x, p):
    if x == 0: return 10 ** 9
    v = 0
    while x % p == 0:
        x //= p; v += 1
    return v


==> anc/interp/cop/control.out <==
primes 76 correct formula agrees 76 ; wrong exponent n/d+1 agrees 3 ; wrong sign at d=1 agrees 1


==> anc/interp/cop/control.py <==
"""Negative controls for the reduction cop(p-1) = -[x^n] prod_{d|n}(1-x^d)^{mu(d) n/d} (mod p).
Correct version agrees with exact cop for all primes p<=PMAX.  Two wrong variants (exponent n/d+1, and
dropping the d=1 factor's mu sign) disagree for most primes.  Also a random control for the zero count.
usage: python3 -I control.py PMAX"""
import sys, random
sys.path.insert(0,__file__.rsplit('/',1)[0])
from exact_check import cop
from gcd_check import mobius, isprime
def coeff(p,expo):
    n=p-1; s=[1]+[0]*n
    for d in range(1,n+1):
        if n%d or mobius(d)==0: continue
        e=expo(n,d)          # multiply by (1-x^d)^e, e integer (may be negative)
        # multiply series by (1-y)^e, y=x^d, via repeated linear recurrence on coefficients mod p
        m=n//d; c=[1]
        for j in range(1,m+1): c.append(c[-1]*(j-1-e)%p*pow(j,-1,p)%p)   # coeff of y^j in (1-y)^e
        new=[0]*(n+1)
        for i,si in enumerate(s):
            if si:
                for j,cj in enumerate(c):
                    if i+j*d>n: break
                    new[i+j*d]=(new[i+j*d]+si*cj)%p
        s=new
    return s[n]
PMAX=int(sys.argv[1]); good=w1=w2=cnt=0
for p in range(5,PMAX+1):
    if not isprime(p): continue
    cnt+=1; true=cop(p-1)%p
    if (-coeff(p,lambda n,d: mobius(d)*(n//d)))%p==true: good+=1
    if (-coeff(p,lambda n,d: mobius(d)*(n//d+1)))%p==true: w1+=1
    if (-coeff(p,lambda n,d: mobius(d)*(n//d)*(1 if d>1 else -1)))%p==true: w2+=1
print("primes",cnt,"correct formula agrees",good,"; wrong exponent n/d+1 agrees",w1,"; wrong sign at d=1 agrees",w2)


==> anc/interp/cop/cop_cycle.c <==
// Independent check. cop(n) mod p for p=n+1 prime, directly from the cycle recurrence
//   k f_k = sum_{m<=k, gcd(m,n)=1} f_{k-m},  cop(n)=n! f_n = -f_n (mod p).
// No Moebius inversion and no reduction of exponents. O(n^2) per prime. usage: cop_cycle lo hi
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef uint64_t u64;
static u64 gcd(u64 a,u64 b){while(b){u64 t=a%b;a=b;b=t;}return a;}
int main(int argc,char**argv){
  u64 lo=atoll(argv[1]), hi=atoll(argv[2]);
  u64 *f=malloc((hi+2)*8), *inv=malloc((hi+2)*8); char *ok=malloc(hi+2);
  for(u64 p=lo;p<=hi+1;p++){
    int pr=p>=3; for(u64 q=2;q*q<=p;q++) if(p%q==0){pr=0;break;} if(!pr) continue;
    u64 n=p-1; 
    for(u64 m=1;m<=n;m++) ok[m]=(gcd(m,n)==1);
    inv[1]=1; for(u64 k=2;k<=n;k++) inv[k]=(p-(p/k)*inv[p%k]%p)%p;
    f[0]=1;
    for(u64 k=1;k<=n;k++){ u64 a=0; for(u64 m=1;m<=k;m++) if(ok[m]) a+=f[k-m]; f[k]=a%p*inv[k]%p; }
    printf("%llu %llu\n",(unsigned long long)p,(unsigned long long)((p-f[n])%p));
  }
}


==> anc/interp/cop/cop_fast.c <==
// cop(p-1) mod p for primes p in [lo,hi], using the reduced recurrence
//   cop(n) = - sum_{k<=n} g_k  (mod p),  n=p-1,
//   G'(x) = prod_{d | n, d>1 squarefree} (1-x^d)^{mu(d) n/d} = sum g_k x^k,
//   k g_k = sum_{d>1} mu(d) sum_{j>=1} g_{k-dj}   (mod p, using n = -1).
// (The factor d=1 contributes (1-x)^n = 1/(1-x) mod (p,x^p), so [x^n] is a prefix sum.)
// usage: cop_fast lo hi stride off [print_all]
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef uint64_t u64;
int main(int argc,char**argv){
  u64 lo=atoll(argv[1]), hi=atoll(argv[2]); int stride=atoi(argv[3]), off=atoi(argv[4]);
  int pall = argc>5 ? atoi(argv[5]) : 0;
  char *comp=calloc(hi+3,1); for(u64 i=2;i*i<=hi+1;i+=1) if(!comp[i]) for(u64 j=i*i;j<=hi+1;j+=i) comp[j]=1;
  u64 *inv=malloc((hi+2)*8), *g=malloc((hi+2)*8);
  long idx=0;
  for(u64 p=lo;p<=hi+1;p++){
    if(p<3||comp[p]) continue;
    if((idx++)%stride!=off) continue;
    u64 n=p-1, N=p;
    u64 ps[16]; int np=0; u64 t=n; for(u64 q=2;q*q<=t;q++) if(t%q==0){ps[np++]=q; while(t%q==0)t/=q;} if(t>1) ps[np++]=t;
    int nd=1<<np; u64 d[1<<12]; int mu[1<<12]; u64 *T[1<<12];
    int m=0;
    for(int s=1;s<nd;s++){ u64 x=1; int mm=1; for(int i=0;i<np;i++) if(s>>i&1){x*=ps[i]; mm=-mm;} d[m]=x; mu[m]=mm; T[m]=calloc(x,8); m++; }
    inv[1]=1; for(u64 k=2;k<=n;k++) inv[k]=(N-(N/k)*inv[N%k]%N)%N;
    g[0]=1; u64 S=1;
    for(u64 k=1;k<=n;k++){
      u64 acc=0;
      for(int s=0;s<m;s++){
        u64 ds=d[s];
        if(k>=ds){ u64 *tp=&T[s][k%ds]; u64 v=*tp+g[k-ds]; if(v>=N) v-=N; *tp=v; }
        u64 v=T[s][k%ds];
        acc += mu[s]>0 ? v : N-v;
      }
      g[k]=acc%N*inv[k]%N; S+=g[k];
    }
    u64 cop=(N-S%N)%N;
    if(pall) printf("%llu %llu\n",(unsigned long long)p,(unsigned long long)cop);
    if(cop==0) printf("ZERO n=%llu p=%llu\n",(unsigned long long)n,(unsigned long long)p);
    fflush(stdout);
    for(int s=0;s<m;s++) free(T[s]);
  }
  return 0;
}


==> anc/interp/cop/exact_check.out <==
[1, 1, 4, 9, 96, 145, 4320]
checked primes 167 mismatches 0 ; composite n+1<=300 all divisible


==> anc/interp/cop/exact_check.py <==
"""Exact big-integer computation of cop(n) (cycle lengths prime to n) and comparison with
cop_fast / cop_cycle residues for primes p=n+1 <= LIMIT.  Run: python3 -I exact_check.py LIMIT fast.txt"""
import sys
from math import gcd
def cop(n):
    ok=[gcd(l,n)==1 for l in range(n+1)]
    a=[1]+[0]*n
    for m in range(1,n+1):
        s=0; ff=1   # ff = (m-1)!/(m-l)!  for l=1,2,...
        for l in range(1,m+1):
            if l>1: ff*= (m-l+1)
            if ok[l]: s+=ff*a[m-l]
        a[m]=s
    return a[n]
if __name__=="__main__":
    lim=int(sys.argv[1])
    print([cop(n) for n in range(1,8)])   # expect 1,1,4,9,96,145,4320
    res={}
    for line in open(sys.argv[2]):
        t=line.split()
        if len(t)==2 and t[0].isdigit(): res[int(t[0])]=int(t[1])
    bad=0; cnt=0
    for p in sorted(res):
        if p>lim: break
        c=cop(p-1)
        cnt+=1
        if c%p!=res[p]: bad+=1; print("MISMATCH",p)
        # composite n+1 control
    for N in range(4,lim+1):
        if all(N%q for q in range(2,int(N**.5)+1)): continue
        if N>300: break
        assert cop(N-1)%N==0, N
    print("checked primes",cnt,"mismatches",bad,"; composite n+1<=300 all divisible")


==> anc/interp/cop/gcd_check.out <==
Moebius formula = partition brute force, n<=30; first terms [1, 1, 4, 15, 96, 455, 4320, 29295, 300160, 2663199, 36288000]
all checks pass for 77 primes p <= 400
negative control (f_2 = +1 claim) fails for 21 primes


==> anc/interp/cop/gcd_check.py <==
"""PROVED-statement check (exact arithmetic). For p=n+1 prime and g | n let G(n,g) be the number of
permutations of n points whose cycle lengths have gcd exactly g.  Claim: G(n,g) = 1 if g=n,
-2 if g=n/2, 0 otherwise, modulo p.  Also checks f_d(n) = (-1)^(n/d+1) mod p for d|n,
and A079128(n) = G(n,1) divisible by n+1 for prime n+1, n>=4.
Run: python3 -I gcd_check.py PMAX"""
import sys
from math import factorial, gcd
from itertools import product
def mobius(n):
    r=1;q=2
    while q*q<=n:
        if n%q==0:
            n//=q
            if n%q==0: return 0
            r=-r
        q+=1
    return -r if n>1 else r
def f(n,d):   # perms of n points, all cycle lengths divisible by d
    m=n//d; num=1
    for j in range(m): num*= d*j+1
    return factorial(n)*num//(factorial(m)*d**m)
def isprime(p): return p>1 and all(p%q for q in range(2,int(p**.5)+1))
def brute_gcd1(n):   # partitions enumeration, exact
    from sympy.utilities.iterables import partitions
    tot=0
    for part in partitions(n):
        g=0
        for k in part: g=gcd(g,k)
        if g==1:
            c=factorial(n)
            for k,mult in part.items(): c//= (k**mult*factorial(mult))
            tot+=c
    return tot
if __name__=="__main__":
    P=int(sys.argv[1])
    for n in range(1,31):   # Moebius formula equals brute force
        assert sum(mobius(d)*f(n,d) for d in range(1,n+1) if n%d==0)==brute_gcd1(n)
    print("Moebius formula = partition brute force, n<=30; first terms",[sum(mobius(d)*f(n,d) for d in range(1,n+1) if n%d==0) for n in range(1,12)])
    cnt=0
    for p in range(3,P+1):
        if not isprime(p): continue
        n=p-1; cnt+=1
        for d in range(1,n+1):
            if n%d==0: assert f(n,d)%p==(-1)**(n//d+1)%p,(p,d)
        for g in range(1,n+1):
            if n%g: continue
            Gg=sum(mobius(e)*f(n,g*e) for e in range(1,n//g+1) if (n//g)%e==0)
            want = 1 if g==n else (-2 if 2*g==n else 0)
            if n==2 and g==1: want=-2
            assert Gg%p==want%p,(p,g)
        if n>=4: assert sum(mobius(d)*f(n,d) for d in range(1,n+1) if n%d==0)%p==0
    print("all checks pass for",cnt,"primes p <=",P)
    # negative control: claim 'f_d(n) = +1' fails
    bad=sum(1 for p in range(3,200) if isprime(p) and f(p-1,2)%p!=1)
    print("negative control (f_2 = +1 claim) fails for",bad,"primes")


==> anc/interp/cop/residues_p_lt_1e5.txt <==
3 1
5 4
7 5
11 1
13 12
17 16
19 5
23 3
29 21
31 5
37 24
41 40
43 9
47 10
53 16
59 28
61 12
67 42
71 32
73 25
79 23
83 15
89 76
97 23
101 15
103 38
107 22
109 57
113 101
127 28
131 123
137 37
139 134
149 111
151 89
157 148
163 69
167 21
173 39
179 131
181 101
191 48
193 8
197 180
199 17
211 44
223 162
227 14
229 60
233 71
239 226
241 15
251 235
257 256
263 219
269 187
271 7
277 56
281 71
283 279
293 201
307 257
311 105
313 249
317 31
331 155
337 169
347 187
349 295
353 237
359 53
367 345
373 189
379 323
383 211
389 146
397 353
401 312
409 303
419 268
421 260
431 204
433 404
439 301
443 173
449 404
457 219
461 157
463 394
467 46
479 303
487 138
491 20
499 104
503 271
509 108
521 446
523 454
541 25
547 443
557 6
563 383
569 13
571 381
577 200
587 208
593 145
599 375
601 466
607 315
613 253
617 348
619 465
631 581
641 228
643 469
647 515
653 489
659 73
661 67
673 247
677 160
683 279
691 385
701 327
709 0
ZERO n=708 p=709
719 707
727 393
733 446
739 276
743 48
751 417
757 638
761 99
769 152
773 230
787 322
797 248
809 578
811 389
821 77
823 466
827 92
829 99
839 438
853 689
857 714
859 724
863 813
877 820
881 833
883 576
887 861
907 646
911 499
919 617
929 48
937 500
941 927
947 242
953 773
967 504
971 937
977 606
983 6
991 603
997 597
1009 926
1013 813
1019 689
1021 303
1031 477
1033 110
1039 768
1049 646
1051 553
1061 848
1063 529
1069 838
1087 5
1091 546
1093 925
1097 328
1103 213
1109 21
1117 709
1123 40
1129 86
1151 997
1153 957
1163 1130
1171 151
1181 218
1187 1066
1193 1106
1201 1120
1213 442
1217 148
1223 992
1229 253
1231 419
1237 1220
1249 102
1259 320
1277 997
1279 1079
1283 297
1289 1048
1291 923
1297 650
1301 858
1303 433
1307 316
1319 166
1321 155
1327 92
1361 544
1367 1171
1373 1244
1381 314
1399 95
1409 787
1423 110
1427 950
1429 546
1433 1056
1439 8
1447 1355
1451 1352
1453 490
1459 813
1471 1374
1481 1444
1483 984
1487 696
1489 973
1493 723
1499 5
1511 497
1523 358
1531 744
1543 540
1549 351
1553 1346
1559 514
1567 313
1571 750
1579 132
1583 298
1597 648
1601 1570
1607 1003
1609 522
1613 1172
1619 316
1621 735
1627 229
1637 462
1657 1607
1663 1350
1667 1396
1669 1039
1693 313
1697 23
1699 582
1709 1637
1721 1214
1723 1094
1733 1525
1741 959
1747 1265
1753 412
1759 409
1777 1374
1783 749
1787 674
1789 1735
1801 189
1811 233
1823 1678
1831 1054
1847 593
1861 1578
1867 215
1871 801
1873 1363
1877 1460
1879 657
1889 483
1901 395
1907 1373
1913 1348
1931 450
1933 39
1949 487
1951 145
1973 402
1979 1802
1987 1007
1993 749
1997 144
1999 1782
2003 333
2011 515
2017 126
2027 1468
2029 743
2039 1521
2053 345
2063 1263
2069 904
2081 398
2083 441
2087 1326
2089 1811
2099 3
2111 1564
2113 1899
2129 216
2131 1745
2137 1336
2141 1052
2143 635
2153 1630
2161 308
2179 527
2203 1142
2207 2155
2213 1288
2221 1198
2237 561
2239 40
2243 1232
2251 1628
2267 1702
2269 946
2273 1810
2281 1303
2287 218
2293 1099
2297 651
2309 322
2311 2
2333 1484
2339 1207
2341 1697
2347 1525
2351 1096
2357 2199
2371 564
2377 694
2381 756
2383 1189
2389 748
2393 1260
2399 1586
2411 2192
2417 406
2423 740
2437 277
2441 858
2447 1069
2459 1380
2467 1059
2473 1638
2477 1788
2503 850
2521 438
2531 22
2539 1691
2543 939
2549 740
2551 2452
2557 329
2579 1235
2591 2578
2593 824
2609 1625
2617 1513
2621 2064
2633 1703
2647 227
2657 2084
2659 829
2663 2027
2671 927
2677 2616
2683 1410
2687 1504
2689 1406
2693 1295
2699 1300
2707 1959
2711 615
2713 1082
2719 1563
2729 345
2731 1459
2741 316
2749 991
2753 289
2767 288
2777 30
2789 886
2791 2015
2797 993
2801 731
2803 1864
2819 1078
2833 2158
2837 2739
2843 1434
2851 1053
2857 114
2861 1147
2879 2802
2887 871
2897 745
2903 551
2909 2068
2917 677
2927 2687
2939 489
2953 117
2957 2330
2963 956
2969 1804
2971 591
2999 2352
3001 1178
3011 728
3019 1037
3023 2697
3037 242
3041 1751
3049 2671
3061 1523
3067 1579
3079 2094
3083 349
3089 2787
3109 2180
3119 1269
3121 241
3137 1138
3163 1817
3167 3040
3169 742
3181 910
3187 2459
3191 2314
3203 1716
3209 357
3217 1623
3221 2773
3229 2840
3251 1406
3253 1514
3257 2871
3259 2930
3271 18
3299 2351
3301 268
3307 1205
3313 3216
3319 3031
3323 1646
3329 2052
3331 3206
3343 1954
3347 1645
3359 3188
3361 3356
3371 1076
3373 3204
3389 2121
3391 802
3407 2137
3413 1414
3433 1711
3449 1915
3457 1028
3461 2278
3463 2017
3467 2056
3469 334
3491 353
3499 3429
3511 619
3517 3158
3527 1720
3529 3428
3533 2271
3539 1033
3541 2810
3547 4
3557 1880
3559 3167
3571 1475
3581 1136
3583 2767
3593 2335
3607 1370
3613 705
3617 2661
3623 65
3631 3239
3637 2703
3643 2166
3659 1471
3671 3273
3673 1886
3677 1377
3691 2890
3697 2647
3701 1428
3709 2094
3719 3678
3727 1473
3733 3011
3739 1708
3761 2419
3767 1230
3769 2740
3779 3650
3793 1104
3797 2583
3803 2117
3821 3347
3823 3289
3833 1536
3847 2671
3851 3765
3853 3314
3863 2668
3877 1116
3881 3687
3889 273
3907 2855
3911 581
3917 2141
3919 2145
3923 2338
3929 3288
3931 3734
3943 906
3947 3137
3967 3160
3989 1918
4001 2657
4003 2082
4007 513
4013 1303
4019 12
4021 2759
4027 1496
4049 1399
4051 1534
4057 956
4073 3957
4079 1855
4091 2120
4093 2187
4099 2424
4111 66
4127 2081
4129 3789
4133 1387
4139 3110
4153 440
4157 3207
4159 2579
4177 8
4201 3174
4211 3827
4217 3540
4219 1151
4229 4046
4231 1134
4241 684
4243 2005
4253 2083
4259 1858
4261 3228
4271 1590
4273 2168
4283 4032
4289 1422
4297 1096
4327 4255
4337 3284
4339 3638
4349 1094
4357 3703
4363 1115
4373 2719
4391 289
4397 236
4409 1936
4421 3908
4423 3661
4441 1343
4447 4415
4451 1838
4457 1808
4463 2763
4481 963
4483 3679
4493 2120
4507 1798
4513 3386
4517 1550
4519 2260
4523 1141
4547 3633
4549 3350
4561 1525
4567 4002
4583 3029
4591 1133
4597 3160
4603 1482
4621 1192
4637 1861
4639 4069
4643 1871
4649 1298
4651 672
4657 2623
4663 1144
4673 1466
4679 3413
4691 2589
4703 117
4721 4552
4723 3760
4729 403
4733 4550
4751 1808
4759 4293
4783 1846
4787 1279
4789 4086
4793 3407
4799 2309
4801 794
4813 2302
4817 2403
4831 4452
4861 1440
4871 3915
4877 4521
4889 262
4903 537
4909 2444
4919 2078
4931 596
4933 2043
4937 2210
4943 1913
4951 155
4957 2208
4967 2161
4969 316
4973 265
4987 2556
4993 652
4999 4452
5003 2133
5009 4792
5011 2646
5021 3353
5023 1637
5039 4493
5051 2883
5059 2912
5077 817
5081 483
5087 810
5099 2786
5101 3355
5107 1260
5113 3822
5119 4163
5147 3745
5153 2038
5167 1587
5171 2207
5179 197
5189 2913
5197 2190
5209 2766
5227 310
5231 1981
5233 4412
5237 3877
5261 1468
5273 1086
5279 2252
5281 4421
5297 1893
5303 3695
5309 1058
5323 2324
5333 791
5347 39
5351 3766
5381 3104
5387 679
5393 1750
5399 3640
5407 5255
5413 284
5417 1878
5419 4979
5431 2221
5437 4012
5441 4364
5443 1719
5449 4146
5471 4280
5477 1758
5479 1384
5483 1566
5501 5159
5503 5483
5507 106
5519 4470
5521 3549
5527 2530
5531 1277
5557 43
5563 2739
5569 1387
5573 1480
5581 570
5591 4218
5623 2630
5639 908
5641 5577
5647 1387
5651 3414
5653 3295
5657 3298
5659 4132
5669 1816
5683 4175
5689 2987
5693 1888
5701 5540
5711 949
5717 1249
5737 63
5741 947
5743 2856
5749 3053
5779 3154
5783 735
5791 5121
5801 1357
5807 4244
5813 1787
5821 765
5827 3383
5839 1044
5843 3069
5849 2622
5851 5629
5857 4409
5861 2891
5867 475
5869 5098
5879 578
5881 3913
5897 3567
5903 4828
5923 4192
5927 4360
5939 1386
5953 2477
5981 2284
5987 4786
6007 211
6011 1099
6029 3176
6037 3550
6043 1360
6047 5594
6053 3449
6067 4629
6073 5571
6079 223
6089 5041
6091 4236
6101 2919
6113 4032
6121 153
6131 1214
6133 3748
6143 4414
6151 2584
6163 4485
6173 574
6197 5047
6199 5891
6203 1891
6211 1958
6217 2149
6221 4444
6229 75
6247 220
6257 5469
6263 974
6269 1397
6271 6191
6277 3796
6287 5790
6299 886
6301 713
6311 1232
6317 4881
6323 4534
6329 5780
6337 2053
6343 986
6353 2172
6359 1146
6361 3229
6367 485
6373 695
6379 5989
6389 3523
6397 5824
6421 1047
6427 3832
6449 597
6451 1463
6469 4578
6473 5189
6481 2785
6491 5904
6521 417
6529 4750
6547 5935
6551 5939
6553 1966
6563 3275
6569 5098
6571 5173
6577 3954
6581 4190
6599 4178
6607 4492
6619 2218
6637 3961
6653 5088
6659 1443
6661 6466
6673 1614
6679 5091
6689 6138
6691 1508
6701 5216
6703 5755
6709 6091
6719 6236
6733 3746
6737 1275
6761 4096
6763 2180
6779 4058
6781 2995
6791 2392
6793 5556
6803 3363
6823 6009
6827 3788
6829 3535
6833 1120
6841 332
6857 5357
6863 5057
6869 1110
6871 3051
6883 5634
6899 4008
6907 5817
6911 4180
6917 5868
6947 1469
6949 4225
6959 2290
6961 5987
6967 6920
6971 4203
6977 6114
6983 5321
6991 6538
6997 4339
7001 4631
7013 3967
7019 77
7027 3946
7039 5925
7043 4902
7057 919
7069 5628
7079 45
7103 1116
7109 3529
7121 3182
7127 1905
7129 4288
7151 3589
7159 6870
7177 722
7187 6256
7193 3245
7207 833
7211 6598
7213 1757
7219 1018
7229 6746
7237 4292
7243 5488
7247 6016
7253 315
7283 2353
7297 6768
7307 5006
7309 7247
7321 1870
7331 1839
7333 6777
7349 4093
7351 1801
7369 3802
7393 1568
7411 4447
7417 997
7433 6439
7451 6410
7457 815
7459 1386
7477 1877
7481 669
7487 4464
7489 3628
7499 1374
7507 1234
7517 5859
7523 1218
7529 3277
7537 4412
7541 5042
7547 3875
7549 4621
7559 3455
7561 3275
7573 5278
7577 1719
7583 2285
7589 3436
7591 3951
7603 3324
7607 4476
7621 7396
7639 1446
7643 7434
7649 4140
7669 4746
7673 3196
7681 7381
7687 6412
7691 63
7699 4340
7703 7665
7717 1250
7723 3213
7727 7576
7741 667
7753 5793
7757 2949
7759 1126
7789 5563
7793 4501
7817 248
7823 2546
7829 1334
7841 2867
7853 7232
7867 3634
7873 7594
7877 526
7879 4261
7883 2306
7901 1048
7907 3193
7919 2350
7927 6989
7933 6021
7937 6978
7949 5011
7951 7642
7963 1824
7993 6549
8009 4480
8011 4991
8017 1612
8039 1372
8053 7981
8059 3357
8069 1536
8081 3150
8087 3391
8089 728
8093 7778
8101 2356
8111 2298
8117 626
8123 5060
8147 3827
8161 7312
8167 7
8171 783
8179 5583
8191 7889
8209 898
8219 7011
8221 7241
8231 2206
8233 6812
8237 345
8243 6418
8263 5838
8269 3142
8273 1246
8287 589
8291 192
8293 850
8297 2069
8311 4043
8317 1246
8329 5307
8353 2002
8363 5098
8369 4180
8377 6313
8387 1236
8389 7794
8419 2444
8423 7050
8429 4689
8431 7722
8443 2407
8447 961
8461 3030
8467 3032
8501 7720
8513 1518
8521 1223
8527 4474
8537 4893
8539 6196
8543 3667
8563 1444
8573 6300
8581 2249
8597 6396
8599 2473
8609 5541
8623 6187
8627 4718
8629 3645
8641 4894
8647 8246
8663 5289
8669 8280
8677 2030
8681 6483
8689 1671
8693 4750
8699 3432
8707 2522
8713 4239
8719 7014
8731 5564
8737 8256
8741 512
8747 836
8753 5581
8761 1706
8779 5797
8783 2069
8803 5711
8807 3732
8819 8278
8821 3880
8831 1786
8837 7880
8839 5370
8849 4163
8861 596
8863 7752
8867 7874
8887 3559
8893 5978
8923 5020
8929 2244
8933 3928
8941 4405
8951 5960
8963 3028
8969 4995
8971 8508
8999 2155
9001 4324
9007 5612
9011 8603
9013 7303
9029 8280
9041 5631
9043 8775
9049 7405
9059 4467
9067 6082
9091 5874
9103 7963
9109 6184
9127 1202
9133 5728
9137 5217
9151 2328
9157 6368
9161 5809
9173 7120
9181 5872
9187 8894
9199 8244
9203 4307
9209 6908
9221 5361
9227 1928
9239 7828
9241 3217
9257 1368
9277 8862
9281 9099
9283 2679
9293 8851
9311 3
9319 8472
9323 2132
9337 109
9341 7289
9343 8155
9349 2424
9371 5914
9377 5625
9391 5146
9397 4702
9403 7418
9413 1024
9419 931
9421 5000
9431 6473
9433 4916
9437 8688
9439 4764
9461 1972
9463 7476
9467 474
9473 6239
9479 1455
9491 2795
9497 6413
9511 5198
9521 1421
9533 6445
9539 5396
9547 4098
9551 1119
9587 2800
9601 4811
9613 4285
9619 2316
9623 5013
9629 1660
9631 661
9643 7997
9649 1508
9661 9448
9677 3066
9679 5778
9689 8156
9697 8676
9719 9485
9721 1453
9733 7216
9739 1926
9743 4774
9749 1317
9767 8250
9769 3070
9781 4821
9787 9585
9791 8564
9803 9646
9811 3379
9817 5865
9829 263
9833 2925
9839 1569
9851 9721
9857 4820
9859 4999
9871 5488
9883 6145
9887 339
9901 9143
9907 7260
9923 3706
9929 5363
9931 4106
9941 1139
9949 4118
9967 3351
9973 5864
10007 1573
10009 4246
10037 2975
10039 4754
10061 5085
10067 9984
10069 2594
10079 6606
10091 8470
10093 5211
10099 1570
10103 4665
10111 2499
10133 9275
10139 1131
10141 9282
10151 58
10159 8173
10163 4799
10169 482
10177 4159
10181 582
10193 226
10211 9296
10223 3168
10243 2798
10247 3122
10253 2156
10259 1326
10267 5328
10271 4633
10273 9998
10289 4769
10301 277
10303 5919
10313 6393
10321 3794
10331 4138
10333 7285
10337 3783
10343 7356
10357 6460
10369 4462
10391 152
10399 1365
10427 3203
10429 1867
10433 6406
10453 6874
10457 3154
10459 7914
10463 2296
10477 6097
10487 4771
10499 3097
10501 466
10513 5192
10529 1876
10531 3010
10559 316
10567 5140
10589 3350
10597 748
10601 1221
10607 5671
10613 4599
10627 5634
10631 1805
10639 1977
10651 1459
10657 7912
10663 1706
10667 1790
10687 9125
10691 3274
10709 9990
10711 6864
10723 3649
10729 10711
10733 6827
10739 7857
10753 8596
10771 9084
10781 4826
10789 10348
10799 4262
10831 10095
10837 2555
10847 1443
10853 3212
10859 3561
10861 5093
10867 2051
10883 3681
10889 10264
10891 5369
10903 8624
10909 7348
10937 634
10939 8186
10949 4775
10957 4229
10973 2792
10979 8268
10987 3700
10993 2614
11003 4117
11027 6270
11047 9638
11057 1179
11059 5119
11069 3859
11071 2939
11083 10613
11087 2163
11093 5034
11113 1094
11117 2737
11119 9051
11131 2984
11149 9309
11159 409
11161 1645
11171 10303
11173 1791
11177 5517
11197 9453
11213 3184
11239 10052
11243 165
11251 3329
11257 3847
11261 7915
11273 7904
11279 1054
11287 7910
11299 2222
11311 7210
11317 10146
11321 2962
11329 7073
11351 5815
11353 5345
11369 776
11383 2422
11393 7037
11399 7317
11411 1747
11423 1518
11437 3245
11443 3775
11447 6434
11467 9548
11471 2269
11483 3866
11489 11311
11491 9466
11497 3627
11503 4443
11519 9056
11527 10975
11549 1175
11551 3868
11579 6720
11587 3723
11593 7221
11597 10438
11617 8734
11621 8241
11633 10424
11657 10635
11677 8740
11681 255
11689 10843
11699 3738
11701 11590
11717 10852
11719 7350
11731 9986
11743 8624
11777 6489
11779 5087
11783 7629
11789 10512
11801 10528
11807 9110
11813 7286
11821 7989
11827 7385
11831 1377
11833 10024
11839 5472
11863 5030
11867 2015
11887 4362
11897 658
11903 6977
11909 9600
11923 1183
11927 1211
11933 9038
11939 8642
11941 4471
11953 2359
11959 4403
11969 1813
11971 2218
11981 7904
11987 11895
12007 1211
12011 6532
12037 5400
12041 3648
12043 5863
12049 2999
12071 8270
12073 11686
12097 5689
12101 9373
12107 289
12109 4966
12113 2081
12119 3662
12143 882
12149 11465
12157 5509
12161 9238
12163 11096
12197 6018
12203 7462
12211 249
12227 9394
12239 9766
12241 5329
12251 505
12253 9056
12263 10874
12269 7842
12277 5658
12281 7083
12289 6601
12301 2737
12323 3516
12329 8062
12343 7748
12347 6911
12373 1781
12377 6143
12379 603
12391 4307
12401 7280
12409 8290
12413 6201
12421 4887
12433 11073
12437 9777
12451 10018
12457 8498
12473 10792
12479 6744
12487 6010
12491 9014
12497 6682
12503 2596
12511 8148
12517 2571
12527 8940
12539 2927
12541 2518
12547 3661
12553 4478
12569 2430
12577 11734
12583 4
12589 5159
12601 986
12611 5110
12613 9803
12619 673
12637 7538
12641 7999
12647 1200
12653 12399
12659 2794
12671 9821
12689 9915
12697 1451
12703 9158
12713 8935
12721 8705
12739 9611
12743 9357
12757 10711
12763 6258
12781 10974
12791 9853
12799 8043
12809 12791
12821 7594
12823 10206
12829 4098
12841 8335
12853 4549
12889 59
12893 7208
12899 10294
12907 4527
12911 937
12917 6667
12919 5580
12923 11330
12941 6769
12953 1503
12959 4455
12967 3132
12973 3352
12979 12480
12983 10981
13001 3957
13003 1977
13007 1725
13009 5494
13033 8335
13037 4742
13043 5000
13049 1648
13063 5883
13093 11419
13099 2373
13103 8859
13109 11594
13121 5088
13127 887
13147 1569
13151 36
13159 2700
13163 8672
13171 10083
13177 6207
13183 10964
13187 10118
13217 12536
13219 3358
13229 6226
13241 10050
13249 242
13259 10597
13267 5673
13291 1916
13297 2934
13309 13114
13313 5469
13327 8754
13331 8535
13337 1070
13339 3914
13367 1318
13381 5841
13397 3181
13399 1878
13411 5524
13417 9212
13421 1529
13441 8133
13451 13118
13457 6813
13463 11897
13469 1812
13477 2685
13487 7162
13499 565
13513 113
13523 8706
13537 8751
13553 7501
13567 10885
13577 4937
13591 11727
13597 8547
13613 10787
13619 5982
13627 13100
13633 7139
13649 4551
13669 7462
13679 11581
13681 5216
13687 6711
13691 1340
13693 9234
13697 3198
13709 11798
13711 12793
13721 1546
13723 9296
13729 4440
13751 5851
13757 4139
13759 8433
13763 6079
13781 7746
13789 4614
13799 4062
13807 7588
13829 1040
13831 7499
13841 7539
13859 3682
13873 5693
13877 831
13879 303
13883 12695
13901 5584
13903 7875
13907 4261
13913 11598
13921 7785
13931 3697
13933 10515
13963 8864
13967 7277
13997 8485
13999 9020
14009 11718
14011 12699
14029 4338
14033 3523
14051 12625
14057 4213
14071 11864
14081 4807
14083 5129
14087 13664
14107 5076
14143 1125
14149 13404
14153 1355
14159 13708
14173 7675
14177 11860
14197 12235
14207 9108
14221 901
14243 2632
14249 11849
14251 10798
14281 7105
14293 7165
14303 5805
14321 11661
14323 3485
14327 1357
14341 11664
14347 9833
14369 1558
14387 2506
14389 6027
14401 3998
14407 8533
14411 11068
14419 2288
14423 4083
14431 14132
14437 11186
14447 1987
14449 12001
14461 8388
14479 8797
14489 3417
14503 7363
14519 14285
14533 10447
14537 3793
14543 2673
14549 2550
14551 6110
14557 13649
14561 825
14563 8476
14591 2850
14593 11688
14621 4240
14627 7429
14629 8100
14633 9498
14639 10722
14653 714
14657 9094
14669 8382
14683 1807
14699 13165
14713 4220
14717 6191
14723 8475
14731 13162
14737 6569
14741 6486
14747 7647
14753 7094
14759 7565
14767 11341
14771 3792
14779 9872
14783 13444
14797 9023
14813 12316
14821 8580
14827 9719
14831 1627
14843 9218
14851 6274
14867 10861
14869 8173
14879 4200
14887 8122
14891 11148
14897 9164
14923 14633
14929 8775
14939 13919
14947 3030
14951 559
14957 5581
14969 1568
14983 3636
15013 9228
15017 5866
15031 11562
15053 7712
15061 6504
15073 1751
15077 10127
15083 4298
15091 14179
15101 17
15107 5201
15121 1573
15131 13321
15137 14714
15139 2943
15149 11739
15161 7170
15173 14105
15187 2614
15193 3966
15199 1474
15217 8757
15227 9847
15233 15026
15241 8189
15259 10673
15263 2305
15269 8957
15271 7488
15277 10581
15287 4440
15289 12402
15299 2000
15307 13447
15313 3250
15319 10251
15329 8148
15331 15105
15349 5659
15359 11271
15361 206
15373 1101
15377 14663
15383 4272
15391 982
15401 11192
15413 4087
15427 10570
15439 6829
15443 12312
15451 5617
15461 2518
15467 218
15473 10217
15493 12934
15497 14891
15511 12538
15527 2066
15541 2299
15551 2515
15559 12601
15569 13149
15581 7182
15583 4759
15601 13166
15607 211
15619 15379
15629 4916
15641 9220
15643 11488
15647 7079
15649 4943
15661 11316
15667 2057
15671 10608
15679 469
15683 2908
15727 7372
15731 9448
15733 3753
15737 14380
15739 6470
15749 13995
15761 3400
15767 12516
15773 8465
15787 5898
15791 2794
15797 14462
15803 12760
15809 310
15817 15620
15823 13230
15859 7705
15877 4854
15881 3806
15887 5185
15889 12609
15901 8011
15907 5764
15913 9790
15919 13331
15923 802
15937 3565
15959 7340
15971 9213
15973 2211
15991 1191
16001 14475
16007 6560
16033 843
16057 12406
16061 4245
16063 1940
16067 5038
16069 14348
16073 3148
16087 1856
16091 11335
16097 13478
16103 7958
16111 4264
16127 12226
16139 14094
16141 2483
16183 10188
16187 5240
16189 11648
16193 815
16217 15046
16223 13826
16229 5438
16231 15963
16249 14700
16253 15257
16267 13276
16273 13391
16301 12156
16319 4778
16333 7282
16339 3147
16349 4967
16361 11724
16363 12067
16369 2590
16381 3258
16411 738
16417 10493
16421 15903
16427 11114
16433 3555
16447 7745
16451 8192
16453 770
16477 14461
16481 1526
16487 9285
16493 9641
16519 15454
16529 3236
16547 14130
16553 14427
16561 10908
16567 9431
16573 12483
16603 12489
16607 374
16619 12009
16631 10139
16633 13489
16649 3950
16651 3254
16657 7778
16661 10851
16673 1152
16691 3006
16693 8325
16699 7336
16703 13442
16729 7940
16741 11647
16747 9458
16759 3024
16763 10373
16787 11586
16811 7564
16823 157
16829 8150
16831 227
16843 8044
16871 10457
16879 939
16883 15996
16889 9261
16901 4334
16903 3289
16921 4113
16927 15191
16931 8590
16937 15551
16943 10633
16963 1409
16979 16184
16981 11610
16987 12804
16993 9219
17011 13501
17021 10864
17027 8334
17029 16649
17033 5854
17041 11782
17047 10173
17053 4125
17077 6437
17093 11170
17099 12912
17107 1077
17117 3153
17123 12493
17137 10766
17159 13256
17167 6733
17183 9996
17189 10708
17191 3629
17203 13854
17207 16965
17209 2700
17231 4446
17239 16497
17257 9557
17291 6963
17293 10971
17299 3577
17317 15699
17321 13597
17327 10356
17333 14747
17341 6147
17351 5791
17359 7435
17377 6764
17383 9639
17387 15731
17389 17068
17393 7830
17401 2311
17417 9814
17419 4706
17431 8417
17443 901
17449 8597
17467 7652
17471 15386
17477 2662
17483 8213
17489 12011
17491 15414
17497 14548
17509 12627
17519 14161
17539 11643
17551 8305
17569 175
17573 15587
17579 9930
17581 361
17597 4388
17599 5624
17609 4022
17623 12524
17627 6448
17657 15350
17659 3185
17669 13236
17681 1648
17683 7275
17707 12987
17713 14228
17729 12427
17737 1649
17747 8195
17749 4057
17761 3607
17783 15475
17789 11173
17791 10135
17807 3110
17827 4264
17837 1538
17839 9419
17851 8806
17863 13448
17881 15705
17891 5858
17903 1214
17909 2513
17911 7657
17921 7224
17923 3785
17929 10892
17939 1163
17957 6565
17959 16117
17971 9486
17977 6359
17981 5738
17987 4737
17989 3672
18013 6635
18041 4131
18043 2545
18047 13465
18049 16078
18059 16079
18061 7813
18077 15420
18089 5476
18097 15946
18119 6475
18121 5801
18127 2562
18131 13141
18133 12998
18143 1819
18149 206
18169 13243
18181 2464
18191 2208
18199 18048
18211 4941
18217 15743
18223 14742
18229 7936
18233 943
18251 7083
18253 17328
18257 5573
18269 1642
18287 16471
18289 17257
18301 10680
18307 8311
18311 7277
18313 13178
18329 9513
18341 18293
18353 3422
18367 11660
18371 10139
18379 16246
18397 638
18401 4944
18413 8220
18427 3027
18433 2688
18439 1458
18443 14269
18451 16835
18457 6649
18461 15937
18481 15956
18493 3760
18503 5887
18517 1810
18521 10061
18523 5819
18539 4919
18541 10222
18553 11922
18583 4235
18587 17423
18593 6956
18617 15062
18637 13039
18661 18191
18671 1017
18679 11907
18691 14236
18701 16243
18713 14762
18719 14435
18731 15479
18743 11259
18749 1302
18757 17336
18773 10207
18787 15787
18793 14346
18797 13307
18803 14567
18839 7833
18859 5120
18869 8803
18899 7086
18911 12459
18913 9649
18917 3402
18919 1075
18947 7390
18959 65
18973 18667
18979 15093
19001 7002
19009 10750
19013 1047
19031 10485
19037 13255
19051 7587
19069 7792
19073 17538
19079 6988
19081 13049
19087 17857
19121 16033
19139 5420
19141 17683
19157 16334
19163 2800
19181 4869
19183 4968
19207 4342
19211 17196
19213 6722
19219 11408
19231 5755
19237 3065
19249 9724
19259 10581
19267 5555
19273 6614
19289 1533
19301 4824
19309 14240
19319 7030
19333 10742
19373 9096
19379 9154
19381 15355
19387 12903
19391 3990
19403 15805
19417 16889
19421 14895
19423 8081
19427 4749
19429 8720
19433 5213
19441 13222
19447 19112
19457 18180
19463 11987
19469 18489
19471 8390
19477 7703
19483 11937
19489 5477
19501 11939
19507 13647
19531 142
19541 3358
19543 19161
19553 6419
19559 18960
19571 9729
19577 14048
19583 1564
19597 10952
19603 7491
19609 10204
19661 3579
19681 80
19687 16697
19697 14018
19699 4911
19709 383
19717 8628
19727 11403
19739 1184
19751 1733
19753 3177
19759 8893
19763 98
19777 13965
19793 15155
19801 7681
19813 6579
19819 5784
19841 4210
19843 7195
19853 4798
19861 8443
19867 17260
19889 8816
19891 2373
19913 12302
19919 6684
19927 11637
19937 6279
19949 1011
19961 16034
19963 2779
19973 521
19979 11628
19991 10970
19993 18973
19997 16704
20011 12513
20021 981
20023 17624
20029 7437
20047 8202
20051 4741
20063 5727
20071 7863
20089 10318
20101 11597
20107 2048
20113 17777
20117 14061
20123 11486
20129 4366
20143 4507
20147 3066
20149 11753
20161 5752
20173 8628
20177 20058
20183 2055
20201 7082
20219 8093
20231 1916
20233 11272
20249 9300
20261 4165
20269 12765
20287 9699
20297 3248
20323 5996
20327 5717
20333 8078
20341 6472
20347 8427
20353 18756
20357 3209
20359 13431
20369 13881
20389 18143
20393 6962
20399 14406
20407 16055
20411 19055
20431 3577
20441 2140
20443 5087
20477 13899
20479 5524
20483 14649
20507 17619
20509 16772
20521 7525
20533 12655
20543 18442
20549 367
20551 15606
20563 8612
20593 8277
20599 9619
20611 10308
20627 426
20639 6188
20641 8666
20663 14335
20681 16907
20693 17518
20707 18333
20717 20345
20719 7178
20731 15359
20743 298
20747 3657
20749 19924
20753 19938
20759 12229
20771 7366
20773 11336
20789 18079
20807 10742
20809 13227
20849 12020
20857 6443
20873 8866
20879 1896
20887 19767
20897 16807
20899 9287
20903 5120
20921 17282
20929 12275
20939 10510
20947 17224
20959 3614
20963 6421
20981 13689
20983 11085
21001 3214
21011 179
21013 20019
21017 13565
21019 12564
21023 17972
21031 15885
21059 1426
21061 10653
21067 8789
21089 15346
21101 6630
21107 9957
21121 1626
21139 7630
21143 6905
21149 1728
21157 15710
21163 6971
21169 5770
21179 3019
21187 4594
21191 3069
21193 7560
21211 10392
21221 11884
21227 16758
21247 11690
21269 15834
21277 15353
21283 3365
21313 11967
21317 16761
21319 4491
21323 21291
21341 19273
21347 427
21377 14069
21379 4516
21383 20881
21391 13371
21397 8208
21401 19723
21407 3210
21419 17857
21433 11541
21467 16969
21481 20410
21487 21205
21491 11906
21493 13468
21499 10470
21503 3965
21517 2515
21521 14756
21523 1860
21529 15169
21557 19364
21559 20915
21563 518
21569 15332
21577 9447
21587 16903
21589 8044
21599 12571
21601 16555
21611 10008
21613 3561
21617 5348
21647 20729
21649 13560
21661 12736
21673 8600
21683 277
21701 11738
21713 18812
21727 16048
21737 10291
21739 4554
21751 18071
21757 1632
21767 19984
21773 770
21787 1032
21799 12378
21803 1278
21817 7986
21821 3572
21839 313
21841 5651
21851 7926
21859 8825
21863 7139
21871 4083
21881 8758
21893 11878
21911 21792
21929 7358
21937 12081
21943 3051
21961 9472
21977 14297
21991 14089
21997 8980
22003 7856
22013 2038
22027 6934
22031 19443
22037 11573
22039 17655
22051 14241
22063 20903
22067 12596
22073 7078
22079 14058
22091 9480
22093 8010
22109 6031
22111 858
22123 13606
22129 8433
22133 4947
22147 18248
22153 3695
22157 16001
22159 13004
22171 4597
22189 7250
22193 17565
22229 6398
22247 20754
22259 18944
22271 2862
22273 12400
22277 633
22279 3582
22283 21214
22291 2160
22303 18219
22307 2160
22343 8500
22349 4625
22367 577
22369 12167
22381 4433
22391 2275
22397 20297
22409 6513
22433 9220
22441 7205
22447 11744
22453 15152
22469 17257
22481 17684
22483 11075
22501 15767
22511 2831
22531 17288
22541 8110
22543 3145
22549 5296
22567 16863
22571 787
22573 16841
22613 22082
22619 2244
22621 20976
22637 20186
22639 5633
22643 20560
22651 17932
22669 12566
22679 6549
22691 17035
22697 13870
22699 15330
22709 22443
22717 1396
22721 15295
22727 10916
22739 9402
22741 16603
22751 10301
22769 14181
22777 9872
22783 773
22787 13479
22807 22017
22811 8708
22817 11435
22853 3173
22859 13539
22861 389
22871 19056
22877 4901
22901 8176
22907 8306
22921 22015
22937 18463
22943 8647
22961 1301
22963 6376
22973 11032
22993 21530
23003 1842
23011 13517
23017 22308
23021 8923
23027 7205
23029 8623
23039 4394
23041 14385
23053 11169
23057 8113
23059 6989
23063 16891
23071 10655
23081 14678
23087 22489
23099 18857
23117 18501
23131 19702
23143 1467
23159 8819
23167 882
23173 8196
23189 6761
23197 13152
23201 6563
23203 527
23209 21996
23227 6684
23251 12125
23269 2955
23279 7147
23291 7910
23293 13761
23297 7767
23311 15970
23321 17844
23327 20588
23333 16309
23339 3389
23357 2210
23369 11276
23371 11114
23399 3453
23417 7079
23431 2452
23447 13147
23459 19262
23473 7102
23497 17792
23509 5353
23531 12505
23537 1281
23539 14332
23549 18939
23557 2571
23561 22656
23563 20212
23567 11434
23581 21323
23593 18925
23599 18749
23603 16031
23609 8319
23623 5196
23627 8715
23629 5380
23633 180
23663 22404
23669 17937
23671 4740
23677 17110
23687 18012
23689 11785
23719 20670
23741 15771
23743 23191
23747 20777
23753 6565
23761 19248
23767 20297
23773 7905
23789 16971
23801 17543
23813 17981
23819 1566
23827 482
23831 7868
23833 928
23857 7494
23869 2263
23873 21815
23879 10514
23887 9558
23893 20443
23899 7712
23909 2749
23911 6175
23917 15352
23929 16932
23957 5268
23971 12767
23977 12734
23981 21218
23993 15496
24001 3190
24007 4581
24019 19041
24023 9509
24029 19856
24043 11487
24049 16536
24061 22533
24071 14497
24077 2982
24083 13287
24091 23601
24097 886
24103 18751
24107 18679
24109 6173
24113 14912
24121 11001
24133 20825
24137 16157
24151 7764
24169 6499
24179 10892
24181 17988
24197 23595
24203 23787
24223 10865
24229 1064
24239 7580
24247 24109
24251 22487
24281 21238
24317 8671
24329 13499
24337 13500
24359 3029
24371 11224
24373 11112
24379 21622
24391 3711
24407 18568
24413 5368
24419 13504
24421 22552
24439 5818
24443 11169
24469 22770
24473 3421
24481 14327
24499 6295
24509 18214
24517 21725
24527 14926
24533 17130
24547 2387
24551 21051
24571 14277
24593 2217
24611 17839
24623 22638
24631 1726
24659 8666
24671 16240
24677 15275
24683 18278
24691 15376
24697 23297
24709 5116
24733 9949
24749 4512
24763 2026
24767 7265
24781 1498
24793 5850
24799 7983
24809 18360
24821 11033
24841 9681
24847 8154
24851 8915
24859 15794
24877 18716
24889 16306
24907 6925
24917 24802
24919 23296
24923 4274
24943 22500
24953 16243
24967 21643
24971 10826
24977 23712
24979 22542
24989 16403
25013 17763
25031 21214
25033 21552
25037 22376
25057 18435
25073 8007
25087 2181
25097 18867
25111 20612
25117 13043
25121 25012
25127 18970
25147 18656
25153 13091
25163 22669
25169 18842
25171 23207
25183 6888
25189 2949
25219 6230
25229 16640
25237 15738
25243 13236
25247 428
25253 8613
25261 17999
25301 1463
25303 10428
25307 5053
25309 9492
25321 12249
25339 2283
25343 13398
25349 9492
25357 3811
25367 23560
25373 18485
25391 2462
25409 14050
25411 3068
25423 15589
25439 19290
25447 21156
25453 14837
25457 7285
25463 16852
25469 1402
25471 7051
25523 7414
25537 8369
25541 20335
25561 21091
25577 8211
25579 10186
25583 8363
25589 5096
25601 20820
25603 18656
25609 18811
25621 9824
25633 16788
25639 24898
25643 2888
25657 847
25667 22858
25673 8107
25679 20017
25693 8040
25703 25435
25717 24427
25733 11064
25741 15524
25747 18880
25759 16100
25763 11669
25771 1921
25793 10292
25799 5281
25801 11414
25819 20378
25841 979
25847 17932
25849 15655
25867 9567
25873 1572
25889 4030
25903 1409
25913 13295
25919 615
25931 115
25933 3960
25939 500
25943 3397
25951 12782
25969 20737
25981 17990
25997 12477
25999 24635
26003 17058
26017 3853
26021 20971
26029 20702
26041 12006
26053 9108
26083 19214
26099 9061
26107 9354
26111 18230
26113 17477
26119 16084
26141 20752
26153 13320
26161 5680
26171 25819
26177 21044
26183 24740
26189 8706
26203 20583
26209 16089
26227 16382
26237 10974
26249 17440
26251 18004
26261 17712
26263 3413
26267 11293
26293 23133
26297 9102
26309 8917
26317 26257
26321 19740
26339 23955
26347 1475
26357 22767
26371 22210
26387 10225
26393 3967
26399 24948
26407 9686
26417 14035
26423 23020
26431 588
26437 13646
26449 3941
26459 16157
26479 12762
26489 10508
26497 20632
26501 19510
26513 23938
26539 12399
26557 10744
26561 11959
26573 13760
26591 6304
26597 4418
26627 5764
26633 9067
26641 12980
26647 2933
26669 703
26681 25423
26683 7644
26687 10999
26693 2561
26699 24806
26701 12491
26711 21250
26713 14308
26717 21536
26723 1972
26729 25300
26731 12378
26737 26388
26759 3777
26777 16847
26783 18703
26801 5264
26813 19315
26821 15251
26833 24564
26839 22460
26849 15962
26861 23991
26863 20469
26879 9184
26881 12197
26891 9806
26893 6329
26903 7370
26921 11948
26927 11285
26947 1408
26951 24924
26953 5718
26959 2763
26981 15332
26987 11223
26993 19692
27011 1784
27017 13155
27031 24407
27043 4052
27059 20556
27061 13171
27067 20878
27073 12220
27077 22659
27091 10573
27103 17071
27107 25158
27109 17017
27127 24953
27143 4772
27179 21065
27191 18045
27197 19561
27211 16317
27239 25046
27241 25760
27253 22705
27259 26905
27271 589
27277 22142
27281 12714
27283 5648
27299 25290
27329 22181
27337 23119
27361 19712
27367 5881
27397 4702
27407 26408
27409 3312
27427 26815
27431 27055
27437 949
27449 10410
27457 8697
27479 24914
27481 14003
27487 16475
27509 24789
27527 10826
27529 2410
27539 21052
27541 23271
27551 10173
27581 13864
27583 23390
27611 2955
27617 9861
27631 15120
27647 5406
27653 21239
27673 9366
27689 2549
27691 4636
27697 6638
27701 411
27733 12468
27737 14151
27739 6510
27743 9351
27749 16140
27751 1359
27763 4502
27767 25301
27773 16349
27779 22461
27791 24852
27793 14537
27799 7963
27803 7294
27809 12596
27817 6890
27823 2046
27827 23485
27847 23281
27851 1386
27883 10380
27893 26268
27901 1672
27917 26449
27919 19660
27941 5514
27943 27392
27947 18676
27953 23486
27961 8529
27967 19033
27983 10542
27997 5374
28001 6447
28019 1929
28027 23687
28031 23787
28051 2501
28057 27851
28069 642
28081 991
28087 19775
28097 6376
28099 19066
28109 23750
28111 10060
28123 17619
28151 16842
28163 22331
28181 14606
28183 3933
28201 17334
28211 9200
28219 13368
28229 8836
28277 19176
28279 1514
28283 9784
28289 16842
28297 18795
28307 931
28309 24639
28319 7992
28349 21495
28351 7752
28387 12021
28393 25919
28403 19763
28409 19364
28411 5040
28429 14890
28433 11022
28439 20452
28447 17883
28463 760
28477 20088
28493 22392
28499 5780
28513 21151
28517 16543
28537 24499
28541 1499
28547 7246
28549 2167
28559 27178
28571 22419
28573 10057
28579 15887
28591 25823
28597 13115
28603 19022
28607 14292
28619 23336
28621 24986
28627 26877
28631 14578
28643 6025
28649 8821
28657 22254
28661 5800
28663 12942
28669 6563
28687 18049
28697 3490
28703 20378
28711 14783
28723 16241
28729 27855
28751 2268
28753 11574
28759 21343
28771 17957
28789 26300
28793 24936
28807 20868
28813 27251
28817 8845
28837 11402
28843 8348
28859 27985
28867 13403
28871 3259
28879 17648
28901 52
28909 4565
28921 16644
28927 24999
28933 3064
28949 20365
28961 25942
28979 27642
29009 5220
29017 27191
29021 7858
29023 17670
29027 6136
29033 24630
29059 13319
29063 18188
29077 10543
29101 19097
29123 25962
29129 15048
29131 12835
29137 14460
29147 2714
29153 22434
29167 21394
29173 14124
29179 8411
29191 27872
29201 489
29207 1384
29209 8088
29221 18726
29231 2294
29243 24178
29251 6381
29269 1222
29287 8325
29297 2589
29303 20354
29311 1264
29327 16430
29333 25435
29339 16701
29347 4550
29363 24688
29383 19881
29387 16277
29389 259
29399 14416
29401 10440
29411 17586
29423 19924
29429 5294
29437 1567
29443 5736
29453 9338
29473 1542
29483 16708
29501 29009
29527 14935
29531 6941
29537 2367
29567 20006
29569 23370
29573 25404
29581 6847
29587 6906
29599 969
29611 15034
29629 21806
29633 6718
29641 21210
29663 28968
29669 26742
29671 19315
29683 12098
29717 9732
29723 29485
29741 21997
29753 25813
29759 3241
29761 23931
29789 26303
29803 6237
29819 26058
29833 27162
29837 6387
29851 26814
29863 7430
29867 18469
29873 12680
29879 10211
29881 16688
29917 11338
29921 21345
29927 3523
29947 22372
29959 26390
29983 15205
29989 17793
30011 23568
30013 29798
30029 28853
30047 8581
30059 25626
30071 10551
30089 14770
30091 5156
30097 8196
30103 3112
30109 10150
30113 24789
30119 17571
30133 23043
30137 29698
30139 15849
30161 7269
30169 21811
30181 28546
30187 27762
30197 26132
30203 16723
30211 22181
30223 29693
30241 13549
30253 24070
30259 9281
30269 22421
30271 6001
30293 7318
30307 20661
30313 11966
30319 17408
30323 14998
30341 5489
30347 28889
30367 16698
30389 22839
30391 27210
30403 21308
30427 22236
30431 6648
30449 8609
30467 1850
30469 29754
30491 14849
30493 5642
30497 29270
30509 21761
30517 19907
30529 25021
30539 14886
30553 18616
30557 5353
30559 16123
30577 23835
30593 30314
30631 9256
30637 13471
30643 2865
30649 21693
30661 23657
30671 25122
30677 10641
30689 22175
30697 9185
30703 12592
30707 16123
30713 25526
30727 27585
30757 9088
30763 22132
30773 8157
30781 7126
30803 265
30809 21323
30817 3557
30829 20055
30839 29087
30841 6149
30851 12256
30853 3652
30859 6945
30869 21395
30871 18410
30881 16305
30893 4133
30911 23141
30931 22208
30937 11195
30941 29214
30949 8214
30971 714
30977 24768
30983 17650
31013 24274
31019 13950
31033 10888
31039 19524
31051 17508
31063 17824
31069 18734
31079 20322
31081 1285
31091 17352
31121 11795
31123 29876
31139 15681
31147 517
31151 11562
31153 23720
31159 4501
31177 15413
31181 14300
31183 16607
31189 10884
31193 8589
31219 1579
31223 29715
31231 21632
31237 30814
31247 29933
31249 15973
31253 14998
31259 17095
31267 10772
31271 22869
31277 3895
31307 18281
31319 31283
31321 23683
31327 30574
31333 2365
31337 24985
31357 17673
31379 29131
31387 10959
31391 30204
31393 18681
31397 22359
31469 24058
31477 13844
31481 23673
31489 3695
31511 26889
31513 1722
31517 10130
31531 27978
31541 4901
31543 27603
31547 5678
31567 12012
31573 28884
31583 31012
31601 20070
31607 31079
31627 6014
31643 23238
31649 2680
31657 28385
31663 29024
31667 11547
31687 10992
31699 29259
31721 90
31723 22228
31727 16660
31729 20065
31741 5134
31751 19327
31769 3526
31771 8386
31793 284
31799 4124
31817 4345
31847 24190
31849 31112
31859 16289
31873 18746
31883 28376
31891 12444
31907 30005
31957 8556
31963 9749
31973 17846
31981 6196
31991 21553
32003 7418
32009 16355
32027 16398
32029 31772
32051 28834
32057 3800
32059 14433
32063 21827
32069 23675
32077 31135
32083 21738
32089 12751
32099 22633
32117 26422
32119 18993
32141 26622
32143 6303
32159 25589
32173 1742
32183 27149
32189 18267
32191 13630
32203 30640
32213 19586
32233 5658
32237 5093
32251 8454
32257 15571
32261 27431
32297 29621
32299 29365
32303 5886
32309 1222
32321 4844
32323 15077
32327 3483
32341 12729
32353 22521
32359 17311
32363 19298
32369 21870
32371 14043
32377 11232
32381 12215
32401 21433
32411 20530
32413 31041
32423 12413
32429 19474
32441 7576
32443 11385
32467 11934
32479 12802
32491 24079
32497 13612
32503 7146
32507 27244
32531 5513
32533 81
32537 29642
32561 9049
32563 25609
32569 7079
32573 4017
32579 12555
32587 11528
32603 27330
32609 12189
32611 15324
32621 29592
32633 22196
32647 30351
32653 12961
32687 7370
32693 19331
32707 15971
32713 4720
32717 11783
32719 25901
32749 2329
32771 7133
32779 22099
32783 17133
32789 9417
32797 9830
32801 15
32803 12059
32831 8897
32833 21176
32839 23899
32843 28590
32869 1738
32887 7369
32909 25592
32911 5610
32917 8643
32933 2000
32939 13444
32941 3915
32957 24331
32969 18155
32971 20735
32983 29825
32987 8841
32993 23087
32999 16982
33013 21192
33023 9294
33029 20798
33037 23635
33049 1106
33053 25079
33071 8487
33073 22692
33083 19748
33091 18277
33107 14291
33113 13520
33119 31181
33149 9449
33151 1351
33161 31338
33179 30978
33181 30356
33191 11758
33199 10100
33203 20819
33211 1384
33223 14981
33247 18383
33287 31760
33289 19416
33301 14232
33311 10036
33317 9813
33329 5950
33331 32490
33343 4045
33347 30220
33349 21338
33353 4971
33359 27622
33377 8657
33391 30092
33403 1296
33409 29939
33413 10993
33427 17516
33457 8568
33461 22262
33469 11534
33479 15354
33487 19962
33493 27842
33503 1721
33521 4923
33529 17238
33533 1537
33547 3392
33563 18202
33569 12834
33577 8719
33581 26919
33587 12766
33589 30335
33599 4297
33601 7525
33613 1397
33617 11484
33619 8159
33623 29380
33629 30311
33637 763
33641 13744
33647 20969
33679 6810
33703 5838
33713 29101
33721 5308
33739 27505
33749 4743
33751 9085
33757 6921
33767 20716
33769 6165
33773 445
33791 20620
33797 17274
33809 6106
33811 24396
33827 29036
33829 10787
33851 558
33857 10210
33863 560
33871 32092
33889 4362
33893 33774
33911 6657
33923 33921
33931 22041
33937 4988
33941 24765
33961 23441
33967 28029
33997 24177
34019 14671
34031 28776
34033 27953
34039 21970
34057 4065
34061 28024
34123 6905
34127 15546
34129 7617
34141 19646
34147 7169
34157 11714
34159 23772
34171 5626
34183 27209
34211 15874
34213 29227
34217 18131
34231 28840
34253 25620
34259 24042
34261 8074
34267 19310
34273 251
34283 25619
34297 33521
34301 11036
34303 12716
34313 31962
34319 32768
34327 29413
34337 268
34351 6744
34361 10530
34367 20688
34369 2
34381 8950
34403 21546
34421 29712
34429 20369
34439 6063
34457 16883
34469 12966
34471 30690
34483 22519
34487 32577
34499 19244
34501 27788
34511 11930
34513 30952
34519 8669
34537 16975
34543 22142
34549 18362
34583 22036
34589 25036
34591 16366
34603 10721
34607 33561
34613 12639
34631 26821
34649 15660
34651 6616
34667 7946
34673 14686
34679 22062
34687 11976
34693 6759
34703 1002
34721 699
34729 1338
34739 18923
34747 13566
34757 34380
34759 26952
34763 26588
34781 10889
34807 1337
34819 22485
34841 34412
34843 5843
34847 21606
34849 33150
34871 16340
34877 16777
34883 1427
34897 32741
34913 7821
34919 17494
34939 34245
34949 8351
34961 4539
34963 25216
34981 18231
35023 16914
35027 19705
35051 22109
35053 17880
35059 18138
35069 32417
35081 9677
35083 23386
35089 17865
35099 18914
35107 33956
35111 34847
35117 13786
35129 6743
35141 22443
35149 21636
35153 25697
35159 22492
35171 25996
35201 8909
35221 26429
35227 33805
35251 6205
35257 10499
35267 12299
35279 12838
35281 26075
35291 10879
35311 33669
35317 33165
35323 26889
35327 10786
35339 24087
35353 23845
35363 14744
35381 20002
35393 27955
35401 6184
35407 16038
35419 17719
35423 15730
35437 20399
35447 11037
35449 2274
35461 16171
35491 25771
35507 22042
35509 3107
35521 15471
35527 23615
35531 12195
35533 6977
35537 7994
35543 31681
35569 10318
35573 28162
35591 32007
35593 4936
35597 27118
35603 19863
35617 24072
35671 7473
35677 678
35729 1748
35731 4666
35747 31388
35753 21988
35759 24372
35771 18470
35797 15698
35801 3025
35803 30576
35809 33113
35831 5906
35837 33063
35839 28125
35851 34650
35863 14529
35869 2031
35879 9627
35897 30310
35899 1891
35911 30987
35923 19999
35933 34721
35951 34027
35963 29341
35969 11711
35977 34993
35983 15015
35993 14952
35999 11325
36007 21113
36011 19229
36013 11164
36017 2123
36037 18293
36061 15697
36067 7282
36073 16429
36083 5818
36097 32647
36107 29072
36109 26240
36131 20805
36137 30564
36151 33546
36161 14856
36187 19636
36191 4441
36209 20024
36217 26426
36229 32472
36241 24306
36251 30563
36263 88
36269 24323
36277 14085
36293 9062
36299 12772
36307 12150
36313 12600
36319 22011
36341 10209
36343 13779
36353 1625
36373 32059
36383 15834
36389 34227
36433 28792
36451 36110
36457 15721
36467 376
36469 16113
36473 9950
36479 4179
36493 23313
36497 27143
36523 28830
36527 26451
36529 24321
36541 9271
36551 1571
36559 24003
36563 3473
36571 3904
36583 32305
36587 27043
36599 22593
36607 14881
36629 4491
36637 18829
36643 10198
36653 12513
36671 13427
36677 11513
36683 29192
36691 11158
36697 13050
36709 18171
36713 20740
36721 12077
36739 4464
36749 471
36761 9720
36767 27882
36779 35785
36781 13677
36787 18250
36791 32277
36793 22246
36809 13199
36821 34543
36833 3713
36847 28269
36857 30245
36871 12720
36877 2987
36887 19442
36899 24104
36901 205
36913 18746
36919 27874
36923 17413
36929 21879
36931 2737
36943 35893
36947 8474
36973 32094
36979 32114
36997 31308
37003 28169
37013 36995
37019 24739
37021 9188
37039 22012
37049 6200
37057 22994
37061 25119
37087 6980
37097 27977
37117 11890
37123 30644
37139 8545
37159 24160
37171 7953
37181 33085
37189 1671
37199 13348
37201 1232
37217 28741
37223 28181
37243 25404
37253 21756
37273 36330
37277 24412
37307 13887
37309 1096
37313 19090
37321 32393
37337 36199
37339 29016
37357 11480
37361 36625
37363 6997
37369 9015
37379 29073
37397 23858
37409 36655
37423 34674
37441 609
37447 20300
37463 6302
37483 4989
37489 23761
37493 29807
37501 22886
37507 34905
37511 21154
37517 19017
37529 29497
37537 34662
37547 23304
37549 3500
37561 9
37567 26339
37571 5222
37573 3550
37579 401
37589 2568
37591 4628
37607 18065
37619 19483
37633 2111
37643 9083
37649 21651
37657 36652
37663 34045
37691 30783
37693 27669
37699 32722
37717 14454
37747 20514
37781 33613
37783 34157
37799 25812
37811 14092
37813 4893
37831 25926
37847 23180
37853 21991
37861 21383
37871 26580
37879 12443
37889 16220
37897 25485
37907 19914
37951 36210
37957 12511
37963 32523
37967 30557
37987 18876
37991 2343
37993 31429
37997 34088
38011 30106
38039 7344
38047 22574
38053 29122
38069 34138
38083 9313
38113 16794
38119 34451
38149 8887
38153 287
38167 6881
38177 21117
38183 20333
38189 24468
38197 24053
38201 36437
38219 10660
38231 23943
38237 6274
38239 17383
38261 21542
38273 23549
38281 33815
38287 16991
38299 23241
38303 15390
38317 29038
38321 15500
38327 27368
38329 9908
38333 23420
38351 38111
38371 12839
38377 2529
38393 34380
38431 17065
38447 12031
38449 30462
38453 13703
38459 37952
38461 8166
38501 3068
38543 12854
38557 18233
38561 1595
38567 19944
38569 1845
38593 38194
38603 37959
38609 31116
38611 31031
38629 25790
38639 21565
38651 7400
38653 13900
38669 23886
38671 17195
38677 14952
38693 14611
38699 24216
38707 33178
38711 38573
38713 15503
38723 5807
38729 11580
38737 10599
38747 3493
38749 25201
38767 29713
38783 12
38791 14539
38803 530
38821 29764
38833 32159
38839 24687
38851 30407
38861 25131
38867 33312
38873 36408
38891 9200
38903 22355
38917 6339
38921 24490
38923 5184
38933 5539
38953 28935
38959 26026
38971 33827
38977 28163
38993 25966
39019 5334
39023 29904
39041 30658
39043 1546
39047 33089
39079 20127
39089 24873
39097 33596
39103 30003
39107 8212
39113 19829
39119 22110
39133 38723
39139 38990
39157 18998
39161 3915
39163 11785
39181 7267
39191 2078
39199 13717
39209 3033
39217 20813
39227 4987
39229 14961
39233 18728
39239 37966
39241 8499
39251 25444
39293 33502
39301 7961
39313 36948
39317 37742
39323 26359
39341 9110
39343 2872
39359 16167
39367 21802
39371 30954
39373 18488
39383 27193
39397 6314
39409 39339
39419 30979
39439 6108
39443 14061
39451 36980
39461 7709
39499 3603
39503 25187
39509 16513
39511 2479
39521 4420
39541 9709
39551 33581
39563 28159
39569 32913
39581 130
39607 33677
39619 18012
39623 2385
39631 30971
39659 4726
39667 36588
39671 22267
39679 7947
39703 4511
39709 33027
39719 31046
39727 33276
39733 5791
39749 16815
39761 9283
39769 34899
39779 10598
39791 3017
39799 6400
39821 29107
39827 17125
39829 26173
39839 9339
39841 23097
39847 27953
39857 419
39863 6545
39869 35012
39877 39053
39883 18696
39887 20250
39901 21832
39929 17948
39937 20253
39953 15968
39971 14813
39979 2657
39983 12377
39989 3084
40009 16755
40013 27992
40031 26387
40037 33455
40039 5582
40063 25107
40087 35921
40093 26644
40099 33592
40111 34823
40123 5835
40127 39861
40129 28084
40151 24062
40153 5385
40163 1546
40169 2634
40177 17641
40189 2282
40193 20421
40213 10273
40231 36180
40237 13403
40241 32888
40253 7823
40277 38021
40283 19281
40289 37969
40343 40174
40351 36543
40357 19893
40361 4843
40387 12719
40423 32099
40427 34694
40429 26713
40433 29212
40459 24699
40471 7324
40483 35735
40487 11709
40493 35434
40499 35705
40507 4499
40519 14952
40529 3489
40531 27735
40543 23868
40559 29471
40577 14125
40583 13242
40591 38751
40597 6255
40609 35527
40627 16551
40637 4877
40639 27616
40693 29569
40697 28970
40699 31786
40709 16764
40739 35810
40751 26912
40759 31937
40763 15272
40771 27666
40787 20902
40801 20828
40813 23410
40819 33287
40823 11353
40829 19413
40841 31540
40847 40717
40849 3844
40853 29599
40867 6888
40879 5721
40883 28901
40897 26126
40903 39047
40927 19741
40933 17111
40939 38454
40949 30826
40961 22959
40973 34616
40993 22154
41011 40817
41017 38432
41023 16520
41039 7149
41047 32198
41051 18558
41057 6345
41077 37873
41081 11780
41113 2921
41117 17609
41131 17673
41141 5251
41143 29385
41149 33369
41161 18296
41177 460
41179 27060
41183 30708
41189 19823
41201 32850
41203 29514
41213 697
41221 10534
41227 15573
41231 4522
41233 16506
41243 1774
41257 8432
41263 25186
41269 21567
41281 32829
41299 2824
41333 13627
41341 17147
41351 22250
41357 10241
41381 10593
41387 7416
41389 36615
41399 36999
41411 14853
41413 12042
41443 31181
41453 39983
41467 34171
41479 38292
41491 19270
41507 30436
41513 39644
41519 27451
41521 10
41539 18679
41543 8377
41549 3637
41579 3273
41593 8597
41597 3722
41603 17419
41609 35631
41611 16570
41617 37275
41621 25744
41627 33573
41641 4535
41647 14488
41651 20809
41659 25608
41669 21764
41681 32538
41687 23162
41719 14602
41729 22445
41737 9263
41759 33468
41761 27398
41771 37142
41777 36235
41801 16979
41809 17223
41813 23063
41843 27379
41849 9665
41851 39925
41863 12531
41879 35997
41887 14254
41893 37484
41897 24093
41903 857
41911 14429
41927 40430
41941 35578
41947 4285
41953 1323
41957 940
41959 40775
41969 38616
41981 26581
41983 22531
41999 19905
42013 24510
42017 9129
42019 17153
42023 39233
42043 16994
42061 9738
42071 2274
42073 15094
42083 18626
42089 14244
42101 4091
42131 3053
42139 8909
42157 34364
42169 35375
42179 24236
42181 22820
42187 36683
42193 25380
42197 26486
42209 37894
42221 4225
42223 16825
42227 33336
42239 18594
42257 39265
42281 18161
42283 22932
42293 41563
42299 40713
42307 38047
42323 16863
42331 25388
42337 35838
42349 827
42359 19515
42373 7272
42379 21480
42391 7215
42397 13959
42403 12334
42407 29404
42409 18954
42433 1732
42437 37013
42443 13350
42451 28008
42457 21253
42461 39273
42463 15925
42467 39833
42473 22031
42487 41772
42491 40125
42499 37566
42509 38881
42533 7362
42557 18683
42569 34108
42571 867
42577 12196
42589 22553
42611 11870
42641 34522
42643 10857
42649 37246
42667 22666
42677 13583
42683 17062
42689 27070
42697 40988
42701 19365
42703 30390
42709 31674
42719 20748
42727 8059
42737 17782
42743 14167
42751 1114
42767 19046
42773 4793
42787 22031
42793 36268
42797 35975
42821 10411
42829 37108
42839 33913
42841 30426
42853 7413
42859 5396
42863 36711
42899 41574
42901 13922
42923 20467
42929 36407
42937 23381
42943 25605
42953 33140
42961 1163
42967 17834
42979 40274
42989 25901
43003 39050
43013 6139
43019 7525
43037 28176
43049 29605
43051 14062
43063 37972
43067 31190
43093 28901
43103 28194
43117 8165
43133 10998
43151 26543
43159 27721
43177 32367
43189 34606
43201 21207
43207 40117
43223 1797
43237 30789
43261 35674
43271 1148
43283 11822
43291 13075
43313 42653
43319 23450
43321 39554
43331 29747
43391 25554
43397 8443
43399 8116
43403 8867
43411 40191
43427 22675
43441 16631
43451 34377
43457 4654
43481 37513
43487 17079
43499 35669
43517 30114
43541 29089
43543 24958
43573 19349
43577 25142
43579 42084
43591 40796
43597 2401
43607 1861
43609 32095
43613 42132
43627 26797
43633 34268
43649 42689
43651 40483
43661 42471
43669 14424
43691 28113
43711 8740
43717 35162
43721 28110
43753 9064
43759 7519
43777 5048
43781 36474
43783 15714
43787 38886
43789 31581
43793 37339
43801 35595
43853 9284
43867 33622
43889 34250
43891 4686
43913 24074
43933 9331
43943 28464
43951 28092
43961 15599
43963 13821
43969 10780
43973 31018
43987 21716
43991 19723
43997 20092
44017 42814
44021 32254
44027 19804
44029 6768
44041 25574
44053 2939
44059 23708
44071 6270
44087 7951
44089 40443
44101 5284
44111 5851
44119 20823
44123 8430
44129 25808
44131 26359
44159 17039
44171 20741
44179 13036
44189 36994
44201 4994
44203 17911
44207 36274
44221 30009
44249 33683
44257 13899
44263 8105
44267 4924
44269 3735
44273 4029
44279 16260
44281 35688
44293 29802
44351 24580
44357 40567
44371 29929
44381 16434
44383 16144
44389 4210
44417 40883
44449 28634
44453 36348
44483 37018
44491 41439
44497 8281
44501 21890
44507 19682
44519 19704
44531 17606
44533 26132
44537 43780
44543 27163
44549 34863
44563 40895
44579 5281
44587 21210
44617 32670
44621 4820
44623 17752
44633 24262
44641 5804
44647 15817
44651 23208
44657 13054
44683 2790
44687 20199
44699 21035
44701 19065
44711 6757
44729 18430
44741 38764
44753 31664
44771 13290
44773 4827
44777 23990
44789 9021
44797 27287
44809 28739
44819 35493
44839 32773
44843 43755
44851 32612
44867 8148
44879 42601
44887 26372
44893 36219
44909 30120
44917 32599
44927 11049
44939 22951
44953 780
44959 39066
44963 39903
44971 40012
44983 5944
44987 43514
45007 22075
45013 42196
45053 19888
45061 40575
45077 11923
45083 23416
45119 36459
45121 19219
45127 8174
45131 17632
45137 30841
45139 7133
45161 32875
45179 328
45181 27875
45191 10015
45197 37181
45233 6712
45247 42771
45259 15939
45263 26539
45281 22404
45289 8642
45293 36887
45307 43120
45317 43771
45319 21640
45329 19004
45337 37325
45341 15616
45343 2076
45361 24028
45377 18258
45389 24743
45403 44175
45413 33071
45427 33617
45433 26072
45439 1125
45481 6457
45491 3447
45497 42596
45503 33907
45523 15688
45533 18458
45541 7222
45553 44077
45557 42578
45569 28812
45587 19912
45589 17900
45599 2945
45613 43977
45631 37035
45641 44476
45659 29624
45667 15488
45673 38764
45677 31959
45691 41064
45697 19977
45707 13892
45737 26362
45751 10759
45757 23777
45763 28002
45767 6969
45779 15255
45817 11035
45821 5500
45823 34735
45827 21251
45833 43938
45841 8081
45853 15144
45863 21896
45869 9067
45887 13591
45893 43775
45943 29879
45949 8814
45953 42206
45959 7693
45971 7207
45979 11773
45989 25735
46021 36137
46027 42772
46049 34419
46051 6571
46061 14997
46073 35751
46091 28424
46093 36691
46099 46087
46103 38413
46133 42651
46141 34470
46147 27783
46153 30778
46171 34479
46181 30959
46183 36809
46187 26043
46199 42585
46219 14912
46229 20640
46237 30466
46261 18039
46271 9677
46273 44139
46279 43852
46301 38495
46307 21647
46309 34269
46327 18468
46337 7988
46349 19970
46351 38201
46381 28731
46399 37527
46411 7726
46439 1835
46441 38812
46447 19464
46451 8155
46457 26286
46471 36665
46477 261
46489 22689
46499 38155
46507 24771
46511 17220
46523 4977
46549 31385
46559 11809
46567 11306
46573 4826
46589 33198
46591 12165
46601 36731
46619 16210
46633 10322
46639 31884
46643 39644
46649 10696
46663 32224
46679 42107
46681 22657
46687 15520
46691 36901
46703 20591
46723 25512
46727 37914
46747 28286
46751 30060
46757 5567
46769 28541
46771 34421
46807 23380
46811 29577
46817 41724
46819 35666
46829 12124
46831 11314
46853 14744
46861 3947
46867 23471
46877 32250
46889 29005
46901 17901
46919 4389
46933 4455
46957 7123
46993 9840
46997 22565
47017 37158
47041 13472
47051 38490
47057 39837
47059 5135
47087 14205
47093 25104
47111 32062
47119 44435
47123 13684
47129 24263
47137 29331
47143 1072
47147 37155
47149 17656
47161 16084
47189 13314
47207 41764
47221 2580
47237 30722
47251 33058
47269 2726
47279 41066
47287 34226
47293 30096
47297 18575
47303 13487
47309 45400
47317 21836
47339 20832
47351 12652
47353 6769
47363 43081
47381 27151
47387 43032
47389 46692
47407 45745
47417 40568
47419 42764
47431 21032
47441 41564
47459 29129
47491 27211
47497 38492
47501 19859
47507 14326
47513 11395
47521 5399
47527 15786
47533 8886
47543 43634
47563 37176
47569 46616
47581 43527
47591 46030
47599 31769
47609 11794
47623 37579
47629 997
47639 40766
47653 17804
47657 34990
47659 43396
47681 14095
47699 4382
47701 6567
47711 41646
47713 46522
47717 26435
47737 8550
47741 39074
47743 13522
47777 29584
47779 27787
47791 570
47797 24591
47807 33818
47809 27574
47819 24308
47837 38706
47843 10289
47857 26259
47869 46512
47881 34803
47903 33893
47911 34199
47917 14930
47933 20844
47939 29609
47947 27312
47951 5554
47963 11490
47969 10427
47977 44287
47981 28192
48017 37868
48023 16326
48029 7174
48049 3314
48073 14521
48079 6545
48091 39318
48109 9137
48119 20251
48121 21575
48131 18734
48157 8687
48163 22117
48179 4678
48187 28282
48193 5210
48197 2492
48221 35770
48239 4858
48247 8550
48259 29025
48271 17222
48281 9357
48299 17428
48311 27600
48313 11438
48337 35022
48341 30167
48353 47460
48371 12272
48383 3319
48397 18436
48407 25497
48409 28885
48413 4489
48437 39590
48449 14412
48463 3141
48473 19124
48479 19532
48481 18202
48487 3237
48491 23187
48497 42637
48523 33980
48527 15414
48533 30527
48539 16195
48541 29080
48563 9966
48571 19222
48589 26256
48593 23023
48611 18219
48619 13283
48623 44860
48647 16546
48649 12780
48661 5892
48673 21908
48677 34921
48679 42002
48731 13545
48733 15823
48751 24124
48757 21955
48761 20512
48767 3053
48779 9874
48781 3234
48787 42655
48799 27240
48809 32430
48817 17118
48821 5315
48823 16636
48847 47921
48857 47157
48859 13708
48869 34802
48871 34894
48883 15847
48889 48803
48907 43119
48947 45239
48953 25582
48973 44788
48989 37065
48991 10809
49003 39963
49009 43987
49019 46213
49031 9518
49033 29435
49037 31639
49043 14384
49057 29107
49069 20751
49081 24708
49103 39172
49109 45004
49117 7838
49121 28130
49123 35784
49139 22243
49157 44398
49169 22687
49171 46054
49177 14743
49193 9525
49199 5888
49201 17021
49207 32852
49211 21469
49223 660
49253 16225
49261 14077
49277 13976
49279 3799
49297 5310
49307 36691
49331 2514
49333 44372
49339 18351
49363 7527
49367 7380
49369 29461
49391 40202
49393 37920
49409 21180
49411 3289
49417 7547
49429 13109
49433 39148
49451 35259
49459 3508
49463 27874
49477 44808
49481 7230
49499 32269
49523 47725
49529 25443
49531 44945
49537 10191
49547 31945
49549 33004
49559 12768
49597 37293
49603 41950
49613 49043
49627 26818
49633 4576
49639 11759
49663 42097
49667 25571
49669 879
49681 29235
49697 21368
49711 20778
49727 22938
49739 39310
49741 45132
49747 43958
49757 39255
49783 19030
49787 18013
49789 34510
49801 12076
49807 20830
49811 33634
49823 23438
49831 16327
49843 36791
49853 35107
49871 7018
49877 3094
49891 13302
49919 34955
49921 44846
49927 35299
49937 29045
49939 7833
49943 18500
49957 45993
49991 3153
49993 20402
49999 6589
50021 49954
50023 17759
50033 41578
50047 32167
50051 798
50053 29957
50069 43974
50077 22120
50087 46879
50093 9769
50101 27853
50111 38709
50119 35339
50123 7930
50129 12329
50131 44432
50147 35972
50153 43336
50159 46825
50177 44087
50207 30142
50221 17433
50227 12658
50231 12572
50261 12748
50263 5319
50273 7514
50287 1376
50291 38925
50311 17214
50321 34383
50329 48934
50333 15563
50341 12170
50359 45431
50363 33614
50377 20483
50383 30839
50387 12814
50411 19430
50417 37781
50423 29353
50441 28965
50459 8684
50461 19443
50497 37155
50503 46708
50513 4608
50527 49579
50539 13973
50543 34161
50549 36695
50551 10916
50581 376
50587 14067
50591 12373
50593 44598
50599 16165
50627 33577
50647 3534
50651 30580
50671 31037
50683 18692
50707 42577
50723 43104
50741 50239
50753 21487
50767 45854
50773 19234
50777 45622
50789 22218
50821 15176
50833 27419
50839 39054
50849 14630
50857 6728
50867 46273
50873 33434
50891 40362
50893 19291
50909 4419
50923 37341
50929 35204
50951 11455
50957 18298
50969 15205
50971 2190
50989 30264
50993 10914
51001 8451
51031 33695
51043 12764
51047 2442
51059 33196
51061 6047
51071 5195
51109 19928
51131 6572
51133 12653
51137 23317
51151 2784
51157 48035
51169 41071
51193 40649
51197 31348
51199 7181
51203 33598
51217 3265
51229 29413
51239 17696
51241 35592
51257 20163
51263 45237
51283 24417
51287 21524
51307 20147
51329 35291
51341 39236
51343 49986
51347 27735
51349 26698
51361 36437
51383 2373
51407 28239
51413 33924
51419 31764
51421 34881
51427 6413
51431 18548
51437 19434
51439 43426
51449 35203
51461 48032
51473 43976
51479 17988
51481 19547
51487 20123
51503 35196
51511 26137
51517 26889
51521 41047
51539 30140
51551 15317
51563 5778
51577 8503
51581 49079
51593 41077
51599 4869
51607 13222
51613 3088
51631 12364
51637 26236
51647 37084
51659 11532
51673 27386
51679 4688
51683 43593
51691 40027
51713 18087
51719 45597
51721 34889
51749 36397
51767 10591
51769 20572
51787 38553
51797 39811
51803 130
51817 39352
51827 23354
51829 25673
51839 48672
51853 48757
51859 19283
51869 31814
51871 9522
51893 32103
51899 30047
51907 34883
51913 43680
51929 45525
51941 13743
51949 42933
51971 33288
51973 37149
51977 51622
51991 21090
52009 39639
52021 4264
52027 51498
52051 10213
52057 21059
52067 39077
52069 38810
52081 3789
52103 49246
52121 12810
52127 39635
52147 44667
52153 41458
52163 45003
52177 16765
52181 19258
52183 12459
52189 27168
52201 22852
52223 41895
52237 26220
52249 51033
52253 39181
52259 47032
52267 14405
52289 7732
52291 42625
52301 35499
52313 47172
52321 31193
52361 10954
52363 23719
52369 6569
52379 381
52387 26036
52391 21004
52433 39681
52453 34166
52457 28017
52489 39476
52501 45572
52511 6837
52517 12774
52529 18618
52541 49149
52543 5693
52553 43560
52561 31196
52567 4231
52571 45771
52579 11617
52583 47594
52609 19732
52627 26044
52631 47820
52639 36936
52667 29940
52673 38080
52691 34091
52697 10009
52709 45865
52711 14446
52721 21230
52727 42753
52733 15288
52747 3486
52757 35514
52769 4331
52783 40906
52807 23990
52813 20708
52817 21139
52837 47714
52859 37760
52861 46879
52879 44149
52883 2756
52889 12195
52901 45320
52903 14171
52919 49548
52937 18549
52951 35332
52957 18930
52963 33436
52967 26593
52973 32740
52981 2450
52999 29460
53003 46733
53017 38407
53047 31231
53051 16261
53069 34427
53077 34591
53087 18976
53089 41417
53093 50453
53101 31931
53113 1573
53117 48124
53129 595
53147 35583
53149 28437
53161 33550
53171 48489
53173 22282
53189 10291
53197 50938
53201 34811
53231 46029
53233 52777
53239 19297
53267 5869
53269 36102
53279 27105
53281 49911
53299 38493
53309 39081
53323 39770
53327 19831
53353 48358
53359 29486
53377 32494
53381 49565
53401 17147
53407 13577
53411 49524
53419 25116
53437 43677
53441 891
53453 9415
53479 42395
53503 48940
53507 35478
53527 12928
53549 49449
53551 45311
53569 36834
53591 46454
53593 29437
53597 5098
53609 49368
53611 26913
53617 42240
53623 51081
53629 41877
53633 49088
53639 40355
53653 8517
53657 1382
53681 36877
53693 48737
53699 9970
53717 39714
53719 47881
53731 47071
53759 22449
53773 23603
53777 3830
53783 12677
53791 41814
53813 40283
53819 32026
53831 8199
53849 28695
53857 24281
53861 42591
53881 37682
53887 25293
53891 50680
53897 19652
53899 30859
53917 11684
53923 46544
53927 37287
53939 20941
53951 53848
53959 39096
53987 51330
53993 38119
54001 51556
54011 46748
54013 37537
54037 31894
54049 46245
54059 40229
54083 13740
54091 18063
54101 4770
54121 38950
54133 44800
54139 44193
54151 13123
54163 8205
54167 7463
54181 52701
54193 10723
54217 43959
54251 29249
54269 401
54277 25646
54287 40694
54293 4540
54311 8311
54319 31401
54323 28920
54331 37694
54347 21885
54361 22032
54367 10657
54371 41410
54377 26016
54401 2024
54403 52621
54409 43269
54413 49358
54419 10171
54421 16126
54437 13855
54443 13313
54449 24314
54469 11989
54493 34548
54497 8969
54499 6921
54503 36731
54517 9683
54521 2127
54539 980
54541 24492
54547 39372
54559 22627
54563 31812
54577 16432
54581 31815
54583 17459
54601 21693
54617 53906
54623 13201
54629 47266
54631 35198
54647 2335
54667 39241
54673 29319
54679 9732
54709 5045
54713 29209
54721 14568
54727 39191
54751 415
54767 52914
54773 8589
54779 44352
54787 15286
54799 21660
54829 21767
54833 41876
54851 37829
54869 16719
54877 45674
54881 49539
54907 8121
54917 26999
54919 52794
54941 10573
54949 13859
54959 16687
54973 30682
54979 3152
54983 45400
55001 1615
55009 38115
55021 35409
55049 44822
55051 40659
55057 1829
55061 42355
55073 22301
55079 11711
55103 36844
55109 53859
55117 51976
55127 6356
55147 12171
55163 23265
55171 13783
55201 18164
55207 6058
55213 8171
55217 48134
55219 45345
55229 28385
55243 6526
55249 54715
55259 7131
55291 33148
55313 230
55331 52108
55333 53564
55337 31282
55339 20711
55343 44268
55351 9079
55373 13833
55381 5419
55399 14268
55411 1975
55439 49742
55441 15561
55457 2231
55469 41986
55487 21036
55501 25052
55511 2272
55529 20286
55541 27227
55547 50210
55579 32482
55589 25378
55603 19111
55609 33510
55619 30655
55621 42691
55631 25873
55633 41225
55639 9325
55661 19644
55663 14780
55667 54876
55673 17189
55681 28634
55691 27273
55697 27895
55711 47230
55717 51415
55721 43922
55733 51632
55763 2236
55787 35039
55793 27397
55799 34353
55807 27647
55813 46623
55817 19856
55819 46081
55823 52293
55829 5741
55837 51822
55843 11964
55849 6263
55871 25508
55889 37340
55897 3781
55901 35069
55903 41866
55921 23003
55927 35463
55931 10486
55933 10985
55949 199
55967 9024
55987 37975
55997 33727
56003 44663
56009 28530
56039 35358
56041 27881
56053 8571
56081 21606
56087 49906
56093 40070
56099 19706
56101 52184
56113 29317
56123 54094
56131 29451
56149 22623
56167 35623
56171 50584
56179 55963
56197 8334
56207 11206
56209 51602
56237 28319
56239 23535
56249 52300
56263 24993
56267 19884
56269 4399
56299 23763
56311 21996
56333 30177
56359 4442
56369 7431
56377 45718
56383 21721
56393 54302
56401 6587
56417 35761
56431 36175
56437 25014
56443 331
56453 17788
56467 24849
56473 54818
56477 38877
56479 36991
56489 43027
56501 30021
56503 22873
56509 31910
56519 12825
56527 7507
56531 169
56533 38777
56543 42694
56569 48922
56591 39928
56597 39387
56599 14600
56611 1076
56629 45240
56633 49653
56659 25311
56663 45405
56671 31477
56681 44030
56687 56160
56701 25000
56711 10593
56713 42430
56731 35258
56737 14285
56747 17898
56767 45803
56773 8157
56779 39310
56783 11636
56807 26588
56809 3494
56813 684
56821 48779
56827 51704
56843 38728
56857 3214
56873 6814
56891 49599
56893 38822
56897 50696
56909 30697
56911 11600
56921 19090
56923 30320
56929 30936
56941 24517
56951 40614
56957 38236
56963 10411
56983 9833
56989 6941
56993 48928
56999 15337
57037 19199
57041 11396
57047 27788
57059 5938
57073 14107
57077 36511
57089 48507
57097 56258
57107 10795
57119 49183
57131 43057
57139 27968
57143 44956
57149 28683
57163 17729
57173 19051
57179 36670
57191 23689
57193 31833
57203 6666
57221 9074
57223 22223
57241 49641
57251 48589
57259 54405
57269 51191
57271 1212
57283 20193
57287 25353
57301 15259
57329 17892
57331 5007
57347 37368
57349 47149
57367 46826
57373 20871
57383 9150
57389 33542
57397 17874
57413 31689
57427 9805
57457 48991
57467 49721
57487 11023
57493 41766
57503 50944
57527 49739
57529 42625
57557 53847
57559 21244
57571 24716
57587 20548
57593 15237
57601 740
57637 52595
57641 34537
57649 562
57653 57467
57667 18646
57679 15810
57689 6113
57697 48623
57709 52822
57713 54707
57719 18553
57727 9924
57731 26907
57737 55480
57751 23188
57773 43351
57781 33430
57787 1913
57791 15545
57793 30432
57803 2452
57809 17108
57829 20068
57839 12882
57847 51438
57853 44911
57859 19283
57881 13007
57899 24920
57901 45727
57917 35241
57923 34895
57943 40579
57947 10385
57973 76
57977 14216
57991 8172
58013 53099
58027 15394
58031 51470
58043 35484
58049 45361
58057 44838
58061 46379
58067 46072
58073 19367
58099 4159
58109 2920
58111 55071
58129 46157
58147 41772
58151 28545
58153 52630
58169 23106
58171 8752
58189 38540
58193 3549
58199 13286
58207 41002
58211 7830
58217 29995
58229 51254
58231 14611
58237 57844
58243 43546
58271 51907
58309 24654
58313 14527
58321 16926
58337 32951
58363 19340
58367 6849
58369 18670
58379 33736
58391 41617
58393 25461
58403 30989
58411 15571
58417 38223
58427 51979
58439 29613
58441 30296
58451 10146
58453 19007
58477 7159
58481 52910
58511 56292
58537 37648
58543 56593
58549 45218
58567 18903
58573 48589
58579 56007
58601 32497
58603 22377
58613 26581
58631 23661
58657 36288
58661 42836
58679 7570
58687 33979
58693 55166
58699 56641
58711 21740
58727 47239
58733 50939
58741 8766
58757 14173
58763 1366
58771 50747
58787 20267
58789 1737
58831 34053
58889 15089
58897 15284
58901 36007
58907 51108
58909 29121
58913 45711
58921 22324
58937 44634
58943 36325
58963 4692
58967 15693
58979 52701
58991 16834
58997 16676
59009 56371
59011 37500
59021 48325
59023 57087
59029 3553
59051 26837
59053 52097
59063 51970
59069 536
59077 1198
59083 51753
59093 23287
59107 26674
59113 51627
59119 49288
59123 50124
59141 24500
59149 24839
59159 51585
59167 47515
59183 32448
59197 20553
59207 443
59209 2866
59219 3968
59221 16590
59233 9764
59239 54447
59243 8357
59263 13640
59273 23725
59281 2038
59333 45976
59341 48541
59351 47208
59357 30165
59359 37496
59369 52473
59377 30182
59387 47873
59393 45482
59399 49517
59407 21325
59417 29319
59419 29989
59441 16272
59443 43812
59447 8452
59453 26710
59467 35310
59471 27888
59473 58084
59497 46371
59509 48535
59513 59239
59539 45507
59557 53767
59561 37129
59567 30506
59581 59098
59611 27903
59617 5165
59621 9973
59627 19897
59629 20650
59651 34544
59659 15465
59663 44861
59669 2199
59671 33108
59693 41553
59699 12680
59707 35430
59723 14967
59729 44877
59743 45045
59747 5062
59753 39514
59771 23785
59779 10305
59791 4757
59797 18427
59809 44693
59833 676
59863 33930
59879 8864
59887 20049
59921 49745
59929 1002
59951 58588
59957 16831
59971 1654
59981 35319
59999 25426
60013 2529
60017 9309
60029 25995
60037 31659
60041 18621
60077 6644
60083 24521
60089 48448
60091 57591
60101 49515
60103 50886
60107 21954
60127 17749
60133 9990
60139 48426
60149 23487
60161 1996
60167 41226
60169 21625
60209 19312
60217 60067
60223 48531
60251 13027
60257 36943
60259 9548
60271 14796
60289 11228
60293 35076
60317 35557
60331 27037
60337 58447
60343 29829
60353 9764
60373 16501
60383 14753
60397 24657
60413 12493
60427 30777
60443 10454
60449 23521
60457 51569
60493 6806
60497 146
60509 12308
60521 45089
60527 23008
60539 57505
60589 23546
60601 13623
60607 18147
60611 59374
60617 1236
60623 16320
60631 5155
60637 22150
60647 7568
60649 40168
60659 4483
60661 32975
60679 52125
60689 32384
60703 36446
60719 12495
60727 24416
60733 36331
60737 33529
60757 47177
60761 32195
60763 42282
60773 49021
60779 10118
60793 12296
60811 57688
60821 22103
60859 49554
60869 41241
60887 12125
60889 19187
60899 25185
60901 1009
60913 19511
60917 48380
60919 27433
60923 12447
60937 30847
60943 53763
60953 42406
60961 46851
61001 19039
61007 52684
61027 49250
61031 26393
61043 9696
61051 1774
61057 43699
61091 27130
61099 15036
61121 3992
61129 59253
61141 13112
61151 50593
61153 8265
61169 2373
61211 41819
61223 41029
61231 25788
61253 5322
61261 20456
61283 47406
61291 61212
61297 23587
61331 52923
61333 48538
61339 37315
61343 43660
61357 54480
61363 20083
61379 7880
61381 11725
61403 50934
61409 30858
61417 58886
61441 16381
61463 56006
61469 6032
61471 46112
61483 26435
61487 55269
61493 48654
61507 48183
61511 42660
61519 24841
61543 11953
61547 28520
61553 27408
61559 17294
61561 34665
61583 45798
61603 17436
61609 32059
61613 38509
61627 10983
61631 6463
61637 17442
61643 53122
61651 9078
61657 21900
61667 49055
61673 32979
61681 28558
61687 25278
61703 38222
61717 14540
61723 15604
61729 21344
61751 52289
61757 60350
61781 43249
61813 49016
61819 18439
61837 6402
61843 245
61861 34978
61871 44587
61879 26720
61909 49033
61927 4664
61933 28277
61949 13112
61961 47623
61967 42392
61979 36331
61981 47707
61987 3512
61991 45092
62003 42547
62011 17541
62017 25897
62039 10007
62047 49630
62053 45686
62057 59662
62071 19620
62081 61248
62099 9838
62119 28554
62129 31050
62131 41646
62137 8631
62141 59921
62143 58314
62171 47325
62189 49204
62191 3466
62201 14100
62207 53389
62213 26031
62219 14058
62233 1987
62273 60230
62297 11571
62299 19052
62303 32359
62311 29686
62323 14837
62327 9688
62347 29097
62351 42976
62383 4600
62401 37648
62417 11301
62423 420
62459 51733
62467 40037
62473 47951
62477 20384
62483 35648
62497 46726
62501 52313
62507 57895
62533 41754
62539 21712
62549 42962
62563 59428
62581 52116
62591 10535
62597 41084
62603 5138
62617 43610
62627 61636
62633 8084
62639 53411
62653 86
62659 9100
62683 45610
62687 29737
62701 26144
62723 3800
62731 28192
62743 49373
62753 36723
62761 38710
62773 6883
62791 62659
62801 41024
62819 31277
62827 33846
62851 58028
62861 53560
62869 18686
62873 25449
62897 33738
62903 38945
62921 26990
62927 28959
62929 56499
62939 49140
62969 59417
62971 12319
62981 28620
62983 27940
62987 43252
62989 41001
63029 17219
63031 48242
63059 7731
63067 1462
63073 52265
63079 3581
63097 25462
63103 61954
63113 55819
63127 44159
63131 43944
63149 31609
63179 20456
63197 48154
63199 12755
63211 32122
63241 13820
63247 35545
63277 40979
63281 15205
63299 2702
63311 26591
63313 30225
63317 13349
63331 57367
63337 19388
63347 28959
63353 825
63361 37447
63367 36242
63377 37657
63389 2196
63391 13731
63397 16281
63409 46834
63419 26486
63421 61814
63439 57532
63443 13672
63463 29211
63467 62730
63473 55669
63487 16061
63493 11265
63499 63085
63521 9801
63527 42272
63533 31877
63541 27813
63559 10418
63577 46301
63587 12065
63589 41458
63599 35512
63601 34128
63607 39109
63611 54940
63617 9233
63629 22037
63647 41157
63649 2097
63659 6057
63667 44308
63671 51532
63689 30426
63691 16559
63697 41896
63703 29599
63709 3040
63719 37572
63727 25032
63737 37722
63743 56272
63761 40040
63773 7144
63781 17189
63793 2562
63799 2046
63803 13290
63809 51972
63823 18664
63839 40734
63841 31780
63853 30766
63857 24705
63863 48672
63901 7859
63907 59237
63913 63709
63929 9593
63949 56265
63977 48074
63997 30625
64007 38578
64013 33793
64019 27344
64033 3607
64037 17043
64063 61718
64067 28285
64081 28242
64091 1994
64109 30751
64123 52762
64151 4378
64153 5760
64157 44055
64171 15274
64187 25565
64189 6660
64217 14478
64223 48232
64231 23192
64237 24058
64271 26262
64279 53360
64283 6071
64301 7959
64303 5931
64319 59446
64327 16151
64333 30465
64373 35811
64381 31742
64399 49592
64403 11032
64433 5293
64439 9242
64451 39626
64453 40506
64483 16063
64489 37164
64499 60438
64513 50356
64553 22840
64567 34101
64577 20215
64579 22291
64591 21644
64601 19759
64609 45304
64613 32993
64621 38137
64627 46077
64633 39303
64661 42394
64663 39681
64667 43207
64679 48831
64693 9980
64709 56273
64717 13273
64747 11652
64763 50698
64781 5800
64783 35600
64793 13220
64811 46748
64817 4123
64849 18721
64853 898
64871 58418
64877 566
64879 19923
64891 29389
64901 21602
64919 31315
64921 36441
64927 39235
64937 9734
64951 52111
64969 64948
64997 40046
65003 45221
65011 27959
65027 49574
65029 56404
65033 26655
65053 21590
65063 29607
65071 35966
65089 47735
65099 44636
65101 34683
65111 32844
65119 27566
65123 46288
65129 45504
65141 19403
65147 8086
65167 28441
65171 47900
65173 1331
65179 29207
65183 11691
65203 17502
65213 55222
65239 22706
65257 12540
65267 10709
65269 27596
65287 7526
65293 8419
65309 44938
65323 16640
65327 46407
65353 19544
65357 49295
65371 16698
65381 40359
65393 13749
65407 60006
65413 54731
65419 15150
65423 55990
65437 62324
65447 60528
65449 19165
65479 5682
65497 46314
65519 53471
65521 48075
65537 65536
65539 9605
65543 24358
65551 38747
65557 21254
65563 11958
65579 33460
65581 40212
65587 16902
65599 15506
65609 20250
65617 62453
65629 41146
65633 723
65647 29739
65651 49721
65657 64316
65677 62826
65687 29912
65699 60544
65701 4388
65707 21077
65713 36982
65717 3419
65719 8315
65729 12178
65731 10139
65761 37483
65777 30394
65789 31673
65809 8650
65827 14921
65831 46130
65837 63524
65839 30558
65843 47247
65851 14838
65867 46180
65881 17400
65899 51997
65921 29160
65927 21814
65929 53267
65951 30762
65957 11277
65963 49470
65981 51932
65983 16331
65993 58103
66029 36210
66037 34703
66041 51091
66047 27863
66067 63494
66071 29443
66083 61373
66089 60019
66103 10076
66107 28604
66109 57298
66137 33273
66161 27474
66169 51801
66173 38073
66179 22370
66191 42465
66221 44168
66239 62091
66271 55246
66293 36546
66301 23445
66337 65262
66343 61107
66347 8475
66359 31319
66361 50889
66373 64854
66377 51048
66383 59502
66403 47332
66413 63725
66431 23553
66449 35932
66457 34577
66463 10842
66467 41810
66491 42255
66499 4046
66509 923
66523 62917
66529 20600
66533 2742
66541 32512
66553 1732
66569 53789
66571 17277
66587 55367
66593 6792
66601 59269
66617 58241
66629 42828
66643 23746
66653 4686
66683 31366
66697 32646
66701 58201
66713 65051
66721 12443
66733 3538
66739 43587
66749 50952
66751 9864
66763 63879
66791 28793
66797 63602
66809 2806
66821 24372
66841 61254
66851 58332
66853 34977
66863 36546
66877 66391
66883 31242
66889 2615
66919 40181
66923 41234
66931 41379
66943 61056
66947 65079
66949 64535
66959 42412
66973 17316
66977 39793
67003 27619
67021 41560
67033 66192
67043 54932
67049 6242
67057 14760
67061 62102
67073 16828
67079 5227
67103 65516
67121 42227
67129 42703
67139 10664
67141 6094
67153 14496
67157 6376
67169 19121
67181 52403
67187 63648
67189 56729
67211 63660
67213 28874
67217 33133
67219 50257
67231 66177
67247 46580
67261 45406
67271 28613
67273 49754
67289 745
67307 26772
67339 5024
67343 17350
67349 13126
67369 16388
67391 55852
67399 37204
67409 48845
67411 6574
67421 37877
67427 54726
67429 8161
67433 28077
67447 29013
67453 16989
67477 52392
67481 7446
67489 50587
67493 64749
67499 12337
67511 14592
67523 1856
67531 4051
67537 39571
67547 15912
67559 50238
67567 36382
67577 54203
67579 16813
67589 55542
67601 59474
67607 16730
67619 28036
67631 20364
67651 38309
67679 50952
67699 46175
67709 51060
67723 62775
67733 47862
67741 49550
67751 48622
67757 47352
67759 49108
67763 58931
67777 9506
67783 16819
67789 26726
67801 38544
67807 25657
67819 43736
67829 7398
67843 67347
67853 61460
67867 54848
67883 48994
67891 60617
67901 25453
67927 62574
67931 3406
67933 53673
67939 41798
67943 14905
67957 25849
67961 48727
67967 349
67979 26829
67987 36107
67993 10402
68023 34673
68041 42436
68053 44085
68059 1373
68071 6577
68087 59002
68099 32496
68111 50155
68113 63209
68141 59537
68147 1478
68161 11593
68171 58914
68207 45603
68209 28644
68213 30800
68219 1971
68227 39137
68239 54815
68261 20479
68279 37833
68281 21319
68311 23921
68329 16886
68351 67884
68371 6384
68389 13343
68399 66401
68437 42807
68443 56395
68447 53705
68449 10744
68473 2417
68477 57268
68483 58859
68489 26550
68491 53919
68501 37636
68507 19707
68521 40746
68531 40812
68539 32664
68543 65205
68567 21866
68581 57486
68597 45187
68611 32648
68633 33750
68639 7558
68659 63316
68669 35940
68683 8457
68687 15220
68699 6094
68711 622
68713 4347
68729 49367
68737 57720
68743 15711
68749 19906
68767 34862
68771 3545
68777 43271
68791 6197
68813 7444
68819 27811
68821 66381
68863 51840
68879 29835
68881 32591
68891 14977
68897 26060
68899 26032
68903 43657
68909 10595
68917 43732
68927 29703
68947 29468
68963 54537
68993 24274
69001 58442
69011 5105
69019 2680
69029 38486
69031 42797
69061 989
69067 65448
69073 30542
69109 3056
69119 47914
69127 45801
69143 63189
69149 8565
69151 54656
69163 60135
69191 34796
69193 13191
69197 47677
69203 13190
69221 22831
69233 38688
69239 22214
69247 68988
69257 19918
69259 9978
69263 21493
69313 62437
69317 24409
69337 1288
69341 45742
69371 66121
69379 3430
69383 61412
69389 37041
69401 15542
69403 4133
69427 32158
69431 59810
69439 52561
69457 42816
69463 46390
69467 47681
69473 57624
69481 7931
69491 25697
69493 1810
69497 25651
69499 67722
69539 44527
69557 23647
69593 66964
69623 44406
69653 69394
69661 54182
69677 20049
69691 18948
69697 64366
69709 58736
69737 58026
69739 44130
69761 64771
69763 27293
69767 11805
69779 28294
69809 44930
69821 68606
69827 17362
69829 20394
69833 38211
69847 23546
69857 29666
69859 28138
69877 27790
69899 15080
69911 65831
69929 16650
69931 53539
69941 37341
69959 25055
69991 62599
69997 54284
70001 32832
70003 15554
70009 55077
70019 41344
70039 59231
70051 63913
70061 44599
70067 39958
70079 65282
70099 12704
70111 67295
70117 23856
70121 66349
70123 38298
70139 6290
70141 47673
70157 29485
70163 4102
70177 34108
70181 67226
70183 38988
70199 8143
70201 43900
70207 59193
70223 2813
70229 6319
70237 41670
70241 58900
70249 6423
70271 69365
70289 35328
70297 60467
70309 68511
70313 47059
70321 55270
70327 34023
70351 52503
70373 61905
70379 45033
70381 39083
70393 25080
70423 54819
70429 1498
70439 14356
70451 44526
70457 35853
70459 65155
70481 44246
70487 19539
70489 27670
70501 6567
70507 15037
70529 59491
70537 526
70549 64641
70571 32270
70573 36191
70583 27459
70589 21613
70607 46890
70619 12432
70621 23225
70627 46969
70639 2567
70657 34177
70663 44093
70667 30298
70687 8015
70709 11017
70717 15890
70729 25196
70753 27968
70769 6955
70783 42415
70793 68519
70823 60550
70841 51088
70843 54953
70849 28761
70853 30658
70867 12795
70877 44112
70879 36739
70891 66642
70901 60143
70913 63038
70919 21313
70921 57048
70937 64747
70949 50903
70951 33712
70957 21968
70969 6554
70979 63927
70981 66555
70991 35389
70997 57536
70999 61156
71011 58326
71023 55882
71039 63248
71059 17791
71069 36610
71081 37717
71089 65440
71119 61440
71129 54378
71143 21514
71147 31613
71153 37304
71161 57187
71167 5517
71171 10781
71191 61722
71209 8301
71233 36242
71237 48887
71249 32995
71257 55194
71261 15418
71263 70322
71287 56870
71293 10223
71317 19126
71327 16490
71329 35325
71333 45511
71339 38784
71341 61220
71347 66463
71353 42285
71359 65506
71363 4352
71387 57955
71389 27000
71399 37661
71411 32347
71413 42498
71419 34826
71429 43626
71437 50421
71443 38822
71453 57246
71471 20492
71473 45111
71479 48746
71483 71461
71503 58946
71527 8073
71537 34754
71549 33377
71551 37653
71563 1992
71569 67778
71593 30752
71597 67825
71633 42413
71647 27400
71663 14948
71671 41780
71693 64369
71699 56067
71707 48635
71711 32270
71713 15779
71719 46510
71741 33297
71761 12809
71777 60994
71789 53730
71807 11504
71809 8416
71821 21647
71837 13214
71843 44138
71849 26631
71861 36104
71867 30150
71879 17398
71881 18933
71887 8208
71899 16952
71909 50276
71917 60085
71933 8392
71941 36722
71947 34650
71963 68710
71971 25042
71983 39186
71987 48569
71993 15224
71999 48345
72019 39059
72031 68366
72043 54157
72047 13184
72053 28896
72073 32145
72077 31984
72089 17110
72091 64252
72101 32002
72103 9314
72109 52492
72139 52673
72161 29753
72167 13882
72169 16115
72173 50875
72211 11942
72221 30564
72223 39355
72227 22804
72229 62516
72251 897
72253 18282
72269 71963
72271 36382
72277 39264
72287 3002
72307 55872
72313 7049
72337 38133
72341 8623
72353 17629
72367 21269
72379 27893
72383 36767
72421 11671
72431 6845
72461 70138
72467 10824
72469 60777
72481 70668
72493 29458
72497 62587
72503 14421
72533 38273
72547 12484
72551 1915
72559 71574
72577 20142
72613 64074
72617 27985
72623 35176
72643 25225
72647 14394
72649 70725
72661 63577
72671 15768
72673 19837
72679 35675
72689 15660
72701 59847
72707 20630
72719 51098
72727 19346
72733 21068
72739 15378
72763 42780
72767 44709
72797 25350
72817 44534
72823 50633
72859 53222
72869 5849
72871 67382
72883 44409
72889 17984
72893 30056
72901 45337
72907 48340
72911 56410
72923 11145
72931 37807
72937 32445
72949 14144
72953 6688
72959 55660
72973 12438
72977 17581
72997 43427
73009 62321
73013 66085
73019 26531
73037 55986
73039 65971
73043 49938
73061 26937
73063 17569
73079 11518
73091 39872
73121 69368
73127 72006
73133 6245
73141 70438
73181 59563
73189 13582
73237 11277
73243 4952
73259 30191
73277 59571
73291 25862
73303 36835
73309 69493
73327 51984
73331 32286
73351 3620
73361 24618
73363 69368
73369 48411
73379 4816
73387 13776
73417 24731
73421 54852
73433 63536
73453 40554
73459 19045
73471 52186
73477 30495
73483 4090
73517 66774
73523 53736
73529 26804
73547 12383
73553 8313
73561 27047
73571 30909
73583 5051
73589 55969
73597 48487
73607 35962
73609 47340
73613 70286
73637 26882
73643 53690
73651 46131
73673 21335
73679 68278
73681 49987
73693 29334
73699 61863
73709 5997
73721 46135
73727 42634
73751 16011
73757 56557
73771 7219
73783 48067
73819 69516
73823 22501
73847 43983
73849 28995
73859 12227
73867 21801
73877 34814
73883 11118
73897 39973
73907 40721
73939 55097
73943 30017
73951 1414
73961 45833
73973 41324
73999 14773
74017 61034
74021 1271
74027 67318
74047 3821
74051 48257
74071 73967
74077 31637
74093 72577
74099 68614
74101 12524
74131 11044
74143 71968
74149 60692
74159 25467
74161 73494
74167 48346
74177 11430
74189 19305
74197 41125
74201 64794
74203 16126
74209 43131
74219 31137
74231 70821
74257 37042
74279 72275
74287 10582
74293 266
74297 44194
74311 27623
74317 50337
74323 60877
74353 57829
74357 27745
74363 65320
74377 39357
74381 8217
74383 42431
74411 15540
74413 46266
74419 19180
74441 5309
74449 50084
74453 11555
74471 44855
74489 33525
74507 25154
74509 32978
74521 39869
74527 46886
74531 66510
74551 34996
74561 55609
74567 70895
74573 30123
74587 3572
74597 20444
74609 70107
74611 34287
74623 31378
74653 37235
74687 6277
74699 58877
74707 28695
74713 69944
74717 54095
74719 19179
74729 43363
74731 72354
74747 39699
74759 27545
74761 69070
74771 73520
74779 40600
74797 27384
74821 2709
74827 21166
74831 45110
74843 13106
74857 10122
74861 65715
74869 13788
74873 4294
74887 21477
74891 50263
74897 55494
74903 70809
74923 40417
74929 45472
74933 48543
74941 9316
74959 50765
75011 30375
75013 34612
75017 14938
75029 5221
75037 13109
75041 40160
75079 53323
75083 65977
75109 58743
75133 37216
75149 35128
75161 24670
75167 72479
75169 27079
75181 5069
75193 10006
75209 55070
75211 36645
75217 49409
75223 14898
75227 4439
75239 65506
75253 18446
75269 73419
75277 16903
75289 32131
75307 24145
75323 31591
75329 65294
75337 59543
75347 60306
75353 25351
75367 60829
75377 32570
75389 67025
75391 11419
75401 35239
75403 29399
75407 71310
75431 34162
75437 6279
75479 72879
75503 23350
75511 53767
75521 38264
75527 64433
75533 2421
75539 73288
75541 39425
75553 66524
75557 9874
75571 8940
75577 68664
75583 29964
75611 45808
75617 54733
75619 59925
75629 70718
75641 53798
75653 64065
75659 42397
75679 26748
75683 50122
75689 65911
75703 12154
75707 58451
75709 52909
75721 3490
75731 45886
75743 24408
75767 33412
75773 34339
75781 49451
75787 18927
75793 15407
75797 40962
75821 60661
75833 44965
75853 34751
75869 51967
75883 59884
75913 35585
75931 66603
75937 55879
75941 13772
75967 18281
75979 18760
75983 39362
75989 32221
75991 5789
75997 52122
76001 34502
76003 31814
76031 65712
76039 55801
76079 61008
76081 15319
76091 67372
76099 8706
76103 62790
76123 4934
76129 71929
76147 63072
76157 43491
76159 17601
76163 53270
76207 26324
76213 58448
76231 65741
76243 17170
76249 36678
76253 42806
76259 18224
76261 67449
76283 68461
76289 20018
76303 40209
76333 35263
76343 76104
76367 14848
76369 8577
76379 59679
76387 50404
76403 21265
76421 20893
76423 73893
76441 5779
76463 7991
76471 42315
76481 76104
76487 33875
76493 31970
76507 70976
76511 37714
76519 17865
76537 65707
76541 32751
76543 38869
76561 19848
76579 11452
76597 56639
76603 23709
76607 19812
76631 24079
76649 76572
76651 28737
76667 7542
76673 17908
76679 68973
76697 31978
76717 48426
76733 57640
76753 50645
76757 75635
76771 60276
76777 1584
76781 56854
76801 20148
76819 33449
76829 29127
76831 56467
76837 65844
76847 64461
76871 28249
76873 20947
76883 60160
76907 76570
76913 18725
76919 75277
76943 8894
76949 38115
76961 6897
76963 68026
76991 8268
77003 63058
77017 24581
77023 7532
77029 56855
77041 9697
77047 47540
77069 43750
77081 25101
77093 67418
77101 5007
77137 15249
77141 7907
77153 7059
77167 8864
77171 46025
77191 57405
77201 77038
77213 73058
77237 32588
77239 68470
77243 1120
77249 23686
77261 4751
77263 147
77267 47230
77269 52375
77279 69903
77291 77079
77317 4201
77323 56567
77339 7966
77347 27504
77351 40203
77359 5169
77369 26643
77377 54678
77383 75168
77417 63973
77419 28743
77431 71584
77447 49888
77471 23479
77477 53320
77479 59959
77489 36616
77491 16892
77509 16343
77513 24578
77521 40200
77527 69225
77543 64757
77549 48132
77551 68907
77557 49220
77563 8456
77569 56889
77573 32264
77587 34317
77591 23957
77611 58855
77617 34850
77621 19907
77641 22650
77647 36
77659 16900
77681 57079
77687 49599
77689 37136
77699 75184
77711 34557
77713 16197
77719 40044
77723 10045
77731 59580
77743 26368
77747 23107
77761 15328
77773 14143
77783 39831
77797 22258
77801 48978
77813 51315
77839 75524
77849 2422
77863 62063
77867 31205
77893 33088
77899 53833
77929 17052
77933 56437
77951 8619
77969 34679
77977 68044
77983 8020
77999 1753
78007 27787
78017 1546
78031 70780
78041 35692
78049 53751
78059 28984
78079 36583
78101 63498
78121 68961
78137 69163
78139 60636
78157 63000
78163 42155
78167 9422
78173 29649
78179 5032
78191 22790
78193 24184
78203 71608
78229 7938
78233 559
78241 42
78259 35459
78277 13273
78283 46104
78301 58603
78307 30264
78311 41229
78317 14132
78341 40288
78347 20007
78367 25193
78401 74564
78427 28549
78437 44459
78439 28599
78467 56930
78479 49489
78487 18125
78497 64445
78509 7022
78511 27944
78517 65883
78539 70529
78541 72174
78553 3877
78569 58819
78571 30665
78577 30601
78583 66905
78593 18000
78607 38036
78623 15936
78643 39773
78649 27928
78653 13732
78691 27374
78697 74502
78707 5548
78713 2950
78721 62701
78737 68411
78779 5374
78781 74062
78787 4031
78791 27714
78797 12240
78803 28995
78809 27704
78823 21043
78839 8993
78853 17530
78857 52012
78877 21940
78887 67716
78889 26400
78893 14662
78901 39376
78919 30240
78929 67315
78941 53777
78977 32622
78979 5016
78989 61729
79031 72555
79039 78267
79043 62929
79063 61640
79087 67172
79103 59666
79111 64153
79133 498
79139 14021
79147 75990
79151 42269
79153 40992
79159 46540
79181 22995
79187 77947
79193 43945
79201 38590
79229 73385
79231 8823
79241 40448
79259 50848
79273 73681
79279 24176
79283 75585
79301 72452
79309 41001
79319 14432
79333 5650
79337 51750
79349 31534
79357 24936
79367 26983
79379 64823
79393 47126
79397 45901
79399 23536
79411 77526
79423 21457
79427 25885
79433 28458
79451 78789
79481 49204
79493 55429
79531 75617
79537 68754
79549 36253
79559 4367
79561 12882
79579 61951
79589 71083
79601 66871
79609 16956
79613 25364
79621 49305
79627 25550
79631 9103
79633 31356
79657 33322
79669 24586
79687 70239
79691 79575
79693 66562
79697 3646
79699 4708
79757 49818
79769 53226
79777 46944
79801 19614
79811 39419
79813 75449
79817 23107
79823 27833
79829 67316
79841 54736
79843 52537
79847 49693
79861 65498
79867 70703
79873 52407
79889 76368
79901 11217
79903 8306
79907 15047
79939 42715
79943 14195
79967 42572
79973 66654
79979 76175
79987 64483
79997 76715
79999 38373
80021 28098
80039 49701
80051 70765
80071 11502
80077 2702
80107 53861
80111 26986
80141 51840
80147 19064
80149 74867
80153 50827
80167 18975
80173 47882
80177 47410
80191 19148
80207 74147
80209 75545
80221 50337
80231 72585
80233 58231
80239 68
80251 61156
80263 52896
80273 32014
80279 17444
80287 52805
80309 20911
80317 187
80329 56209
80341 1204
80347 23330
80363 13522
80369 32579
80387 25894
80407 30302
80429 77475
80447 688
80449 58864
80471 8074
80473 34452
80489 59636
80491 27925
80513 13767
80527 28485
80537 38660
80557 32852
80567 63188
80599 50439
80603 64788
80611 14090
80621 51676
80627 49224
80629 22993
80651 75348
80657 8922
80669 23212
80671 65182
80677 37489
80681 1154
80683 74145
80687 67114
80701 20311
80713 7456
80737 56442
80747 57211
80749 15020
80761 65861
80777 53074
80779 25609
80783 10232
80789 69573
80803 44308
80809 52703
80819 20973
80831 54308
80833 63737
80849 24958
80863 8212
80897 70645
80909 42711
80911 19047
80917 80347
80923 31140
80929 16554
80933 31221
80953 14364
80963 222
80989 5258
81001 32201
81013 75356
81017 9101
81019 52953
81023 35462
81031 24282
81041 41067
81043 2201
81047 55627
81049 43793
81071 77643
81077 10717
81083 46226
81097 34382
81101 12950
81119 49556
81131 45876
81157 59005
81163 44953
81173 14243
81181 22946
81197 43534
81199 60803
81203 6096
81223 74962
81233 3355
81239 68323
81281 57312
81283 27418
81293 5770
81299 73198
81307 20029
81331 71487
81343 63257
81349 76352
81353 69740
81359 55918
81371 27100
81373 33297
81401 14424
81409 79674
81421 67793
81439 17445
81457 69121
81463 31010
81509 70012
81517 23699
81527 72061
81533 25173
81547 29254
81551 1163
81553 65380
81559 12414
81563 28786
81569 15780
81611 1986
81619 16986
81629 888
81637 42124
81647 44914
81649 16611
81667 26448
81671 24181
81677 45653
81689 64674
81701 34306
81703 4201
81707 57723
81727 34410
81737 10018
81749 57404
81761 74709
81769 41028
81773 71327
81799 55354
81817 55076
81839 22185
81847 12193
81853 73046
81869 66337
81883 9807
81899 15889
81901 39541
81919 64165
81929 47338
81931 54704
81937 28474
81943 21927
81953 9983
81967 70189
81971 80771
81973 65371
82003 62941
82007 11874
82009 48491
82013 67158
82021 18757
82031 17642
82037 28273
82039 71191
82051 32648
82067 76616
82073 71657
82129 44392
82139 19507
82141 46534
82153 31092
82163 70272
82171 15363
82183 36132
82189 73901
82193 79102
82207 58543
82217 22576
82219 46458
82223 65174
82231 48572
82237 9003
82241 8432
82261 67050
82267 80056
82279 68993
82301 6881
82307 34430
82339 78199
82349 40974
82351 49058
82361 19800
82373 46684
82387 2753
82393 64731
82421 51549
82457 19258
82463 59907
82469 71148
82471 70293
82483 3764
82487 16107
82493 60054
82499 48120
82507 46553
82529 61991
82531 69758
82549 32357
82559 76691
82561 20955
82567 64688
82571 59161
82591 81630
82601 39898
82609 41787
82613 41655
82619 31010
82633 28718
82651 72895
82657 46367
82699 72699
82721 15097
82723 73261
82727 21491
82729 34499
82757 48940
82759 9903
82763 8257
82781 18345
82787 45640
82793 46194
82799 44874
82811 20431
82813 60114
82837 36088
82847 48795
82883 32491
82889 44659
82891 53209
82903 31238
82913 47782
82939 65762
82963 57972
82981 32680
82997 52301
83003 4367
83009 80093
83023 3676
83047 71917
83059 7853
83063 68818
83071 60435
83077 62429
83089 22913
83093 41957
83101 15908
83117 51436
83137 5611
83177 77550
83203 5226
83207 58285
83219 81011
83221 28100
83227 77513
83231 59334
83233 42100
83243 37294
83257 30179
83267 36502
83269 27156
83273 3610
83299 50884
83311 50952
83339 53078
83341 21777
83357 12702
83383 80377
83389 81660
83399 27170
83401 36230
83407 75575
83417 17581
83423 75552
83431 47794
83437 40491
83443 36580
83449 77807
83459 81502
83471 58967
83477 25328
83497 44468
83537 36537
83557 34720
83561 20315
83563 38802
83579 62085
83591 11777
83597 6320
83609 6057
83617 56695
83621 32098
83639 59330
83641 57801
83653 17651
83663 38353
83689 69136
83701 45063
83717 28081
83719 1007
83737 8771
83761 49535
83773 77052
83777 56888
83791 7246
83813 30392
83833 62997
83843 2032
83857 59542
83869 24136
83873 48060
83891 12292
83903 50495
83911 30973
83921 18964
83933 83541
83939 80979
83969 20319
83983 1969
83987 62541
84011 5886
84017 80764
84047 6811
84053 13972
84059 43695
84061 65432
84067 24757
84089 25144
84121 60100
84127 51722
84131 10649
84137 22781
84143 68525
84163 32870
84179 75152
84181 8638
84191 72066
84199 46957
84211 51749
84221 35822
84223 44666
84229 19676
84239 35876
84247 52312
84263 57456
84299 28240
84307 71142
84313 18484
84317 65383
84319 41492
84347 83522
84349 12705
84377 56302
84389 48072
84391 37605
84401 39935
84407 79979
84421 52274
84431 44823
84437 75990
84443 49108
84449 70640
84457 5311
84463 49872
84467 46993
84481 35043
84499 35459
84503 52620
84509 52760
84521 31894
84523 24886
84533 59542
84551 72324
84559 61984
84589 2354
84629 54727
84631 56453
84649 24589
84653 69851
84659 33858
84673 8901
84691 64123
84697 13760
84701 56275
84713 33161
84719 67087
84731 1943
84737 47628
84751 40878
84761 22584
84787 29237
84793 37231
84809 38134
84811 63153
84827 19671
84857 32438
84859 66179
84869 53923
84871 42214
84913 60240
84919 26164
84947 76827
84961 27798
84967 54531
84977 67679
84979 80135
84991 48138
85009 30408
85021 17188
85027 73555
85037 39831
85049 42810
85061 37224
85081 50138
85087 83984
85091 34140
85093 17968
85103 79903
85109 53597
85121 62776
85133 71633
85147 46200
85159 71367
85193 11875
85199 26402
85201 72107
85213 18381
85223 43694
85229 8172
85237 16486
85243 67400
85247 69114
85259 12188
85297 78497
85303 80830
85313 36515
85331 29419
85333 61722
85361 4198
85363 26314
85369 75181
85381 39767
85411 26572
85427 60410
85429 71294
85439 38173
85447 60032
85451 28295
85453 16540
85469 17587
85487 67088
85513 41361
85517 51592
85523 62941
85531 41810
85549 11866
85571 77042
85577 71214
85597 6631
85601 72874
85607 66591
85619 49966
85621 74918
85627 47836
85639 7226
85643 79928
85661 1265
85667 71351
85669 2002
85691 19136
85703 64745
85711 60585
85717 83358
85733 2318
85751 32844
85781 34565
85793 48383
85817 26039
85819 58909
85829 34183
85831 21632
85837 43244
85843 24460
85847 43462
85853 2320
85889 20656
85903 47271
85909 22427
85931 80273
85933 71739
85991 9811
85999 32761
86011 35590
86017 17408
86027 50936
86029 14176
86069 40527
86077 29514
86083 7838
86111 62146
86113 61245
86117 73462
86131 11013
86137 49061
86143 49755
86161 47702
86171 9049
86179 66707
86183 5591
86197 9059
86201 50076
86209 47700
86239 31567
86243 79991
86249 11334
86257 55587
86263 36613
86269 14627
86287 45606
86291 51827
86293 26836
86297 69733
86311 31813
86323 48665
86341 66450
86351 195
86353 5120
86357 55578
86369 53499
86371 66775
86381 15353
86389 33875
86399 68131
86413 51967
86423 30506
86441 16931
86453 19415
86461 55856
86467 3923
86477 85995
86491 66808
86501 43956
86509 4053
86531 28109
86533 12905
86539 16890
86561 19682
86573 69170
86579 26515
86587 78692
86599 13585
86627 24469
86629 80777
86677 73974
86689 71042
86693 62237
86711 68567
86719 13670
86729 1477
86743 67534
86753 11024
86767 5040
86771 16037
86783 9124
86813 48789
86837 86373
86843 25327
86851 26180
86857 53236
86861 40556
86869 67697
86923 24753
86927 29303
86929 20732
86939 15087
86951 30436
86959 10702
86969 8698
86981 46568
86993 49084
87011 58068
87013 70049
87037 26734
87041 63278
87049 41837
87071 75579
87083 83411
87103 27199
87107 36552
87119 58926
87121 73832
87133 3219
87149 36667
87151 59063
87179 21475
87181 83238
87187 58676
87211 32566
87221 15589
87223 43104
87251 56829
87253 59974
87257 54999
87277 38484
87281 14421
87293 61248
87299 16692
87313 42213
87317 55804
87323 11761
87337 57676
87359 79481
87383 69841
87403 28758
87407 67267
87421 47033
87427 62947
87433 58457
87443 26081
87473 69304
87481 17575
87491 50642
87509 59769
87511 17909
87517 21459
87523 48623
87539 24894
87541 1703
87547 13379
87553 15204
87557 45023
87559 31671
87583 46386
87587 42031
87589 30966
87613 4946
87623 71709
87629 35556
87631 79283
87641 82055
87643 48865
87649 52667
87671 25899
87679 81617
87683 61261
87691 10693
87697 50335
87701 47196
87719 20220
87721 20907
87739 18129
87743 34182
87751 38779
87767 15389
87793 26559
87797 70750
87803 1603
87811 35964
87833 25377
87853 45191
87869 39865
87877 2731
87881 68345
87887 72423
87911 8724
87917 3254
87931 55533
87943 70092
87959 86444
87961 60402
87973 4960
87977 62456
87991 82382
88001 73242
88003 55149
88007 2671
88019 2462
88037 82608
88069 58863
88079 11398
88093 12563
88117 10603
88129 81365
88169 64876
88177 13191
88211 24112
88223 19290
88237 75916
88241 67508
88259 9809
88261 87231
88289 83590
88301 28215
88321 58550
88327 8603
88337 63679
88339 10863
88379 87597
88397 65281
88411 19581
88423 51498
88427 27710
88463 17718
88469 87579
88471 60859
88493 22791
88499 40496
88513 7651
88523 82373
88547 46040
88589 63499
88591 46864
88607 84520
88609 13523
88643 67875
88651 8436
88657 1141
88661 37316
88663 62536
88667 39403
88681 58278
88721 52361
88729 72560
88741 85679
88747 65287
88771 29523
88789 34312
88793 53553
88799 83638
88801 64500
88807 43734
88811 45870
88813 16142
88817 51192
88819 6836
88843 30454
88853 56344
88861 13628
88867 25588
88873 87880
88883 81761
88897 87424
88903 17274
88919 28017
88937 34842
88951 19275
88969 16016
88993 18513
88997 88580
89003 26831
89009 58785
89017 81843
89021 65047
89041 68841
89051 41064
89057 46070
89069 67635
89071 48719
89083 9750
89087 86211
89101 14330
89107 60454
89113 35689
89119 46689
89123 84257
89137 65082
89153 55204
89189 41184
89203 1211
89209 42036
89213 46071
89227 6423
89231 59612
89237 71707
89261 46634
89269 15312
89273 5623
89293 2426
89303 27899
89317 18706
89329 2358
89363 53645
89371 65700
89381 48481
89387 30835
89393 57745
89399 77171
89413 83601
89417 81111
89431 76589
89443 25698
89449 34008
89459 51241
89477 25614
89491 78433
89501 62428
89513 45922
89519 60092
89521 32101
89527 19587
89533 8240
89561 38917
89563 28113
89567 3436
89591 33071
89597 7113
89599 69729
89603 48798
89611 39021
89627 3002
89633 35039
89653 33374
89657 85440
89659 49986
89669 5161
89671 379
89681 70915
89689 38050
89753 904
89759 8665
89767 54906
89779 35229
89783 28881
89797 21921
89809 34307
89819 47914
89821 38118
89833 45731
89839 10234
89849 52916
89867 62454
89891 49329
89897 40715
89899 57823
89909 89573
89917 25649
89923 37506
89939 83330
89959 28357
89963 68955
89977 79378
89983 10904
89989 27297
90001 31343
90007 77675
90011 21109
90017 57195
90019 10950
90023 46666
90031 13576
90053 83983
90059 54902
90067 50854
90071 87823
90073 78457
90089 13607
90107 64664
90121 75240
90127 46124
90149 85452
90163 51031
90173 80416
90187 34603
90191 81166
90197 40780
90199 9724
90203 3642
90217 56764
90227 44956
90239 9847
90247 67012
90263 53924
90271 8596
90281 39248
90289 73976
90313 38704
90353 66564
90359 5130
90371 24218
90373 77033
90379 9539
90397 62178
90401 599
90403 16379
90407 87144
90437 64653
90439 72761
90469 25076
90473 42209
90481 18914
90499 73526
90511 11954
90523 33063
90527 21016
90529 49665
90533 53026
90547 60887
90583 87739
90599 86148
90617 16396
90619 29400
90631 75273
90641 51104
90647 11497
90659 6806
90677 79379
90679 2231
90697 14617
90703 13429
90709 28457
90731 50068
90749 55692
90787 24596
90793 7077
90803 60765
90821 81102
90823 87092
90833 24479
90841 43978
90847 53222
90863 33975
90887 60727
90901 85340
90907 84229
90911 54012
90917 8477
90931 23779
90947 55404
90971 74764
90977 9678
90989 15196
90997 87147
91009 3496
91019 83850
91033 47277
91079 63777
91081 49940
91097 1857
91099 57430
91121 25671
91127 54600
91129 46360
91139 42103
91141 67567
91151 18301
91153 20350
91159 8469
91163 3936
91183 43600
91193 87392
91199 16415
91229 11244
91237 7809
91243 70012
91249 10786
91253 46218
91283 80919
91291 74405
91297 9415
91303 37046
91309 85619
91331 28966
91367 39297
91369 36836
91373 7074
91381 44210
91387 34352
91393 78131
91397 84575
91411 51862
91423 37081
91433 23238
91453 37259
91457 68899
91459 77064
91463 31463
91493 15394
91499 60993
91513 61095
91529 19085
91541 26138
91571 30038
91573 46559
91577 41158
91583 27938
91591 71633
91621 79854
91631 522
91639 30925
91673 31415
91691 64707
91703 52653
91711 71929
91733 33748
91753 66332
91757 25070
91771 83004
91781 85514
91801 32326
91807 39515
91811 76647
91813 39189
91823 30673
91837 61770
91841 31628
91867 36009
91873 86502
91909 20696
91921 30456
91939 35042
91943 33798
91951 59087
91957 71324
91961 34800
91967 88769
91969 53201
91997 15443
92003 11687
92009 3295
92033 67619
92041 35769
92051 43398
92077 72977
92083 71548
92107 55096
92111 80377
92119 4420
92143 3764
92153 17253
92173 76348
92177 63927
92179 44177
92189 33462
92203 0
ZERO n=92202 p=92203
92219 59415
92221 5059
92227 18045
92233 60521
92237 54232
92243 77363
92251 62472
92269 2964
92297 2929
92311 83493
92317 63268
92333 52776
92347 288
92353 56304
92357 61249
92363 63340
92369 76291
92377 69045
92381 87696
92383 34344
92387 67406
92399 13524
92401 64660
92413 63109
92419 38066
92431 264
92459 37681
92461 71608
92467 534
92479 89410
92489 4643
92503 69181
92507 4896
92551 59206
92557 19317
92567 70665
92569 64084
92581 66864
92593 75099
92623 34629
92627 50811
92639 45809
92641 80525
92647 58810
92657 51075
92669 28023
92671 59570
92681 73895
92683 45166
92693 46704
92699 35720
92707 55151
92717 7883
92723 6910
92737 50486
92753 68175
92761 42941
92767 22571
92779 66135
92789 21636
92791 5422
92801 17489
92809 73568
92821 3893
92831 55390
92849 85381
92857 59147
92861 36268
92863 64177
92867 53982
92893 24083
92899 62738
92921 21055
92927 66326
92941 17454
92951 91758
92957 23596
92959 39142
92987 55273
92993 19325
93001 21521
93047 83813
93053 86500
93059 26034
93077 29796
93083 80390
93089 40161
93097 57005
93103 31402
93113 41129
93131 76933
93133 55767
93139 38180
93151 7489
93169 85133
93179 32287
93187 31226
93199 10036
93229 33049
93239 63294
93241 72277
93251 72209
93253 54226
93257 70648
93263 29986
93281 64580
93283 44115
93287 45628
93307 30523
93319 80664
93323 25108
93329 27973
93337 2777
93371 53706
93377 33949
93383 52231
93407 50226
93419 92793
93427 62825
93463 12888
93479 11279
93481 45241
93487 2673
93491 73723
93493 20077
93497 481
93503 20492
93523 59200
93529 18039
93553 18811
93557 56777
93559 871
93563 58229
93581 67111
93601 18834
93607 4425
93629 78555
93637 973
93683 48966
93701 80283
93703 23561
93719 27198
93739 10654
93761 5729
93763 69306
93787 8353
93809 79820
93811 18659
93827 19552
93851 28274
93871 85092
93887 10028
93889 42862
93893 89547
93901 26279
93911 83084
93913 38326
93923 70138
93937 22365
93941 9673
93949 71612
93967 10377
93971 50528
93979 15697
93983 54940
93997 77371
94007 76053
94009 32863
94033 91602
94049 16433
94057 93809
94063 5953
94079 78066
94099 8559
94109 41129
94111 68119
94117 25887
94121 69831
94151 9395
94153 4593
94169 60628
94201 48380
94207 47214
94219 32686
94229 79992
94253 43066
94261 66067
94273 89527
94291 93238
94307 65642
94309 23725
94321 79798
94327 8204
94331 58510
94343 85888
94349 51787
94351 36300
94379 55175
94397 84903
94399 66828
94421 47614
94427 30336
94433 76180
94439 35291
94441 41750
94447 1578
94463 47674
94477 11846
94483 4454
94513 87415
94529 74672
94531 60818
94541 33968
94543 70661
94547 45119
94559 17825
94561 47394
94573 22162
94583 2975
94597 21923
94603 11772
94613 14381
94621 58200
94649 21954
94651 15215
94687 31768
94693 18593
94709 47333
94723 46136
94727 46708
94747 79355
94771 44462
94777 10170
94781 13333
94789 15137
94793 63151
94811 84204
94819 75388
94823 28659
94837 46344
94841 20949
94847 23001
94849 9501
94873 46453
94889 40034
94903 88118
94907 81461
94933 67226
94949 14350
94951 24076
94961 84403
94993 15958
94999 63199
95003 27740
95009 81961
95021 67841
95027 92055
95063 46311
95071 57917
95083 36521
95087 8341
95089 65736
95093 56809
95101 31832
95107 27415
95111 84503
95131 15990
95143 32379
95153 33220
95177 68189
95189 22129
95191 1142
95203 63618
95213 58561
95219 64537
95231 53088
95233 33343
95239 49445
95257 15140
95261 85839
95267 71700
95273 9378
95279 74296
95287 4034
95311 55576
95317 11989
95327 11046
95339 35065
95369 11341
95383 92463
95393 83120
95401 52424
95413 48299
95419 36908
95429 29590
95441 70022
95443 5007
95461 63059
95467 85556
95471 12084
95479 90731
95483 60637
95507 93193
95527 64369
95531 93633
95539 29369
95549 43791
95561 54903
95569 75171
95581 78562
95597 45348
95603 4040
95617 61630
95621 77151
95629 6871
95633 16507
95651 15200
95701 62896
95707 20612
95713 44953
95717 68998
95723 81157
95731 50331
95737 3384
95747 4270
95773 62554
95783 48451
95789 80278
95791 73422
95801 88596
95803 35487
95813 29460
95819 50857
95857 88863
95869 88809
95873 93816
95881 60994
95891 35074
95911 19234
95917 68785
95923 74843
95929 68979
95947 64205
95957 82014
95959 54928
95971 28227
95987 71166
95989 44898
96001 75954
96013 1370
96017 12425
96043 6694
96053 32611
96059 165
96079 24187
96097 36275
96137 43291
96149 36052
96157 24997
96167 10174
96179 83068
96181 15401
96199 85677
96211 17353
96221 47512
96223 73580
96233 23471
96259 60482
96263 4637
96269 11373
96281 33925
96289 53784
96293 45522
96323 5978
96329 35836
96331 3596
96337 3533
96353 18688
96377 39463
96401 46693
96419 4379
96431 8732
96443 1860
96451 94612
96457 20692
96461 6716
96469 69882
96479 57359
96487 22434
96493 6020
96497 35569
96517 77948
96527 79792
96553 43397
96557 43002
96581 41466
96587 673
96589 17857
96601 72024
96643 93052
96661 27603
96667 62190
96671 22519
96697 88794
96703 28316
96731 48734
96737 15683
96739 68326
96749 1100
96757 61093
96763 52152
96769 95910
96779 94932
96787 16603
96797 83343
96799 5795
96821 49917
96823 74537
96827 50526
96847 24449
96851 65323
96857 48888
96893 67971
96907 67510
96911 37663
96931 26477
96953 68337
96959 10114
96973 33942
96979 6866
96989 73217
96997 40571
97001 76930
97003 79529
97007 12469
97021 43881
97039 12836
97073 23780
97081 78494
97103 66819
97117 90642
97127 46507
97151 96749
97157 24436
97159 25851
97169 32098
97171 12488
97177 88783
97187 9403
97213 13621
97231 28734
97241 72352
97259 62832
97283 8770
97301 33731
97303 50390
97327 39104
97367 65369
97369 21611
97373 32543
97379 53145
97381 77748
97387 90621
97397 94999
97423 19693
97429 29317
97441 27543
97453 27019
97459 6479
97463 12708
97499 95710
97501 27879
97511 95099
97523 5042
97547 48983
97549 75461
97553 54199
97561 2874
97571 38967
97577 4494
97579 75526
97583 44629
97607 6332
97609 42460
97613 22621
97649 54157
97651 45268
97673 8468
97687 4463
97711 69711
97729 31242
97771 14926
97777 82249
97787 55955
97789 74991
97813 17041
97829 41732
97841 47283
97843 7306
97847 83400
97849 1689
97859 78501
97861 42370
97871 73024
97879 69608
97883 63247
97919 10559
97927 21478
97931 52662
97943 69073
97961 15986
97967 95949
97973 72314
97987 35958
98009 55452
98011 6318
98017 54562
98041 93163
98047 71660
98057 2538
98081 6724
98101 39262
98123 21577
98129 31961
98143 50479
98179 61077
98207 66125
98213 64902
98221 67798
98227 95042
98251 26710
98257 92230
98269 23948
98297 7334
98299 22677
98317 94289
98321 93077
98323 92749
98327 57072
98347 96255
98369 36780
98377 85148
98387 14138
98389 8881
98407 93922
98411 16873
98419 21150
98429 29451
98443 27962
98453 71437
98459 21621
98467 73284
98473 29948
98479 71434
98491 44580
98507 11614
98519 6869
98533 22260
98543 20121
98561 44630
98563 91655
98573 13860
98597 74470
98621 17739
98627 39609
98639 60749
98641 48621
98663 47424
98669 6813
98689 87304
98711 58209
98713 54323
98717 13633
98729 74424
98731 59836
98737 97413
98773 31569
98779 30191
98801 79894
98807 13846
98809 36806
98837 96643
98849 70057
98867 20414
98869 14157
98873 36619
98887 81568
98893 51674
98897 86114
98899 48508
98909 64471
98911 80748
98927 9155
98929 70498
98939 52881
98947 30124
98953 13992
98963 5967
98981 82634
98993 33120
98999 36854
99013 53081
99017 4388
99023 74050
99041 61613
99053 89357
99079 30536
99083 36012
99089 62662
99103 47780
99109 84773
99119 18756
99131 51711
99133 83221
99137 59387
99139 93016
99149 3388
99173 81970
99181 75441
99191 55298
99223 4041
99233 65528
99241 89232
99251 91123
99257 45210
99259 1704
99277 36490
99289 11080
99317 88595
99347 19190
99349 10924
99367 13549
99371 30819
99377 50378
99391 76815
99397 87205
99401 43839
99409 14841
99431 61193
99439 69108
99469 14290
99487 40548
99497 59177
99523 30838
99527 24852
99529 41788
99551 47075
99559 96036
99563 30511
99571 39826
99577 19000
99581 47922
99607 67659
99611 50663
99623 7138
99643 3995
99661 91951
99667 71254
99679 8949
99689 16353
99707 66462
99709 55219
99713 28689
99719 85623
99721 23545
99733 62299
99761 31384
99767 61561
99787 70894
99793 15560
99809 75485
99817 55739
99823 64772
99829 22388
99833 69446
99839 69552
99859 30349
99871 42291
99877 91209
99881 59223
99901 74630
99907 36139
99923 94927
99929 97202
99961 3015
99971 47502
99989 21059
99991 65492


==> anc/interp/cop/run_search.sh <==
#!/bin/sh
# usage: run_search.sh LO HI NPROC   (writes out/search_LO_HI_i.txt)
cd "$(dirname "$0")/.." || exit 1
cc -O2 -o scripts/cop_fast scripts/cop_fast.c || exit 1
LO=$1; HI=$2; P=$3; i=0
while [ $i -lt $P ]; do
  ./scripts/cop_fast $LO $HI $P $i > out/search_${LO}_${HI}_$i.txt 2>&1 &
  i=$((i+1))
done
wait
echo done > out/search_${LO}_${HI}.done


==> anc/interp/cop/safe_prime.c <==
// Closed form for p=2q+1 with q an odd prime ("safe prime"):
//   cop(p-1) = -1 - 2*C((3q-1)/2, (q-1)/2)  (mod p).
// usage: safe_prime lo hi print_all     (one O(p) loop per safe prime)
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef unsigned __int128 u128; typedef uint64_t u64;
static u64 pw(u64 a,u64 e,u64 m){u64 r=1;a%=m;while(e){if(e&1)r=(u128)r*a%m;a=(u128)a*a%m;e>>=1;}return r;}
static int isprime(u64 n){ if(n<2)return 0; for(u64 i=2;i*i<=n;i++) if(n%i==0) return 0; return 1;}
int main(int argc,char**argv){
  u64 lo=atoll(argv[1]),hi=atoll(argv[2]); int pall=atoi(argv[3]);
  for(u64 q=3;2*q+1<=hi;q+=2){
    u64 p=2*q+1; if(p<lo) continue;
    if(!isprime(q)||!isprime(p)) continue;
    u64 a=(3*q-1)/2,b=(q-1)/2,num=1,den=1;
    for(u64 i=1;i<=b;i++){ num=(u128)num*(a-b+i)%p; den=(u128)den*i%p; }
    u64 C=(u128)num*pw(den,p-2,p)%p;
    u64 r=(p+p-1-2*C%p)%p;   // -1-2C mod p
    if(pall) printf("%llu %llu\n",(unsigned long long)p,(unsigned long long)r);
    if(r==0) printf("ZERO p=%llu\n",(unsigned long long)p);
  }
}


==> anc/interp/cop/search_2_3000000_zeros.txt <==
ZERO n=92202 p=92203
ZERO n=708 p=709


==> anc/interp/cop/stats.out <==
all primes p>260: 9537 zeros: [709, 92203]
expected zeros sum 1/p: 0.7177419262883692
chi2 (19 dof) uniform r/p, all: (13.183495858236341, 9537)
 p mod 3 = 1 chi2 9.6 n 4759
 p mod 3 = 2 chi2 19.1 n 4778
 p mod 4 = 1 chi2 12.3 n 4758
 p mod 4 = 3 chi2 11.9 n 4779
 p mod 5 = 1 chi2 10.6 n 2374
 p mod 5 = 2 chi2 19.1 n 2397
 p mod 5 = 3 chi2 14.5 n 2388
 p mod 5 = 4 chi2 9.4 n 2378
 p mod 8 = 1 chi2 20.8 n 2373
 p mod 8 = 3 chi2 12.6 n 2394
 p mod 8 = 5 chi2 13.4 n 2385
 p mod 8 = 7 chi2 20.4 n 2385
 p mod 12 = 1 chi2 14.6 n 2363
 p mod 12 = 5 chi2 14.4 n 2395
 p mod 12 = 7 chi2 8.9 n 2396
 p mod 12 = 11 chi2 16.6 n 2383
 omega(p-1)= 1 chi2 19.0 n 1
 omega(p-1)= 2 chi2 16.3 n 1484
 omega(p-1)= 3 chi2 16.5 n 4264
 omega(p-1)= 4 chi2 17.2 n 3197
 omega(p-1)= 5 chi2 18.0 n 582
 omega(p-1)= 6 chi2 19.9 n 9
QR / non-QR: 4807 4728
r<p/2: 4697 of 9537


==> anc/interp/cop/stats.py <==
"""Statistics of r(p)=cop(p-1) mod p for primes p in a residue file (lines 'p r'). python3 -I stats.py file"""
import sys, math
from collections import defaultdict
data=[tuple(map(int,l.split())) for l in open(sys.argv[1]) if len(l.split())==2]
data=[(p,r) for p,r in data if p>260]
def omega(n):
    c=0;q=2
    while q*q<=n:
        if n%q==0:
            c+=1
            while n%q==0:n//=q
        q+=1
    return c+(n>1)
def chi(vals,bins=20):
    h=[0]*bins
    for p,r in vals: h[r*bins//p]+=1
    e=len(vals)/bins
    return sum((x-e)**2/e for x in h), len(vals)
print("all primes p>260:",len(data),"zeros:",[p for p,r in data if r==0])
print("expected zeros sum 1/p:",sum(1/p for p,r in data))
print("chi2 (19 dof) uniform r/p, all:",chi(data))
for m in (3,4,5,8,12):
    for c in range(m):
        v=[(p,r) for p,r in data if p%m==c]
        if v and math.gcd(c,m)==1: print(" p mod",m,"=",c,"chi2",round(chi(v)[0],1),"n",len(v))
by=defaultdict(list)
for p,r in data: by[omega(p-1)].append((p,r))
for w in sorted(by): print(" omega(p-1)=",w,"chi2",round(chi(by[w])[0],1),"n",len(by[w]))
# symmetry r vs p-r, quadratic character of r
leg=[0,0]
for p,r in data:
    if r: leg[pow(r,(p-1)//2,p)==1]+=1
print("QR / non-QR:",leg[1],leg[0])
low=sum(1 for p,r in data if r<p/2); print("r<p/2:",low,"of",len(data))


==> anc/interp/density/analyze.out <==
odd primes scanned: 216815 up to 2999999

== density of good primes (cumulative) ==
p<=    1000: odd primes    167 good     64 frac 0.3832  95% CI [0.3129,0.4588]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 61.1
p<=   10000: odd primes   1228 good    470 frac 0.3827  95% CI [0.3560,0.4102]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 451.4
p<=  100000: odd primes   9591 good   3495 frac 0.3644  95% CI [0.3548,0.3741]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 3527.9
p<=  300000: odd primes  25996 good   9504 frac 0.3656  95% CI [0.3598,0.3715]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 9563.0
p<= 1000000: odd primes  78497 good  28543 frac 0.3636  95% CI [0.3603,0.3670]  1/e in CI: False  1-1/e in CI: False  finite-p model expects 28877.0
p<= 2000000: odd primes 148932 good  54473 frac 0.3658  95% CI [0.3633,0.3682]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 54788.6
p<= 3000000: odd primes 216815 good  79656 frac 0.3674  95% CI [0.3654,0.3694]  1/e in CI: True  1-1/e in CI: False  finite-p model expects 79761.3

== by dyadic-ish blocks (independent samples) ==
(1000,3000]: n=262 good=119 frac=0.4542 CI [0.3950,0.5147]
(3000,10000]: n=799 good=287 frac=0.3592 CI [0.3267,0.3931]
(10000,30000]: n=2016 good=726 frac=0.3601 CI [0.3394,0.3813]
(30000,100000]: n=6347 good=2299 frac=0.3622 CI [0.3505,0.3741]
(100000,300000]: n=16405 good=6009 frac=0.3663 CI [0.3590,0.3737]
(300000,1000000]: n=52501 good=19039 frac=0.3626 CI [0.3585,0.3668]
(1000000,2000000]: n=70435 good=25930 frac=0.3681 CI [0.3646,0.3717]
(2000000,3000000]: n=67883 good=25183 frac=0.3710 CI [0.3673,0.3746]

Other candidate constants vs the full sample:
  1/e                                  0.3679  z=-0.47
  1-1/e                                0.6321  z=-255.69
  1/3                                  0.3333  z=+32.90
  2/5                                  0.4000  z=-31.50
  e^{-1}(1+1/(2p)) finite corr ~1/e    0.3679  z=-0.47
  1/2 * 1/sqrt(e)=0.3033               0.3033  z=+61.94
  e^{-3/2}                             0.2231  z=+139.34
  0.3636 (paper)                       0.3636  z=+3.66
  sample fraction 0.36739 se 0.00104

== distribution of N_p = #{nu<p : p | Q_{nu+3}} for p>=1000 vs Poisson(1) ==
 mean 1.0028 var 1.0075  (Poisson(1): 1, 1)
  N=0: observed   79592 expected    79700.3
  N=1: observed   79730 expected    79700.3
  N=2: observed   39638 expected    39850.2
  N=3: observed   13496 expected    13283.4
  N=4: observed    3354 expected     3320.8
  N=5: observed     707 expected      664.2
  N=6: observed     114 expected      110.7
  N=7: observed      10 expected       15.8
  N=8: observed       6 expected        2.0
  N=9: observed       1 expected        0.2
 chi-square 10.02 with 7 d.o.f. (cells with expected>=5 plus pooled tail)

== mean N_p by range (random point model gives (p-2+..)/(p^2+p+1)*(p+1)=~1) ==
  (1000,3000] mean 0.8931 +- 0.0647  var 1.0954
  (3000,10000] mean 1.0213 +- 0.0359  var 1.0271
  (10000,30000] mean 1.0258 +- 0.0228  var 1.0509
  (30000,100000] mean 1.0347 +- 0.0129  var 1.0639
  (100000,300000] mean 1.0097 +- 0.0079  var 1.0177
  (300000,1000000] mean 1.0093 +- 0.0044  var 1.0079
  (1000000,2000000] mean 1.0009 +- 0.0038  var 1.0055
  (2000000,3000000] mean 0.9946 +- 0.0038  var 0.9995

== positions of zeros: uniformity of nu/p (p>=1000), KS vs U(0,1) and 10-bin counts ==
 zeros 217256, KS stat 0.00127, sqrt(m)*KS=0.591 (5% critical 1.358)
 bins: [21647, 21635, 21842, 22009, 21433, 21924, 21823, 21656, 21663, 21624]

== symmetry negative control: zero nu and its mirror p-1-nu / (p-3)-nu / p-nu ==
  mirror nu -> 1-offset: 0 mirrored zeros of 217256
  mirror nu -> 2-offset: 2 mirrored zeros of 217256
  mirror nu -> 3-offset: 0 mirrored zeros of 217256
  mirror nu -> 0-offset: 0 mirrored zeros of 217256

== pair statistics: gaps between two zeros of the same p (p>=1000) ==
  mean spread (max-min)/p for N_p>=2: 0.3922640119767725  expected for iid uniform positions given the N_p mixture: 0.393168810628602

== small-nu minimal zero: smallest zero position vs log p ==
  global minimum of nu over (p with zero) with p>1000: (10, 1315747)


==> anc/interp/density/analyze.py <==
"""OBSERVED statistics from data/zeros_all.txt (all odd primes p<=N1) and data/bpairs.txt (p<=N2).
good(p) <=> no nu in [0,p-1] with p | Q_{nu+3}  (paper's definition, via Proposition col2)."""
import math, sys, collections, random
import numpy as np
D='../data/'
nz={}; zpos=collections.defaultdict(list)
for line in open(D+'zeros_all.txt'):
    t=line.split()
    if t[0]=='P': nz[int(t[1])]=int(t[2])
    else: zpos[int(t[0])].append(int(t[1]))
ps=sorted(nz); print("odd primes scanned:",len(ps),"up to",ps[-1])
def wilson(k,n,z=1.96):
    ph=k/n; d=1+z*z/n; c=(ph+z*z/(2*n))/d; h=z*math.sqrt(ph*(1-ph)/n+z*z/(4*n*n))/d; return c-h,c+h
E=math.exp(-1)
print("\n== density of good primes (cumulative) ==")
for X in [10**3,10**4,10**5,3*10**5,10**6,2*10**6,3*10**6]:
    sel=[p for p in ps if p<=X]; if_=sum(1 for p in sel if nz[p]==0)
    lo,hi=wilson(if_,len(sel))
    exp=sum((1-1/p)**p for p in sel)  # finite-p random model
    print(f"p<={X:>8}: odd primes {len(sel):>6} good {if_:>6} frac {if_/len(sel):.4f}  95% CI [{lo:.4f},{hi:.4f}]  1/e in CI: {lo<=E<=hi}  1-1/e in CI: {lo<=1-E<=hi}  finite-p model expects {exp:.1f}")
print("\n== by dyadic-ish blocks (independent samples) ==")
edges=[10**3,3*10**3,10**4,3*10**4,10**5,3*10**5,10**6,2*10**6,3*10**6]
for a,b in zip(edges,edges[1:]):
    sel=[p for p in ps if a<p<=b]; k=sum(1 for p in sel if nz[p]==0); lo,hi=wilson(k,len(sel))
    print(f"({a},{b}]: n={len(sel)} good={k} frac={k/len(sel):.4f} CI [{lo:.4f},{hi:.4f}]")
print("\nOther candidate constants vs the full sample:")
sel=ps; k=sum(1 for p in sel if nz[p]==0); n=len(sel); ph=k/n; se=math.sqrt(ph*(1-ph)/n)
for name,val in [("1/e",E),("1-1/e",1-E),("1/3",1/3),("2/5",.4),("e^{-1}(1+1/(2p)) finite corr ~1/e",E),("1/2 * 1/sqrt(e)=0.3033",.5*math.exp(-.5)*1),("e^{-3/2}",math.exp(-1.5)),("0.3636 (paper)",0.3636)]:
    print(f"  {name:36s} {val:.4f}  z={(ph-val)/se:+.2f}")
print(f"  sample fraction {ph:.5f} se {se:.5f}")
print("\n== distribution of N_p = #{nu<p : p | Q_{nu+3}} for p>=1000 vs Poisson(1) ==")
big=[p for p in ps if p>=1000]; N=np.array([nz[p] for p in big])
cnt=collections.Counter(N.tolist()); n=len(big)
print(f" mean {N.mean():.4f} var {N.var():.4f}  (Poisson(1): 1, 1)")
chi=0;dof=0;tail_o=0;tail_e=0
for j in range(0,10):
    pe=math.exp(-1)/math.factorial(j)*n; o=cnt.get(j,0)
    print(f"  N={j}: observed {o:>7} expected {pe:10.1f}")
    if pe>=5: chi+=(o-pe)**2/pe; dof+=1
    else: tail_o+=o; tail_e+=pe
rest=sum(v for kk,v in cnt.items() if kk>=10); tail_o+=rest; tail_e+=n-sum(math.exp(-1)/math.factorial(j)*n for j in range(10))+0
if tail_e>=5: chi+=(tail_o-tail_e)**2/tail_e; dof+=1
print(f" chi-square {chi:.2f} with {dof-1} d.o.f. (cells with expected>=5 plus pooled tail)")
print("\n== mean N_p by range (random point model gives (p-2+..)/(p^2+p+1)*(p+1)=~1) ==")
for a,b in zip(edges,edges[1:]):
    sel=[p for p in ps if a<p<=b]; v=np.array([nz[p] for p in sel]); print(f"  ({a},{b}] mean {v.mean():.4f} +- {v.std()/math.sqrt(len(v)):.4f}  var {v.var():.4f}")
print("\n== positions of zeros: uniformity of nu/p (p>=1000), KS vs U(0,1) and 10-bin counts ==")
x=np.array([v/p for p in big for v in zpos.get(p,[])]); x.sort(); m=len(x)
ks=max(np.max(np.arange(1,m+1)/m-x),np.max(x-np.arange(0,m)/m)); print(f" zeros {m}, KS stat {ks:.5f}, sqrt(m)*KS={ks*math.sqrt(m):.3f} (5% critical 1.358)")
h,_=np.histogram(x,bins=10,range=(0,1)); print(" bins:",h.tolist())
print("\n== symmetry negative control: zero nu and its mirror p-1-nu / (p-3)-nu / p-nu ==")
for off in (1,2,3,0):
    c=0;tot=0
    for p in big:
        S=set(zpos.get(p,[]))
        for v in S:
            tot+=1
            if (p-off-v) in S and (p-off-v)!=v: c+=1
    # expected pair coincidences ~ tot*(N-1)/p small
    print(f"  mirror nu -> {off}-offset: {c} mirrored zeros of {tot}")
print("\n== pair statistics: gaps between two zeros of the same p (p>=1000) ==")
ms=[(max(z)-min(z))/p for p in big for z in [zpos.get(p,[])] if len(z)>=2]
ex=sum(cnt[k]*(k-1)/(k+1) for k in cnt if k>=2)/sum(cnt[k] for k in cnt if k>=2)
print("  mean spread (max-min)/p for N_p>=2:",np.mean(ms)," expected for iid uniform positions given the N_p mixture:",ex)
print("\n== small-nu minimal zero: smallest zero position vs log p ==")
mins=[(p,min(zpos[p])) for p in ps if zpos.get(p)]
print("  global minimum of nu over (p with zero) with p>1000:",min((v,p) for p,v in mins if p>1000))


==> anc/interp/density/analyze_b.out <==
pairs with v_p=1: 26420  pairs with v_p>=2 at nu itself: 4  (p|zeta) pairs: 1  expected ~ sum 1/p = 1.6
ratio Z/(Z+n): 0.00015137753557372085   expected ~ avg 1/p over all pairs
qstar/p KS vs U(0,1): sqrt(m)*KS= 0.5689073437543966 (5% crit 1.358) m= 26419
fraction of pairs with q*=0 mod p (would mean n0=nu+3 divisible class q=0): 0 expected 1.6
pairs p<110 with v_p=1: 30  with p|zeta: 1  with p∤zeta: 29
the seven listed:  [(19, 4, 2, 15, 9), (19, 13, 2, 6, 13), (23, 9, 16, 3, 13), (23, 14, 8, 18, 3), (37, 7, 8, 27, 14), (37, 24, 2, 25, 6), (41, 17, 15, 5, 3)]
pairs p<110 by prime: {19: 3, 23: 2, 31: 1, 37: 2, 41: 3, 47: 1, 59: 4, 67: 2, 73: 1, 79: 1, 89: 1, 97: 1, 101: 3, 103: 1, 107: 2, 109: 2}


==> anc/interp/density/analyze_b.py <==
"""OBSERVED: statistics of the pairs (p,nu) with v_p(Q_{nu+3})=1 (file bpairs.txt, p<=300000).  B p nu a b qstar ; Z = v>=2 at nu itself.
zeta = -b/nu! mod p so zeta=0 mod p iff b=0; qstar=a/b."""
import math,collections
B=[];Z=0
for line in open('../data/bpairs.txt'):
    t=line.split()
    if t[0]=='B': B.append(tuple(int(x) for x in t[1:]))
    else: Z+=1
n=len(B); b0=sum(1 for r in B if r[3]==0)
print("pairs with v_p=1:",n," pairs with v_p>=2 at nu itself:",Z," (p|zeta) pairs:",b0," expected ~ sum 1/p =",round(sum(1/r[0] for r in B),2))
print("ratio Z/(Z+n):",Z/(Z+n),"  expected ~ avg 1/p over all pairs")
# uniformity of qstar/p
U=[r[4]/r[0] for r in B if r[4]>=0]; import numpy as np
U=np.sort(np.array(U)); m=len(U); ks=max(np.max(np.arange(1,m+1)/m-U),np.max(U-np.arange(0,m)/m))
print("qstar/p KS vs U(0,1): sqrt(m)*KS=",ks*math.sqrt(m),"(5% crit 1.358) m=",m)
print("fraction of pairs with q*=0 mod p (would mean n0=nu+3 divisible class q=0):",sum(1 for r in B if r[4]==0),"expected",round(sum(1/r[0] for r in B),2))
# the 30 pairs with p<110
small=[r for r in B if r[0]<110]
print("pairs p<110 with v_p=1:",len(small)," with p|zeta:",sum(1 for r in small if r[3]==0)," with p∤zeta:",sum(1 for r in small if r[3]!=0))
print("the seven listed: ",[r for r in small if (r[0],r[1]+3) in [(19,7),(19,16),(23,12),(23,17),(37,10),(37,27),(41,20)]])
print("pairs p<110 by prime:",dict(collections.Counter(r[0] for r in small)))


==> anc/interp/density/arrangement.py <==
"""PROVED reduction check.  For an odd prime p let R_m = Q_{p+2-m} (m=0..p-3), i.e. Q'_nu with nu=p-1-m.
Claim: R_m = <u_m, c> mod p with c=(R_0,R_1,R_2) and u_m in Q^3 independent of p, u_0,u_1,u_2 = e0,e1,e2,
u_{m+2} = (u_{m-1} + m u_m)/((m+1)(m+2)).   Hence p is bad iff the point c lies on one of the lines u_m^perp, 2<=m<=p-3 (plus m=0,1,2).
This script (a) verifies the identity against the direct recurrence for all odd primes p<=PMAX,
(b) computes the exact covered fraction of P^2(F_p) by the p-2 lines and compares with the random-line value,
(c) compares sum of good(p) with sum of uncovered fractions U_p (equidistribution of c(p) in the arrangement)."""
import sys, math
from fractions import Fraction as Fr
import numpy as np
PMAX=int(sys.argv[1]) if len(sys.argv)>1 else 1500
def primes(n):
    s=bytearray([1])*(n+1); s[0]=s[1]=0
    for i in range(2,int(n**.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(3,n+1) if s[i]]
def forwardQ(p):
    Q=[1];h=[1]
    for k in range(1,p):
        hk=(-h[k-1]-(k-1)*(h[k-2] if k>=2 else 0))%p; h.append(hk)
        Q.append((2*k*Q[k-1]-k*(k-1)*(Q[k-2] if k>=2 else 0)+hk)%p)
    return Q
P=primes(PMAX)
# exact rational u_m up to PMAX
U=[(Fr(1),Fr(0),Fr(0)),(Fr(0),Fr(1),Fr(0)),(Fr(0),Fr(0),Fr(1))]
for m in range(1,PMAX):
    d=(m+1)*(m+2)
    U.append(tuple((U[m-1][i]+m*U[m][i])/d for i in range(3)))
def umod(m,p):
    return tuple(x.numerator*pow(x.denominator,-1,p)%p for x in U[m])
bad_mismatch=0
rows=[]
for p in P:
    Q=forwardQ(p)
    c=[Q[p-1],Q[p-2],Q[p-3]]
    us=[]
    for m in range(0,p-2):
        u=umod(m,p); us.append(u)
        if (u[0]*c[0]+u[1]*c[1]+u[2]*c[2])%p!=Q[p-1-m]: bad_mismatch+=1
    good=all(Q[v]!=0 for v in range(p))
    good2=all((u[0]*c[0]+u[1]*c[1]+u[2]*c[2])%p!=0 for u in us)
    assert good==good2
    if p>=7 and p<=min(PMAX,4000):
        # covered points of P^2(F_p)
        cov=np.zeros(p*p+p+1,dtype=bool)
        t=np.arange(p,dtype=np.int64)
        ia=np.array([pow(int(x),-1,p) if x else 0 for x in range(p)],dtype=np.int64)
        def pid(a,b,cc):  # normalised ids for arrays of points (a,b,cc) non-zero
            a=np.asarray(a);b=np.asarray(b);cc=np.asarray(cc)
            res=np.empty(a.shape,dtype=np.int64)
            ma=a!=0
            # a!=0 : (1,y,z), id=y*p+z
            y=b*ia[a]%p; z=cc*ia[a]%p
            res=np.where(ma,y*p+z,0)
            mb=(~ma)&(b!=0)
            z2=cc*ia[b]%p
            res=np.where(mb,p*p+z2,res)
            mc=(~ma)&(b==0)
            res=np.where(mc,p*p+p,res)
            return res
        for u in us:
            u=np.array(u,dtype=np.int64)
            # kernel basis of u
            if u[0]!=0:
                i0=int(pow(int(u[0]),-1,p))
                a=np.array([(-u[1]*i0)%p,1,0]); b=np.array([(-u[2]*i0)%p,0,1])
            elif u[1]!=0:
                i1=int(pow(int(u[1]),-1,p))
                a=np.array([1,0,0]); b=np.array([0,(-u[2]*i1)%p,1])
            else:
                a=np.array([1,0,0]); b=np.array([0,1,0])
            pts=(a[None,:]+t[:,None]*b[None,:])%p
            cov[pid(pts[:,0],pts[:,1],pts[:,2])]=True
            cov[pid(b[0:1],b[1:2],b[2:3])]=True
        Uk=1-cov.sum()/(p*p+p+1)
        L=p-2
        Urand=(1-(p+1)/(p*p+p+1))**L
        rows.append((p,good,Uk,Urand))
print("identity mismatches (should be 0):",bad_mismatch,"over primes <=",PMAX)
import statistics
if rows:
    sg=sum(r[1] for r in rows); su=sum(r[2] for r in rows); sr=sum(r[3] for r in rows)
    var=sum(r[2]*(1-r[2]) for r in rows)
    print("primes 7..",rows[-1][0],": count",len(rows))
    print("sum good =",sg," sum U_p (arrangement) =",round(su,2)," sum random-line value =",round(sr,2)," sd(sum good | c uniform) =",round(var**.5,2))
    print("mean U_p =",su/len(rows)," mean random=",sr/len(rows)," 1/e=",math.exp(-1))
    print("max |U_p - Urand| =",max(abs(r[2]-r[3]) for r in rows))
    for lo,hi in [(7,200),(200,1000),(1000,2500),(2500,4000)]:
        rr=[r for r in rows if lo<=r[0]<hi]
        if rr: print(f"  p in [{lo},{hi}): n={len(rr)} mean U_p={sum(r[2] for r in rr)/len(rr):.4f} good frac={sum(r[1] for r in rr)/len(rr):.4f}")


==> anc/interp/density/arrangement_3000.out <==
identity mismatches (should be 0): 0 over primes <= 3000
primes 7.. 2999 : count 427
sum good = 181  sum U_p (arrangement) = 157.43  sum random-line value = 157.86  sd(sum good | c uniform) = 9.97
mean U_p = 0.36868079166496126  mean random= 0.3697028772102897  1/e= 0.36787944117144233
max |U_p - Urand| = 0.043517451501279225
  p in [7,200): n=43 mean U_p=0.3740 good frac=0.3953
  p in [200,1000): n=122 mean U_p=0.3683 good frac=0.3689
  p in [1000,2500): n=199 mean U_p=0.3680 good frac=0.4271
  p in [2500,4000): n=63 mean U_p=0.3679 good frac=0.5397


==> anc/interp/density/control_der.c <==
/* control: derangements D(n)=nD(n-1)+(-1)^n, count zeros mod p for 1<=n<=p-1 ; prints "P p nz" ; usage control_der N worker K */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef uint64_t u64;
int main(int argc,char**argv){u64 N=atoll(argv[1]);int w=atoi(argv[2]),K=atoi(argv[3]);
 char*sv=calloc(N+1,1);for(u64 i=2;i*i<=N;i++)if(!sv[i])for(u64 j=i*i;j<=N;j+=i)sv[j]=1;u64 idx=0;
 for(u64 p=3;p<=N;p+=2){if(sv[p])continue;if((idx++)%K!=w)continue;
  u64 d=0;int nz=0;for(u64 n=1;n<p;n++){d=(n*d+(n&1?p-1:1))%p;if(d==0)nz++;}
  printf("P %llu %d\n",(unsigned long long)p,nz);}return 0;}


==> anc/interp/density/controls.out <==
iid control: good fraction 0.3625090363120725 se 0.0035762909679232014 1/e= 0.36787944117144233
nu^2+1 fraction with no root: 0.5013033051819414
nu^3-2 fraction with no root: 0.3362527369408821
nu^4+nu+1 fraction with no root: 0.37180690230424357


==> anc/interp/density/controls.py <==
"""Negative / positive controls for the 'good prime' statistic (good = no zero among p values).  OBSERVED.
(1) iid uniform values mod p (Poisson(1) by construction): fraction good over odd primes < 2e5 (sampled).
(2) bounded-degree polynomials f(nu): nu^2+1 (no root iff p=3 mod 4, density 1/2), nu^3-2 (no root iff p=2 mod 3 -> density 1/3 among p),
    degree 4 x^4-2... These have Chebotarev densities; the point is that a bounded-degree polynomial map gives RATIONAL densities, not 1/e.
(3) Derangements (see control_der.c, data/der_all.txt) give the same 1/e as column 2."""
import numpy as np, math
rng=np.random.default_rng(1)
def primes(n):
    s=np.ones(n+1,bool); s[:2]=False
    for i in range(2,int(n**.5)+1):
        if s[i]: s[i*i::i]=False
    return np.nonzero(s)[0]
P=[int(p) for p in primes(200000) if p>2]
g=0
for p in P:
    v=rng.integers(0,p,size=p); g+= (v==0).sum()==0
print("iid control: good fraction",g/len(P),"se",math.sqrt(.23/len(P)),"1/e=",math.exp(-1))
P2=[p for p in P if p<100000]
for name,f in [("nu^2+1",lambda x,p:(x*x+1)%p),("nu^3-2",lambda x,p:(x**3-2)%p),("nu^4+nu+1",lambda x,p:(x**4+x+1)%p)]:
    g=0
    for p in P2:
        x=np.arange(p,dtype=np.int64)
        g+= not np.any(f(x,p)==0)
    print(name,"fraction with no root:",g/len(P2))


==> anc/interp/density/distinct_check.py <==
"""OBSERVED: for odd primes 5<=p<=PMAX, are the lines u_m^perp (0<=m<=p-3) pairwise distinct in P^2(F_p)?  Also counts concurrent triples vs p^2/6 prediction for a few p."""
import sys
from fractions import Fraction as Fr
PMAX=int(sys.argv[1]) if len(sys.argv)>1 else 1000
U=[(Fr(1),Fr(0),Fr(0)),(Fr(0),Fr(1),Fr(0)),(Fr(0),Fr(0),Fr(1))]
for m in range(1,PMAX): d=(m+1)*(m+2); U.append(tuple((U[m-1][i]+m*U[m][i])/d for i in range(3)))
def sieve(n):
    s=bytearray([1])*(n+1)
    for i in range(2,int(n**.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(5,n+1) if s[i]]
nd=0
for p in sieve(PMAX):
    seen=set()
    for m in range(p-2):
        u=[x.numerator*pow(x.denominator,-1,p)%p for x in U[m]]
        k=next(i for i in range(3) if u[i]); iv=pow(u[k],-1,p); key=tuple(x*iv%p for x in u)
        if key in seen: nd+=1
        seen.add(key)
print("coincident line pairs found over all primes 5..",PMAX,":",nd)


==> anc/interp/density/fast.c <==
/* fast streaming version of mode 1 of zeros.c: usage fast N worker K ; prints "p nu" for zeros and "P p nz" */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef uint64_t u64;
int main(int argc,char**argv){
  u64 N=atoll(argv[1]); int w=atoi(argv[2]),K=atoi(argv[3]);
  char*sv=calloc(N+1,1); for(u64 i=2;i*i<=N;i++) if(!sv[i]) for(u64 j=i*i;j<=N;j+=i) sv[j]=1;
  u64 idx=0;
  for(u64 p=3;p<=N;p+=2){ if(sv[p]) continue; if((idx++)%K!=w) continue;
    int nz=0; u64 q2=0,q1=1; /* Q'_{-1} (unused, mult by k(k-1)=0 at k=1 ... handled) , Q'_0 */
    if(1%p==0){} printf("");
    u64 hp2=0,hp1=1;
    /* k=0 */ 
    for(u64 k=1;k<p;k++){
      u64 hc=(2*p - hp1 - (k-1)*hp2%p)%p;
      u64 inner=(2*q1 + p - (k-1)*q2%p)%p;
      u64 q=(k*inner + hc)%p;
      hp2=hp1;hp1=hc;q2=q1;q1=q;
      if(q==0){printf("%llu %llu\n",(unsigned long long)p,(unsigned long long)k);nz++;}
    }
    printf("P %llu %d\n",(unsigned long long)p,nz);
  }
  return 0;}


==> anc/interp/density/hermite_check.py <==
"""PROVED check: He_{p-1}(1) = sum_k (-1)^k (p-1)!/(k!(p-1-2k)! 2^k) is congruent to sum_{k<=(p-1)/2} (-1)^k (2k-1)!! mod p."""
from math import factorial
def df(k):
    r=1
    for i in range(1,2*k,2): r*=i
    return r
bad=0
for p in [3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61,67,71,73,79,83,89,97,101,211,401,1009]:
    he=0
    for k in range((p-1)//2+1):
        he+=(-1)**k*factorial(p-1)//(factorial(k)*factorial(p-1-2*k)*2**k)
    s=sum((-1)**k*df(k) for k in range((p-1)//2+1))
    if (he-s)%p: bad+=1
print("mismatches:",bad)


==> anc/interp/density/interp_degree.py <==
"""Negative control for 'polynomial map in nu of fixed degree': degree over F_p of the polynomial interpolating nu -> Q'_nu = Q_{nu+3} mod p (nu=0..p-1).
A Chebotarev/Hasse-Weil reduction would need this degree bounded independently of p. Output: p, degree."""
def forwardQ(p):
    Q=[1];h=[1]
    for k in range(1,p):
        hk=(-h[k-1]-(k-1)*(h[k-2] if k>=2 else 0))%p; h.append(hk)
        Q.append((2*k*Q[k-1]-k*(k-1)*(Q[k-2] if k>=2 else 0)+hk)%p)
    return Q
def degree(f,p):
    # coefficient a_d of interpolating poly of degree<=p-1: a_{p-1}=-sum f, a_d=-sum_{x!=0} x^{p-1-d} f(x) (1<=d<=p-2), a_0=f(0)
    for d in range(p-1,0,-1):
        s=0
        for x in range(1 if d<p-1 else 0,p):
            s+=pow(x,(p-1-d),p)*f[x] if (p-1-d)>0 else f[x]
        if (-s)%p: return d
    return 0
import sys
out=[]
for p in [31,53,101,151,211,307,401,503]:
    Q=forwardQ(p); out.append((p,degree(Q,p)))
print(out)


==> anc/interp/density/run_all.sh <==
#!/bin/sh
# builds and runs the full computation. N1 = bound for density scan, N2 = bound for q* scan
N1=${1:-3000000}; N2=${2:-300000}
cd "$(dirname "$0")"; mkdir -p ../data
cc -O3 -march=native -o fast fast.c; cc -O2 -o zeros zeros.c
for i in 0 1 2 3 4 5 6 7 8; do ./fast $N1 $i 9 > ../data/zeros_$i.txt & done
./zeros 2 $N2 0 1 > ../data/bpairs.txt &
wait
cat ../data/zeros_*.txt > ../data/zeros_all.txt; rm ../data/zeros_[0-9].txt


==> anc/interp/density/zeros.c <==
/* usage: zeros mode N worker K
 mode 1: for odd primes p<=N (stripe worker of K) print "p nu" for each 0<=nu<p with p | Q_{nu+3}  (computed mod p), and "P p nzeros".
 mode 2: mod p^2 up to index 2p; for each such zero with v_p(Q)=1 print "B p nu a b qstar" where
   a=Q_{nu+3}/p mod p, b=(Q_{nu+p+3}+Q_{nu+3})/p mod p, qstar=a/b mod p (or -1 if b==0), and "Z p nu" if v_p>=2.
 Recurrence (integers): Q'_k = Q_{k+3} = 2k Q'_{k-1} - k(k-1) Q'_{k-2} + h_k,  h_k = -h_{k-1} - (k-1) h_{k-2}. Q'_0=1, Q'_{-1} irrelevant. */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef unsigned __int128 u128; typedef uint64_t u64;
static u64 inv(u64 a,u64 p){u64 r=1,e=p-2;a%=p;while(e){if(e&1)r=(u128)r*a%p;a=(u128)a*a%p;e>>=1;}return r;}
int main(int argc,char**argv){
  int mode=atoi(argv[1]); u64 N=atoll(argv[2]); int w=atoi(argv[3]),K=atoi(argv[4]);
  char*sv=calloc(N+1,1); for(u64 i=2;i*i<=N;i++) if(!sv[i]) for(u64 j=i*i;j<=N;j+=i) sv[j]=1;
  u64 idx=0;
  for(u64 p=3;p<=N;p+=2){ if(sv[p]) continue; if((idx++)%K!=w) continue;
    u64 M = mode==1 ? p : p*p; u64 L = mode==1 ? p : 2*p;
    u64 *Q=malloc(sizeof(u64)*(L+1));
    u64 h2=0,h1=1; /* h_{-1}, h_0 */
    Q[0]=1%M; u64 hk=1;
    u64 hm1=0, h0=1;
    u64 hprev2=0,hprev1=1; /* h_{k-2}, h_{k-1} for k=1 : h_{-1}=0,h_0=1 */
    for(u64 k=1;k<=L;k++){
      u64 hcur=(M*2 - hprev1 - (u128)((k-1)%M)*hprev2%M)%M; /* -h_{k-1}-(k-1)h_{k-2} */
      u64 q1=Q[k-1]; u64 q2= k>=2?Q[k-2]:0;
      u64 t1=(u128)((2*k)%M)*q1%M;
      u64 t2=(u128)((k*(k-1))%M)*q2%M;
      Q[k]=(t1+M-t2+hcur)%M;
      hprev2=hprev1; hprev1=hcur;
    }
    if(mode==1){ int nz=0; for(u64 v=0;v<p;v++) if(Q[v]==0){printf("%llu %llu\n",(unsigned long long)p,(unsigned long long)v);nz++;} printf("P %llu %d\n",(unsigned long long)p,nz);}
    else { for(u64 v=0;v<p;v++) if(Q[v]%p==0){
        if(Q[v]==0){printf("Z %llu %llu\n",(unsigned long long)p,(unsigned long long)v);continue;}
        u64 a=(Q[v]/p)%p; u64 bb=(Q[v+p]+Q[v])%M; if(bb%p!=0){fprintf(stderr,"ERR p=%llu v=%llu\n",(unsigned long long)p,(unsigned long long)v);return 1;}
        u64 b=(bb/p)%p; long long qs=-1; if(b) qs=(u128)a*inv(b,p)%p;
        printf("B %llu %llu %llu %llu %lld\n",(unsigned long long)p,(unsigned long long)v,(unsigned long long)a,(unsigned long long)b,qs);} }
    free(Q);
  }
  return 0;}


==> anc/interp/interp.py <==
"""Verify the p-adic interpolation theorem (Theorem 12.1 of the paper).
[x^{m q+rho}]F = beta_q * F_rho(q), F_rho(z)=sum_t h_{rho+t m} prod_{i<t} p^j (z-i)/(alpha+p^j(z-1-i)).
Checks (1) exact identity, (2) term valuation bound, (3) defect = v(F_rho(q)), (4) level sets periodic."""
from fractions import Fraction as Fr
from math import factorial, log
from vcalc import *
def vpq(x,p):
    if x==0: return 10**9
    return vp(x.numerator,p)-vp(x.denominator,p)
def setup(inS,N,p):
    mu=mobius(N); s=snum(inS,N,mu); a=exact_counts(inS,N)
    blocks=[]
    for m in range(2,N+1):
        if s[m]!=0 and vp(s[m],p)<vp(m,p):
            blocks.append((m,vp(m,p)-vp(s[m],p),Fr(s[m],m)))
    eff={m:Fr(j)+Fr(1,p-1) for m,j,c in blocks}
    eff={m:e/m for m,e in eff.items()}
    if not eff: return mu,s,a,blocks,eff,[]
    top=max(eff.values()); tops=[m for m in eff if eff[m]==top]
    return mu,s,a,blocks,eff,tops
def series_H(inS,N,p,mstar,cstar,a):
    # H = F*(1-x^m)^{c_*}; (1-y)^{c} = sum binom(c,i)(-y)^i
    F=[Fr(a[i],factorial(i)) for i in range(N+1)]
    B=[Fr(1)]
    i=1
    while i*mstar<=N:
        B.append(B[-1]*(cstar-(i-1))/i); i+=1
    H=[Fr(0)]*(N+1)
    for k in range(N+1):
        t=0
        for i in range(0,k//mstar+1):
            t+=F[k-i*mstar]*B[i]*(-1)**i
        H[k]=t
    return F,H
def run(inS,N,p,name):
    mu,s,a,blocks,eff,tops=setup(inS,N,p)
    if len(tops)!=1: print(name,p,'no unique top block',tops); return
    m=tops[0]; j,cs=[(jj,c) for mm,jj,c in blocks if mm==m][0]
    alpha=cs*p**j
    F,H=series_H(inS,N,p,m,cs,a)
    second=max([e for mm,e in eff.items() if mm!=m],default=0)
    theta=(eff[m]-second)*m
    Gam=lambda q:j*q+vfact(q,p)
    def beta(q):
        r=Fr(1)
        for i in range(q): r*=(cs+i)/(i+1)
        return r
    bad=0; maxdef={}; levels={}
    for rho in range(m):
        for q in range((N-rho)//m+1):
            k=m*q+rho
            if k>N: break
            Fq=Fr(0)
            for t in range(q+1):
                T=Fr(1)
                for i in range(t): T*=p**j*(q-i)/(alpha+p**j*(q-1-i))
                Fq+=H[rho+t*m]*T
                # term bound
                v=vpq(H[rho+t*m]*T,p)
                if v<theta*t-log(max(t,1),p)-1-float(second)*rho-1e-9 and H[rho+t*m]*T!=0: bad+=1
            lhs=F[k]; rhs=beta(q)*Fq
            if lhs!=rhs: bad+=1
            if a[k]!=0 and vpq(beta(q),p)!=-Gam(q): bad+=1
            if a[k]!=0:
                d=vp(a[k],p)-(vfact(k,p)-Gam(q))
                if d!=vpq(Fq,p): bad+=1
                levels.setdefault(rho,[]).append((q,d))
    print(name,'p',p,'m*',m,'j',j,'theta',float(theta),'violations',bad)
    return levels
if __name__=='__main__':
    N=200
    sets={'{1,2}':lambda x:x in(1,2),'{1}+2,4mod7':lambda x:x==1 or x%7 in(2,4),'{2,3}':lambda x:x in(2,3),
          'primes':lambda x:x>1 and all(x%d for d in range(2,x)),'A<=4':lambda x:x<=4,'A<=5':lambda x:x<=5,'A<=3':lambda x:x<=3,
          'odd':lambda x:x%2==1,'{3,5}':lambda x:x in(3,5),'empty-ish {7}':lambda x:x==7}
    for nm,f in sets.items():
        inS=[False]+[f(x) for x in range(1,N+1)]
        for p in (2,3,5):
            run(inS,N,p,nm)


==> anc/interp/interp_checks.out <==
== col2_qstar.py
19 7 q* mod p = 9
19 16 q* mod p = 13
23 12 q* mod p = 13
23 17 q* mod p = 3
37 10 q* mod p = 14
37 27 q* mod p = 6
41 20 q* mod p = 3
mismatches with predicted class, q<14: 0
== interp.py
{1,2} p 2 m* 4 j 2 theta 2.0 violations 0
{1,2} p 3 m* 3 j 1 theta 1.125 violations 0
{1,2} p 5 m* 5 j 1 theta 0.8333333333333334 violations 0
{1}+2,4mod7 p 2 m* 8 j 3 theta 1.5 violations 0
{1}+2,4mod7 p 3 m* 3 j 1 theta 0.6666666666666666 violations 0
{1}+2,4mod7 p 5 m* 5 j 1 theta 0.8 violations 0
{2,3} p 2 m* 2 j 1 theta 0.5 violations 0
{2,3} p 3 m* 3 j 1 theta 0.6666666666666666 violations 0
{2,3} p 5 m* 10 j 1 theta 0.4166666666666667 violations 0
primes p 2 m* 2 j 1 theta 0.5 violations 0
primes p 3 m* 3 j 1 theta 0.6666666666666666 violations 0
primes p 5 m* 5 j 1 theta 0.625 violations 0
A<=4 p 2 m* 8 j 3 theta 1.3333333333333333 violations 0
A<=4 p 3 m* 9 j 2 theta 0.25 violations 0
A<=4 p 5 m* 5 j 1 theta 1.0416666666666667 violations 0
A<=5 p 2 m* 8 j 3 theta 1.3333333333333333 violations 0
A<=5 p 3 m* 9 j 2 theta 0.25 violations 0
A<=5 p 5 m* 10 j 1 theta 0.35 violations 0
A<=3 p 2 m* 4 j 2 theta 1.6666666666666667 violations 0
A<=3 p 3 m* 9 j 2 theta 0.25 violations 0
A<=3 p 5 m* 5 j 1 theta 0.9375 violations 0
odd p 2 m* 2 j 1 theta 2.0 violations 0
odd 3 no unique top block []
odd 5 no unique top block []
{3,5} p 2 m* 6 j 1 theta 0.8 violations 0
{3,5} p 3 m* 3 j 1 theta 0.6666666666666666 violations 0
{3,5} p 5 m* 5 j 1 theta 0.625 violations 0
empty-ish {7} p 2 m* 14 j 1 theta 1.3333333333333333 violations 0
empty-ish {7} p 3 m* 21 j 1 theta 0.75 violations 0
empty-ish {7} p 5 m* 35 j 1 theta 0.625 violations 0


==> anc/interp/vcalc.py <==
"""Independent implementation of the Valuation Calculus (Theorem 8.8 of the paper)
for an arbitrary allowed set S (membership list), plus exact valuations.
S is given as a list inS[0..N] of booleans (inS[0] ignored).
a_S(n) = number of permutations of n with all cycle lengths in S."""
from fractions import Fraction
from math import factorial

NEG = -10**9

def vp(n, p):
    if n == 0: return 10**9
    c = 0
    while n % p == 0:
        n //= p; c += 1
    return c

def vfact(n, p):
    s = 0
    while n:
        n //= p; s += n
    return s

def mobius(N):
    mu = [1]*(N+1); mu[0] = 0
    sieve = [True]*(N+1)
    for i in range(2, N+1):
        if sieve[i]:
            for j in range(i, N+1, i):
                if j > i: sieve[j] = False
                mu[j] = -mu[j]
            for j in range(i*i, N+1, i*i): mu[j] = 0
    return mu

def exact_counts(inS, N):
    """a(n) for n<=N via a(n)=sum_{m in S, m<=n} (n-1)!/(n-m)! a(n-m)."""
    a = [1]+[0]*N
    for n in range(1, N+1):
        s = 0; ff = 1  # (n-1)(n-2)...(n-m+1)
        for m in range(1, n+1):
            if m > 1: ff *= (n-m+1)
            if inS[m]: s += ff*a[n-m]
        a[n] = s
    return a

def snum(inS, N, mu):
    """s_n = sum_{d|n, d in S} mu(n/d);  c_n = s_n/n."""
    s = [0]*(N+1)
    for d in range(1, N+1):
        if inS[d]:
            for n in range(d, N+1, d):
                s[n] += mu[n//d]
    return s

def calculus(inS, a, N, p, mu=None, s=None, Gcoef=None):
    """returns lists kappa[k], Xi[k] for k<=N and m0 (smallest block or None)."""
    if mu is None: mu = mobius(N)
    if s is None: s = snum(inS, N, mu)
    blocks = []
    for m in range(2, N+1):
        if s[m] != 0 and vp(s[m], p) < vp(m, p):
            j = vp(m, p) - vp(s[m], p)
            u = (s[m]//p**vp(s[m], p)) % p
            w = (m//p**vp(m, p)) % p
            alpha = u*pow(w, -1, p) % p
            blocks.append((m, j, alpha))
    m0 = blocks[0][0] if blocks else None
    # omega tilde inverse
    vf = [0]*(N+2); om = [1]*(N+2)
    for l in range(1, N+2):
        x = l; v = 0
        while x % p == 0: x //= p; v += 1
        vf[l] = vf[l-1]+v; om[l] = om[l-1]*(x % p) % p
    winv = [pow(o, -1, p) for o in om]
    cost = [NEG]*(N+1); res = [0]*(N+1); cost[0] = 0; res[0] = 1
    for (m, j, al) in blocks:
        maxl = N//m
        cc = [j*l+vf[l] for l in range(maxl+1)]
        cr = []; pw = 1
        for l in range(maxl+1):
            cr.append(pw*winv[l] % p); pw = pw*al % p
        nc = cost[:]; nr = res[:]
        for d in range(m, N+1):
            bc = nc[d]; br = nr[d]
            for l in range(1, d//m+1):
                pc = cost[d-m*l]
                if pc == NEG: continue
                c = pc+cc[l]; r = res[d-m*l]*cr[l] % p
                if c > bc: bc = c; br = r
                elif c == bc: br = (br+r) % p
            nc[d] = bc; nr[d] = br
        cost, res = nc, nr
    # ibar_rho = a(rho)/rho! mod p for rho< m0
    kappa = []; Xi = []; best = NEG
    ib = {}
    def ibar(rho):
        if rho not in ib:
            fr = Fraction(a[rho], factorial(rho)) if Gcoef is None else Gcoef[rho]
            assert fr.denominator % p != 0, ("not p-integral", rho)
            ib[rho] = fr.numerator*pow(fr.denominator, -1, p) % p
        return ib[rho]
    for k in range(N+1):
        if cost[k] > best: best = cost[k]
        sm = 0
        for d in range(k+1):
            if cost[d] == best:
                assert m0 is None or k-d < m0
                sm = (sm+ibar(k-d)*res[d]) % p
        kappa.append(best); Xi.append(sm)
    return kappa, Xi, m0, blocks

def compare(inS, N, p, a=None, mu=None, s=None):
    """returns dict with counts and list of failures.  Checks the theorem (should never fail)
    and records the undecided set (Xi=0)."""
    if a is None: a = exact_counts(inS, N)
    kappa, Xi, m0, blocks = calculus(inS, a, N, p, mu, s)
    bad = []; und = []
    for n in range(1, N+1):
        pred = vfact(n, p) - kappa[n]
        v = vp(a[n], p)
        if Xi[n] != 0:
            if v != pred: bad.append((n, v, pred))
        else:
            if not v > pred: bad.append((n, v, pred, 'Xi0'))
            und.append((n, v, pred))
    return bad, und, kappa, Xi, a


def quotient_data(inS, a, N):
    """Quotient form with r = min(S)-1.  Returns r, Q (list, Q[k]=a(k+r+1)/(n-1)_r with n=k+r+1) and
    Gcoef[k]=[x^k](F*W), W=sum_{m in S} x^{m-r-1} (exact Fractions), k=0..N-r-1."""
    s1 = min(m for m in range(1, N+1) if inS[m])
    r = s1-1
    K = N-r-1
    Fc = [Fraction(a[i], factorial(i)) for i in range(K+1)]
    W = [1 if (j+r+1 <= N and inS[j+r+1]) else 0 for j in range(K+1)]
    G = [sum(W[j]*Fc[k-j] for j in range(k+1)) for k in range(K+1)]
    Q = []
    for k in range(K+1):
        n = k+r+1
        ff = 1
        for i in range(r): ff *= (n-1-i)
        assert a[n] % ff == 0
        Q.append(a[n]//ff)
        assert G[k]*factorial(k) == Q[-1]
    return r, Q, G

def compare_quot(inS, N, p, a=None, mu=None, s=None):
    if a is None: a = exact_counts(inS, N)
    r, Q, G = quotient_data(inS, a, N)
    K = N-r-1
    kappa, Xi, m0, blocks = calculus(inS, a, K, p, mu, s, Gcoef=G)
    bad = []; und = []
    for k in range(K+1):
        pred = vfact(k, p)-kappa[k]; v = vp(Q[k], p)
        if Xi[k] != 0:
            if v != pred: bad.append((k, v, pred))
        else:
            if not v > pred: bad.append((k, v, pred, 'Xi0'))
            und.append((k, v, pred))
    return bad, und, kappa, Xi, Q, r


==> anc/interp/windows/README.md <==
# Column 2 and cop(n) for n = 2^a q^b

Two scripts with their outputs.  They need Python 3 with sympy.

* `bad_primes.py`: the ingredients of Theorem 14.3 (infinitely many odd primes divide some term of column 2),
  namely Q_n = T(n,2)/((n-1)(n-2)), the sign rule of Proposition 14.1, the 2-adic values of Theorem 4.1(f) and
  the growth of Q_n (output `out/bad_primes.out`).  The script calls this result Theorem B.
* `cop_twoprime.py N`: Proposition 6.9 against the recurrence of Proposition 6.5 for all primes N < 20000 of the
  form 2^a q^b + 1 and against exact values for N < 400 (output `out/cop_twoprime.out`).  The names `c_j` and
  `beta(m)` in the script are `gamma_j` and `vartheta(m)` of Proposition 6.9.

`anc/verify_restricted_cycles.py` (section 24) checks Theorem 14.3 and Proposition 6.9 with its own exact
arithmetic.


==> anc/interp/windows/bad_primes.py <==
"""Checks for Theorem B (infinitely many bad primes in column 2): Q_n = T(n,2)/((n-1)(n-2)),
q_{nu+1}=(nu+1)q_nu+nu(nu-1)q_{nu-2}.  (i) v_2(Q_{4m+3}) = m, (ii) Q_n = (-1)^t mod p for n=3+tp,
(iii) every odd prime factor of Q_n (n<=400) divides some Q_{n'} with 3<=n'<=p+2."""
from sympy import factorint, primerange
q=[1,1,2]
for nu in range(2,1200): q.append((nu+1)*q[nu]+nu*(nu-1)*q[nu-2])
Q=lambda n:q[n-3]
def v2(x):
    v=0
    while x%2==0: x//=2; v+=1
    return v
ok1=all(v2(Q(4*m+3))==m for m in range(0,250))
ok2=all(Q(3+t*p)%p==(1 if t%2==0 else p-1) for p in primerange(3,200) for t in range(0,(1100-3)//p))
ok3=True; cnt=0
for n in range(3,120):
    for pp in factorint(Q(n),limit=10**6):
        if pp==2 or pp>10**6: continue
        cnt+=1
        if not any(Q(m)%pp==0 for m in range(3,min(pp+2,1200)+1)): ok3=False
print('v2(Q_{4m+3})=m for m<250:',ok1,'| Q_{3+tp}=(-1)^t mod p, p<200:',ok2,'| prime factors witnessed in [3,p+2]:',ok3,cnt)


==> anc/interp/windows/cop_twoprime.py <==
"""cop(n) mod N for N=n+1 prime and n=2^a q^b (two prime factors).
Formula (Prop. C below): -cop(n) = sum_{j=0}^{n/q} c_j beta(n-qj) mod N, c_j=[y^j]((1+y)/(1-y))^{n/(2q)},
beta(m)=C(2 floor(m/2), floor(m/2))/4^{floor(m/2)}.  Compared with the recurrence of Prop. 6.2 of the paper
(k f_k = sum_{d|n} mu(d) sum_{j>=1} f_{k-dj}, cop = -f_n mod N), and with exact cop(n) for small n."""
import sys
from sympy import isprime, factorint, primerange
def cop_rec(n):
    N=n+1; ds=[]
    f=factorint(n); ps=list(f)
    from itertools import combinations
    for k in range(len(ps)+1):
        for c in combinations(ps,k):
            d=1
            for x in c: d*=x
            ds.append((d,(-1)**k))
    fk=[0]*(n+1); fk[0]=1; T={d:[0]*(n+1) for d,_ in ds}
    for k in range(1,n+1):
        s=0
        for d,mu in ds:
            if k>=d: T[d][k]=(fk[k-d]+T[d][k-d])%N
            s+=mu*T[d][k]
        fk[k]=s*pow(k,-1,N)%N
    return (-fk[n])%N
def cop_formula(n,q):
    N=n+1; e=n//(2*q)
    # c_j = [y^j] ((1+y)/(1-y))^e mod N, j<=n/q
    J=n//q
    num=[0]*(J+1)
    from math import comb
    # (1+y)^e (1-y)^{-e}
    A=[comb(e,i)%N if i<=e else 0 for i in range(J+1)]
    B=[comb(e+i-1,i)%N for i in range(J+1)]
    c=[sum(A[i]*B[jj-i] for i in range(jj+1))%N for jj in range(J+1)]
    def beta(m):
        h=m//2
        x=1
        for i in range(1,h+1): x=x*(h+i)%N*pow(i,-1,N)%N
        return x*pow(4,-h,N)%N
    s=sum(c[jj]*beta(n-q*jj) for jj in range(J+1))%N
    return (-s)%N
def cop_exact(n):
    from math import gcd
    a=[0]*(n+1); a[0]=1
    L=[l for l in range(1,n+1) if gcd(l,n)==1]
    for m in range(1,n+1):
        s=0; ff=1; prev=1
        for l in L:
            if l>m: break
            while prev<l: ff*=(m-prev); prev+=1
            s+=ff*a[m-l]
        a[m]=s
    return a[n]
lim=int(sys.argv[1]); bad=0; tot=0; zeros=[]
for N in primerange(5,lim):
    n=N-1; f=factorint(n)
    if len(f)!=2 or 2 not in f: continue
    q=[x for x in f if x!=2][0]
    F=cop_formula(n,q); R=cop_rec(n) if n<20000 else None
    if N<400:
        Ex=cop_exact(n)%N
        if Ex!=F: bad+=1
    if R is not None and R!=F: bad+=1
    tot+=1
    if F==0: zeros.append(N)
print('primes N=2^a q^b+1 tested',tot,'mismatches',bad,'zeros',zeros)


==> anc/interp/windows/out/bad_primes.out <==
v2(Q_{4m+3})=m for m<250: True | Q_{3+tp}=(-1)^t mod p, p<200: True | prime factors witnessed in [3,p+2]: True 206


==> anc/interp/windows/out/cop_twoprime.out <==
primes N=2^a q^b+1 tested 454 mismatches 0 zeros []


==> anc/lean/README.md <==
# Lean sources for "A p-adic Valuation Calculus for Permutations with Restricted Cycle Lengths"

These are the Lean 4 sources (without `.lake` and without build outputs) of the formalization
described in Section 15 and in Appendix A.10 of the paper.

## Versions

* Lean: `leanprover/lean4:v4.31.0` (the file `lean-toolchain` in every package).
* Mathlib: `v4.31.0`, revision `fabf563a7c95a166b8d7b6efca11c8b4dc9d911f` (see `lake-manifest.json`).

## Layout

* `lean-restricted/` is the Lake package `CongruenceRestricted` (library `CongruenceRestricted`).
  It contains the proofs of the statements listed in Appendix A.10.
* `lean-restricted/bridge/` is a second Lake package `restrictedbridge` (library `Bridge`).  It proves the
  prime-power residue lemma needed for the unconditional dichotomy at a prime and states the unconditional
  forms of the dichotomy (`dichotomy_A'`, `dichotomy_B_odd_pos'`, `dichotomy_B_odd_neg'`, `dichotomy_B_two'`,
  `dichotomy_eventual'`).  It imports the shift-congruence library of the author, namely the public repository
  `https://github.com/ahaankallat/congruence-phenomena-higher-order-lean` (Lake package
  `congruencetheoryhigherorder`), which must be cloned next to `lean-restricted` under the name
  `lean-verify-II`, as written in `lean-restricted/bridge/lakefile.toml`.
* `lean-certificates/` is the Lake package `CongruenceCertificates`.  It contains the kernel-checked
  certificates for the counterexample `g_3(111) != G_3(111)` and for `709 | cop(708)`, and it depends on
  `../lean-restricted`.

## Build

```
cd lean-restricted && lake exe cache get && lake build
cd lean-restricted/bridge && lake build        # needs the sibling clone lean-verify-II described above
cd lean-certificates && lake build             # about 18 minutes, mostly kernel evaluation
```

`lake exe cache get` downloads the Mathlib build cache.  The commands `lake build` fetch the packages pinned in
`lake-manifest.json`.  The headline theorems print `#print axioms` lines at the end of
`CongruenceRestricted/Main.lean`, `Main2.lean`, `Main3.lean`, `Main4.lean` and of `CongruenceCertificates/Certificates.lean`,
and they depend only on `propext`, `Classical.choice` and `Quot.sound`.  The sources contain no `sorry`,
no `native_decide` and no `axiom` declaration, and `anc/verify_restricted_cycles.py` checks this by a text search.

## What is formalized

See Appendix A.10 of the paper for the table of statements and the Lean names.  In short, the sources contain
the exact 2-adic valuation of the number of involutions, the exactness half of the valuation calculus, the
integrality criterion, the dichotomy at a prime, the algebraic identity of the interpolation theorem, the
Harmonic Theorem and the plateau formulas, the 2-adic theorems for cycle lengths at most 4 and 5 and the 3-adic
theorem for 3, 4 and 5, the divisibility results for the number of permutations with all cycle lengths prime
to n when n+1 is composite, the cycle gcd theorems, and the two certificates.

The sources also contain the following.

* The gcd over the family {1,...,r,k} for every r, with the sandwich (n-1)_r | g_r(n) | G_r(n)
  (Theorem 5.1 and Proposition 5.3 of the paper, `GcdFamilyGen.lean`), and the theorem on the triangle A333726
  (Theorem 5.5, `A333726.lean`).
* The finiteness of the essential set and the fact that kappa, Max and Xi are determined by it
  (Lemma 8.10, `Essential.lean`).
* The second-order theorem for a dominant block of depth one with W = 1 (Theorem A.3.1, `SecondOrder.lean`)
  and the theorem on column 2 at odd primes (Theorem 14.4, `Col2.lean`).

The package also contains `Periodicity.lean`, `SharpPeriod.lean` and `PaperConst.lean`, with further periodicity
statements for the exceptional sets.  No statement of the paper depends on them.

The other results are proved on paper.  Among them are the analytic parts of the interpolation theorem
(Theorem 12.1 and its corollaries) and Theorem 12.4, the second-order theorem for a twist W != 1, the
Artin-Hasse bound, Theorem 14.3, Proposition 6.9, and the results of Section 13 on composite moduli.

## Requirement for the bridge package

The package `lean-restricted/bridge` imports the public repository `lean-verify-II`
(`https://github.com/ahaankallat/congruence-phenomena-higher-order-lean`).  It must be cloned next to
`lean-restricted` under the directory name `lean-verify-II`, because `bridge/lakefile.toml` refers to it by the
relative path `../../lean-verify-II`.

The bridge imports only the module `CongruenceTheoryHigherOrder.EventualDivisibility` of that repository, and it uses
the theorem `CongruenceTheory.Shift.prime_power_residue` from it.  The import closure of that module inside the
repository has 79 modules.  The text of every one of these 79 modules is identical on the `master` branch of the public
repository (commit `8ca3c4250c58f47eadabd82bcd5650f3d0632d7b`) and in the commit `abe81454e2dcb04e998ecc032611ba3ef945c199`
that the author used locally, so the bridge needs nothing beyond the public `master`.  The later commit only adds
modules that the bridge does not import.  The bridge was built, with a clean `lake build` of 8690 jobs and no errors, against a fresh
checkout of the public `master` at that commit.  The theorem `RestrictedBridge.dichotomy_eventual` depends only on the
axioms `propext`, `Classical.choice` and `Quot.sound`.


==> anc/lean/lean-certificates/CongruenceCertificates.lean <==
import CongruenceCertificates.Table
import CongruenceCertificates.Certificates


==> anc/lean/lean-certificates/CongruenceCertificates/Certificates.lean <==
import CongruenceCertificates.Table

/-!
# Kernel-checked certificates

(C1) `g_3(111) ≠ G_3(111)` and (C2) `709 ∣ cop(708)` (A335088).  All numerical facts are
established by `decide +kernel` on the table `tbl` of `Table.lean` (kernel reduction with
GMP-accelerated `Nat` arithmetic, no `native_decide`), and transported to statements about
`permCount S n` = number of permutations of `Fin n` with no cycle length in `S`.
-/

namespace CongruenceCertificates

open CongruenceRestricted

/-! ## C1 -/

/-- allowed lengths: all `m` except `1, 2, 3, k`, i.e. forbidden set `{1,2,3,k}`. -/
def alk (k m : ℕ) : Bool := !(m == 1 || m == 2 || m == 3 || m == k)

/-- allowed lengths exactly `{4, 9}`. -/
def alA (m : ℕ) : Bool := m == 4 || m == 9

lemma Sof_alk (k : ℕ) : Sof (alk k) = {1, 2, 3, k} := by
  ext m; simp [Sof, alk]; tauto

lemma Sof_alA : Sof alA = ({4, 9} : Set ℕ)ᶜ := by
  ext m; simp [Sof, alA]

/-- (i) numerical check: `3^28` divides each count for `k = 4..112`. -/
lemma C1_check_dvd : ∀ k < 113, 4 ≤ k → 3 ^ 28 ∣ cnt (alk k) 111 := by decide +kernel

lemma C1_check_A_not : ¬ 3 ^ 28 ∣ cnt alA 111 := by decide +kernel

lemma C1_check_A_dvd : 3 ^ 27 ∣ cnt alA 111 := by decide +kernel

/-- (i) For `k = 4..112`, `3^28` divides the number of permutations of `111` points with no cycle
length in `{1,2,3,k}`. -/
theorem C1_family_dvd (k : ℕ) (hk4 : 4 ≤ k) (hk : k ≤ 112) :
    3 ^ 28 ∣ permCount ({1, 2, 3, k} : Set ℕ) 111 := by
  rw [← Sof_alk, ← cnt_eq_permCount]
  exact C1_check_dvd k (by omega) hk4

/-- (ii) `3^28` does not divide the number of permutations of `111` points whose cycle lengths all
lie in `{4, 9}` (forbidden set `{4,9}ᶜ`). -/
theorem C1_A_not_dvd : ¬ 3 ^ 28 ∣ permCount (({4, 9} : Set ℕ)ᶜ) 111 := by
  rw [← Sof_alA, ← cnt_eq_permCount]; exact C1_check_A_not

/-- (iii) `{1,2,3} ⊆ {4,9}ᶜ`. -/
theorem C1_sub : ({1, 2, 3} : Set ℕ) ⊆ ({4, 9} : Set ℕ)ᶜ := by
  intro m hm; simp at hm ⊢; omega

/-- The 3-adic valuation of the `{4,9}` count is exactly `27`. -/
theorem C1_A_padicVal : padicValNat 3 (permCount (({4, 9} : Set ℕ)ᶜ) 111) = 27 := by
  have h27 : 3 ^ 27 ∣ permCount (({4, 9} : Set ℕ)ᶜ) 111 := by
    rw [← Sof_alA, ← cnt_eq_permCount]; exact C1_check_A_dvd
  have hne : permCount (({4, 9} : Set ℕ)ᶜ) 111 ≠ 0 := by
    intro h; apply C1_A_not_dvd; rw [h]; exact dvd_zero _
  have hp : Fact (Nat.Prime 3) := ⟨by norm_num⟩
  have a : 27 ≤ padicValNat 3 (permCount (({4, 9} : Set ℕ)ᶜ) 111) :=
    (padicValNat_dvd_iff_le hne).1 h27
  have b : ¬ 28 ≤ padicValNat 3 (permCount (({4, 9} : Set ℕ)ᶜ) 111) := fun h =>
    C1_A_not_dvd ((padicValNat_dvd_iff_le hne).2 h)
  omega

/-- **C1.**  The family gcd `G_3(111) = gcd_{k=4..112} a_{ℕ∖{1,2,3,k}}(111)` is divisible by
`3^28`, whereas there is a set `S ⊇ {1,2,3}` (namely `ℕ ∖ {4,9}`) with `3^28 ∤ a_S(111)`.
Hence the gcd over all sets containing `{1,2,3}` differs from the family gcd. -/
theorem C1_g_ne_G :
    ∃ S : Set ℕ, {1, 2, 3} ⊆ S ∧ ¬ 3 ^ 28 ∣ permCount S 111 ∧
      ∀ k, 4 ≤ k → k ≤ 112 → 3 ^ 28 ∣ permCount ({1, 2, 3, k} : Set ℕ) 111 :=
  ⟨_, C1_sub, C1_A_not_dvd, C1_family_dvd⟩

/-- The exact value of the family gcd. -/
def G3_111 : ℕ := 147259794302866275623239680

lemma C1_check_gcd :
    (List.range' 4 109).foldr (fun k g => Nat.gcd (cnt (alk k) 111) g) 0 = G3_111 := by
  decide +kernel

lemma dvd_foldr_iff (f : ℕ → ℕ) (l : List ℕ) (d : ℕ) :
    d ∣ l.foldr (fun k g => Nat.gcd (f k) g) 0 ↔ ∀ k ∈ l, d ∣ f k := by
  induction l with
  | nil => simp
  | cons a l ih => simp [Nat.dvd_gcd_iff, ih]

/-- **C1 (exact value).**  `G_3(111) = 147259794302866275623239680`, where `G_3(111)` is the gcd
over `k = 4..112` of the number of permutations of `111` points with no cycle length in
`{1,2,3,k}`. -/
theorem C1_G_value :
    (Finset.Icc 4 112).gcd (fun k => permCount ({1, 2, 3, k} : Set ℕ) 111) = G3_111 := by
  have e : ∀ k, permCount ({1, 2, 3, k} : Set ℕ) 111 = cnt (alk k) 111 := fun k => by
    rw [← Sof_alk, cnt_eq_permCount]
  simp only [e]
  apply Nat.dvd_antisymm
  · rw [← C1_check_gcd, dvd_foldr_iff]
    intro k hk
    exact Finset.gcd_dvd (by simp at hk ⊢; omega)
  · apply Finset.dvd_gcd
    intro k hk
    have := (dvd_foldr_iff (fun k => cnt (alk k) 111) (List.range' 4 109) G3_111).1
      (by rw [C1_check_gcd]) k (by simp at hk ⊢; omega)
    exact this

/-- `3^28 ∣ G_3(111)` and `v_3(G_3(111)) = 28`. -/
theorem C1_G_padicVal : padicValNat 3 G3_111 = 28 := by
  have hp : Fact (Nat.Prime 3) := ⟨by norm_num⟩
  have h28 : 3 ^ 28 ∣ G3_111 := by unfold G3_111; decide +kernel
  have h29 : ¬ 3 ^ 29 ∣ G3_111 := by unfold G3_111; decide +kernel
  have hne : G3_111 ≠ 0 := by unfold G3_111; norm_num
  have a := (padicValNat_dvd_iff_le hne).1 h28
  have b : ¬ 29 ≤ padicValNat 3 G3_111 := fun h => h29 ((padicValNat_dvd_iff_le hne).2 h)
  omega

/-! ## C2 : A335088 -/

/-- allowed lengths: those coprime to `n`. -/
def alC (n m : ℕ) : Bool := Nat.gcd m n == 1

lemma Sof_alC (n : ℕ) : Sof (alC n) = {m | ¬ Nat.Coprime m n} := by
  ext m; simp [Sof, alC, Nat.Coprime]

/-- `cop n`: the number of permutations of `Fin n` all of whose cycle lengths are coprime to `n`
(A335088). -/
noncomputable def cop (n : ℕ) : ℕ := permCount {m | ¬ Nat.Coprime m n} n

lemma cop_eq (n : ℕ) : cop n = cnt (alC n) n := by
  rw [cop, ← Sof_alC, cnt_eq_permCount]

lemma C2_check : cnt (alC 708) 708 % 709 = 0 := by decide +kernel
lemma C2_check4 : cnt (alC 4) 4 = 9 := by decide +kernel
lemma C2_check10 : cnt (alC 10) 10 % 11 ≠ 0 := by decide +kernel

/-- **C2.**  `709 ∣ cop(708)` (and `709` is prime). -/
theorem C2_709_dvd_cop_708 : 709 ∣ cop 708 := by
  rw [cop_eq]; exact Nat.dvd_of_mod_eq_zero C2_check

theorem C2_prime_709 : Nat.Prime 709 := by norm_num

/-- Sanity: `cop(4) = 9` (the identity and the eight 3-cycles) and `5 ∤ cop(4)`. -/
theorem cop_4 : cop 4 = 9 := by rw [cop_eq]; exact C2_check4

theorem not_dvd_cop_4 : ¬ 5 ∣ cop 4 := by rw [cop_4]; norm_num

/-- Sanity: `11 ∤ cop(10)`. -/
theorem not_dvd_cop_10 : ¬ 11 ∣ cop 10 := by
  rw [cop_eq]; intro h; exact C2_check10 (Nat.mod_eq_zero_of_dvd h)

end CongruenceCertificates

#print axioms CongruenceCertificates.cnt_eq_permCount
#print axioms CongruenceCertificates.C1_g_ne_G
#print axioms CongruenceCertificates.C1_A_padicVal
#print axioms CongruenceCertificates.C1_G_value
#print axioms CongruenceCertificates.C1_G_padicVal
#print axioms CongruenceCertificates.C2_709_dvd_cop_708
#print axioms CongruenceCertificates.not_dvd_cop_4
#print axioms CongruenceCertificates.not_dvd_cop_10
#print axioms CongruenceCertificates.C1_family_dvd
#print axioms CongruenceCertificates.C1_A_not_dvd
#print axioms CongruenceCertificates.cop_4


==> anc/lean/lean-certificates/CongruenceCertificates/Table.lean <==
import Mathlib
import CongruenceRestricted.Main

/-!
# An efficient, kernel-evaluable table for `a_S(n)`, proved equal to the permutation count

`tbl al n` is the list `[a(n), a(n-1), …, a(0)]` (newest first), where `al m = true` means that
cycle length `m` is allowed.  It is built with the recurrence
`a(n) = ∑_{j<n} [al (j+1)] (n-1)_j a(n-1-j)`, evaluated in Horner form (`hor`) with plain `ℕ`
arithmetic, so the kernel can evaluate it with GMP-accelerated numerals.
`cnt_eq_permCount` ties the result to the number of permutations of `Fin n` whose cycle lengths
are all allowed (via `CongruenceRestricted.aS_eq_permCount`).
-/

namespace CongruenceCertificates

open CongruenceRestricted

/-- Horner evaluation of `∑_i [al (j+i+1)] l[i] * (n-1-j)_i`. -/
def hor (al : ℕ → Bool) (n : ℕ) : List ℕ → ℕ → ℕ
  | [], _ => 0
  | x :: xs, j => (if al (j + 1) then x else 0) + (n - 1 - j) * hor al n xs (j + 1)

/-- One step of the table: prepend `a(n)` to the list `[a(n-1), …, a(0)]`. -/
def ext (al : ℕ → Bool) (n : ℕ) (t : List ℕ) : List ℕ := hor al n t 0 :: t

/-- `[a(n), …, a(0)]`. -/
def tbl (al : ℕ → Bool) : ℕ → List ℕ
  | 0 => [1]
  | n + 1 => ext al (n + 1) (tbl al n)

/-- The computed value of `a(n)`. -/
def cnt (al : ℕ → Bool) (n : ℕ) : ℕ := (tbl al n).headD 0

/-- The set of forbidden cycle lengths. -/
def Sof (al : ℕ → Bool) : Set ℕ := {m | al m = false}

lemma hor_eq (al : ℕ → Bool) (n : ℕ) (l : List ℕ) :
    ∀ j, hor al n l j =
      ∑ i ∈ Finset.range l.length,
        (if al (j + i + 1) then l.getD i 0 else 0) * (n - 1 - j).descFactorial i := by
  induction l with
  | nil => intro j; simp [hor]
  | cons x xs ih =>
    intro j
    rw [hor, ih (j + 1), List.length_cons, Finset.sum_range_succ']
    simp only [List.getD_cons_zero, List.getD_cons_succ, Nat.descFactorial_zero, mul_one,
      add_zero]
    rw [add_comm, Finset.mul_sum]
    congr 1
    apply Finset.sum_congr rfl
    intro i _
    have e : j + 1 + i + 1 = j + (i + 1) + 1 := by omega
    rw [e]
    rcases Nat.eq_zero_or_pos (n - 1 - j) with h | h
    · have h' : n - 1 - (j + 1) = 0 := by omega
      rw [h, h']; simp
    · obtain ⟨p, hp⟩ : ∃ p, n - 1 - j = p + 1 := ⟨n - 1 - j - 1, by omega⟩
      have h2 : n - 1 - (j + 1) = p := by omega
      rw [hp, h2, Nat.succ_descFactorial_succ]
      ring

lemma tbl_spec (al : ℕ → Bool) (m : ℕ) :
    (tbl al m).length = m + 1 ∧
    ∀ i ≤ m, (((tbl al m).getD i 0 : ℕ) : ℤ) = aw (fun k => if al k then 1 else 0) (m - i) := by
  induction m with
  | zero => simp [tbl, aw_zero]
  | succ m ih =>
    obtain ⟨hl, hg⟩ := ih
    refine ⟨by simp [tbl, ext, hl], ?_⟩
    intro i hi
    cases i with
    | succ i =>
      have := hg i (by omega)
      simp only [tbl, ext, List.getD_cons_succ]
      rw [this]; congr 1; omega
    | zero =>
      simp only [tbl, ext, List.getD_cons_zero, hor_eq, hl, Nat.sub_zero]
      rw [aw_succ]
      push_cast
      apply Finset.sum_congr rfl
      intro j hj
      have hj := Finset.mem_range.1 hj
      have := hg j (by omega)
      simp only [Nat.add_sub_cancel, zero_add, Nat.cast_mul, Nat.cast_ite, Nat.cast_zero, this,
        ff_nat]
      by_cases h : al (j + 1) <;> simp [h, mul_comm]

lemma cnt_cast (al : ℕ → Bool) (n : ℕ) :
    ((cnt al n : ℕ) : ℤ) = aw (fun k => if al k then 1 else 0) n := by
  have := (tbl_spec al n).2 0 (Nat.zero_le _)
  cases ht : tbl al n with
  | nil => have h := (tbl_spec al n).1; rw [ht] at h; simp at h
  | cons x xs => simpa [cnt, ht] using this

/-- The computed count is the number of permutations of `Fin n` with all cycle lengths allowed. -/
theorem cnt_eq_permCount (al : ℕ → Bool) (n : ℕ) : cnt al n = permCount (Sof al) n := by
  have h1 : aS (Sof al) n = ((cnt al n : ℕ) : ℤ) := by
    rw [cnt_cast, aS]
    congr 1
    funext k
    unfold wS Sof
    by_cases h : al k <;> simp [h]
  have := aS_eq_permCount (Sof al) n
  omega

end CongruenceCertificates


==> anc/lean/lean-certificates/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "type": "path",
   "scope": "",
   "name": "congruencerestricted",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "../lean-restricted",
   "configFile": "lakefile.toml"
  }
 ],
 "name": "congruencecertificates",
 "lakeDir": ".lake",
 "fixedToolchain": false
}

==> anc/lean/lean-certificates/lakefile.toml <==
name = "congruencecertificates"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["CongruenceCertificates"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.31.0"

[[require]]
name = "congruencerestricted"
path = "../lean-restricted"

[[lean_lib]]
name = "CongruenceCertificates"


==> anc/lean/lean-certificates/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/lean/lean-restricted/CongruenceRestricted.lean <==
import CongruenceRestricted.Defs
import CongruenceRestricted.Removal
import CongruenceRestricted.Derange
import CongruenceRestricted.A378
import CongruenceRestricted.Conv
import CongruenceRestricted.Shift
import CongruenceRestricted.Quotient
import CongruenceRestricted.RowGcd
import CongruenceRestricted.TwoAdic
import CongruenceRestricted.PermBasic
import CongruenceRestricted.PermOption
import CongruenceRestricted.PermCount
import CongruenceRestricted.PermFinal
import CongruenceRestricted.Bd
import CongruenceRestricted.Coprime
import CongruenceRestricted.CoprimeDvd
import CongruenceRestricted.QuotLemma
import CongruenceRestricted.Refine
import CongruenceRestricted.TwoAdicFam
import CongruenceRestricted.FamilyOdd
import CongruenceRestricted.GcdFamily
import CongruenceRestricted.Main
import CongruenceRestricted.Invol
import CongruenceRestricted.Imp.Combined
import CongruenceRestricted.EgfBridge
import CongruenceRestricted.Cop
import CongruenceRestricted.BlockSeries
import CongruenceRestricted.Decomp
import CongruenceRestricted.IntegralPart
import CongruenceRestricted.Dominant
import CongruenceRestricted.DominantDatum
import CongruenceRestricted.Euler
import CongruenceRestricted.HarmonicSetup
import CongruenceRestricted.Harmonic
import CongruenceRestricted.HarmonicB
import CongruenceRestricted.HarmonicC
import CongruenceRestricted.EulerLemmas
import CongruenceRestricted.QuotSeries
import CongruenceRestricted.HarmonicD
import CongruenceRestricted.Plateau
import CongruenceRestricted.Calculus
import CongruenceRestricted.Main2
import CongruenceRestricted.GoodRho
import CongruenceRestricted.P2Num
import CongruenceRestricted.AwValues
import CongruenceRestricted.P2Norms
import CongruenceRestricted.P2Main
import CongruenceRestricted.P3Core
import CongruenceRestricted.P3Num
import CongruenceRestricted.AwValues3
import CongruenceRestricted.P3Data
import CongruenceRestricted.P3Main
import CongruenceRestricted.ExactCalculus
import CongruenceRestricted.Saturation
import CongruenceRestricted.Dichotomy
import CongruenceRestricted.Interp
import CongruenceRestricted.VecXi
import CongruenceRestricted.Main3
import CongruenceRestricted.CycleGcd
import CongruenceRestricted.CycleGcdVal
import CongruenceRestricted.GcdFamilyGen
import CongruenceRestricted.A333726
import CongruenceRestricted.Essential
import CongruenceRestricted.Periodicity
import CongruenceRestricted.SecondOrder
import CongruenceRestricted.Col2
import CongruenceRestricted.SharpPeriod
import CongruenceRestricted.PaperConst
import CongruenceRestricted.Main4


==> anc/lean/lean-restricted/CongruenceRestricted/A333726.lean <==
import CongruenceRestricted.GcdFamilyGen

/-!
# The triangle A333726 (Theorem `A333726`)

`U(n,k) = a_{{1,…,k-1}}(n)` (`Ucyc n k`) is the number of permutations of `n` points all of whose
cycles have length at least `k` (`Ucyc_eq_card`).

* `Ucyc_one`: `U(n,1) = n!`; `Ucyc_self`: `U(n,n) = (n-1)!`; `Ucyc_succ_self`: `U(q+1,q) = q!`.
* `A333726_dvd_case`: if `q ∣ n-1` then `U(n,q) = (n-1) Q` with `q ∤ Q`.
* `A333726_ndvd_case`: if `q ≤ n-1`, `q ∤ n-1`, then `q ∤ U(n,k)` for `k = n mod q`
  (or `k = 2` if `q ∣ n`).
* `A333726_val`: the valuation statements of the theorem.
* `A333726`: `gcd_{1 ≤ k ≤ n} U(n,k) = n - 1` for `n ≥ 3`.
-/

open Finset Equiv Function

namespace CongruenceRestricted

/-- `U(n,k)`: permutations of `n` points with all cycles of length at least `k`. -/
noncomputable def Ucyc (n k : ℕ) : ℤ := aS (SInf (k - 1)) n

lemma minimalPeriod_perm_pos {n : ℕ} (σ : Perm (Fin n)) (x : Fin n) : 0 < minimalPeriod σ x :=
  minimalPeriod_pos_of_mem_periodicPts (σ.injective.mem_periodicPts x)

/-- `U(n,k)` counts the permutations of `Fin n` all of whose cycles have length `≥ k`. -/
theorem Ucyc_eq_card (n k : ℕ) :
    Ucyc n k = (Nat.card {σ : Perm (Fin n) // ∀ x, k ≤ minimalPeriod σ x} : ℤ) := by
  rw [Ucyc, aS_eq_card_perm]
  have e : ∀ σ : Perm (Fin n),
      (∀ x, minimalPeriod σ x ∉ SInf (k - 1)) ↔ (∀ x, k ≤ minimalPeriod σ x) := by
    intro σ
    simp only [SInf, Set.mem_setOf_eq, not_and, not_le]
    constructor
    · intro h x
      have := h x (minimalPeriod_perm_pos σ x)
      omega
    · intro h x _
      have := h x
      have := minimalPeriod_perm_pos σ x
      omega
  rw [Nat.card_congr (Equiv.subtypeEquivRight e)]

/-- `U(n,1) = n!`. -/
theorem Ucyc_one (n : ℕ) : Ucyc n 1 = (n.factorial : ℤ) := by
  rw [Ucyc_eq_card]
  have : ∀ σ : Perm (Fin n), ∀ x, 1 ≤ minimalPeriod σ x := fun σ x => minimalPeriod_perm_pos σ x
  rw [Nat.card_congr (Equiv.subtypeUnivEquiv this), Nat.card_eq_fintype_card, Fintype.card_perm,
    Fintype.card_fin]

/-- Removing the length `k` from the allowed lengths `≥ k`, below degree `2k`. -/
lemma Ucyc_remove (k : ℕ) (hk : 1 ≤ k) (N : ℕ) (hN : N < 2 * k) :
    (k : ℤ) * aS (SInf k) N =
      (k : ℤ) * aS (SInf (k - 1)) N - ff N k * aS (SInf (k - 1)) (N - k) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have := remove_cycle (wS (SInf k')) (wS (SInf (k' + 1))) k' 1
    (fun m hm => by
      rw [wS_mem_iff, wS_mem_iff]
      simp only [SInf, Set.mem_setOf_eq]
      have : (1 ≤ m ∧ m ≤ k' + 1) ↔ (1 ≤ m ∧ m ≤ k') := by omega
      simp [this])
    (wS_of_mem ⟨by omega, le_rfl⟩) (wS_of_not_mem (nmemSInf (by omega))) N hN
  simpa [aS] using this

/-- `U(n,n) = (n-1)!` for `n ≥ 1` (the `n`-cycles). -/
theorem Ucyc_self (n : ℕ) (hn : 1 ≤ n) : Ucyc n n = ((n - 1).factorial : ℤ) := by
  have h := Ucyc_remove n hn n (by omega)
  rw [aS_eq_zero_of_le (SInf n) n (memSInf n) n hn le_rfl, Nat.sub_self, aS_zero, ff_nat,
    Nat.descFactorial_self] at h
  have hf : (n.factorial : ℤ) = n * ((n - 1).factorial : ℤ) := by
    obtain ⟨j, rfl⟩ : ∃ j, n = j + 1 := ⟨n - 1, by omega⟩
    simp [Nat.factorial_succ]
  rw [hf] at h
  have hn0 : (n : ℤ) ≠ 0 := by exact_mod_cast (by omega : n ≠ 0)
  unfold Ucyc
  apply mul_left_cancel₀ hn0
  linear_combination -h

/-- `U(q+1,q) = q!` for `q ≥ 2` (a `q`-cycle would leave a fixed point). -/
theorem Ucyc_succ_self (q : ℕ) (hq : 2 ≤ q) : Ucyc (q + 1) q = (q.factorial : ℤ) := by
  have h := Ucyc_remove q (by omega) (q + 1) (by omega)
  have h1 : aS (SInf q) (q + 1) = (q.factorial : ℤ) := by
    have := Ucyc_self (q + 1) (by omega)
    simpa [Ucyc] using this
  rw [h1, show q + 1 - q = 1 by omega,
    aS_eq_zero_of_le (SInf (q - 1)) (q - 1) (memSInf _) 1 le_rfl (by omega), mul_zero,
    sub_zero] at h
  have hq0 : (q : ℤ) ≠ 0 := by exact_mod_cast (by omega : q ≠ 0)
  unfold Ucyc
  exact (mul_left_cancel₀ hq0 h).symm

lemma one_mem_SInf_pred {k : ℕ} (hk : 2 ≤ k) : (1 : ℕ) ∈ SInf (k - 1) := ⟨le_rfl, by omega⟩

lemma hS_pred {k : ℕ} (hk : 2 ≤ k) : ∀ m, 1 ≤ m → m ≤ 1 → m ∈ SInf (k - 1) :=
  fun m h1 h2 => by
    obtain rfl : m = 1 := by omega
    exact one_mem_SInf_pred hk

/-- `U(n,k) = (n-1) Q_S(n)` for `k ≥ 2`, `n ≥ 2` (quotient lemma with `r = 1`). -/
lemma Ucyc_eq_mul (n k : ℕ) (hk : 2 ≤ k) (hn : 2 ≤ n) :
    Ucyc n k = ((n : ℤ) - 1) * QS (SInf (k - 1)) 1 n := by
  have := aS_eq_ff_mul_QS (SInf (k - 1)) 1 (hS_pred hk) n (by omega)
  unfold Ucyc
  simpa [ff] using this

/-- **Case `q ∣ n-1`** of Theorem `A333726`: `U(n,q) = (n-1) Q` with `q ∤ Q`. -/
theorem A333726_dvd_case (n q : ℕ) [hq : Fact q.Prime] (hn : 3 ≤ n) (hqn : q ∣ n - 1) :
    ∃ Q : ℤ, Ucyc n q = ((n : ℤ) - 1) * Q ∧ ¬ (q : ℤ) ∣ Q := by
  have hq2 := hq.out.two_le
  refine ⟨QS (SInf (q - 1)) 1 n, Ucyc_eq_mul n q hq2 (by omega), ?_⟩
  obtain ⟨t, ht⟩ := hqn
  have ht1 : 1 ≤ t := by
    rcases Nat.eq_zero_or_pos t with h | h
    · subst h; omega
    · exact h
  have e : n = (q + 1) + (t - 1) * q := by
    have : n = q * t + 1 := by omega
    rw [this]
    obtain ⟨s, rfl⟩ : ∃ s, t = s + 1 := ⟨t - 1, by omega⟩
    simp only [Nat.add_sub_cancel]
    ring
  have hit := QS_iter (SInf (q - 1)) 1 le_rfl (hS_pred hq2) q (nmemSInf (by omega)) (q + 1)
    (by omega) (t - 1)
  rw [← e] at hit
  intro hdvd
  have h2 := zmod_cancel _ _ _ hit hdvd
  have h3 : QS (SInf (q - 1)) 1 (q + 1) = ((q - 1).factorial : ℤ) := by
    have h4 := Ucyc_eq_mul (q + 1) q hq2 (by omega)
    rw [Ucyc_succ_self q hq2] at h4
    have hf : (q.factorial : ℤ) = q * ((q - 1).factorial : ℤ) := by
      obtain ⟨j, rfl⟩ : ∃ j, q = j + 1 := ⟨q - 1, by omega⟩
      simp [Nat.factorial_succ]
    rw [hf] at h4
    push_cast at h4
    have hq0 : (q : ℤ) ≠ 0 := by exact_mod_cast (by omega : q ≠ 0)
    apply mul_left_cancel₀ hq0
    linear_combination -h4
  rw [h3] at h2
  exact not_dvd_factorial q (q - 1) (by omega) h2

/-- The column of Theorem `A333726` for a prime `q ∤ n-1`: `k = n mod q`, or `k = 2` if `q ∣ n`. -/
def colA (n q : ℕ) : ℕ := if n % q = 0 then 2 else n % q

/-- **Case `q ∤ n-1`** of Theorem `A333726`: `q ∤ U(n,k)` for `k = colA n q`. -/
theorem A333726_ndvd_case (n q : ℕ) [hq : Fact q.Prime] (hn : 3 ≤ n)
    (hnd : ¬ q ∣ n - 1) : ¬ (q : ℤ) ∣ Ucyc n (colA n q) := by
  have hq2 := hq.out.two_le
  have hρ := Nat.mod_lt n hq.out.pos
  have hρ1 : n % q ≠ 1 := by
    intro h
    apply hnd
    have := Nat.div_add_mod n q
    exact ⟨n / q, by omega⟩
  have hk2 : 2 ≤ colA n q := by unfold colA; split_ifs <;> omega
  have hkq : colA n q - 1 < q := by unfold colA; split_ifs <;> omega
  have hit := aS_iter (SInf (colA n q - 1)) (one_mem_SInf_pred hk2) q (nmemSInf hkq)
    (n / q) (n % q)
  rw [show n / q * q + n % q = n by rw [mul_comm]; exact Nat.div_add_mod n q] at hit
  intro hdvd
  have h2 := zmod_cancel _ _ _ hit hdvd
  by_cases h0 : n % q = 0
  · rw [h0, aS_zero] at h2
    have : q ∣ 1 := by exact_mod_cast h2
    have := Nat.le_of_dvd one_pos this
    omega
  · have hk : colA n q = n % q := by simp [colA, h0]
    rw [hk] at h2
    have h3 := Ucyc_self (n % q) (by omega)
    unfold Ucyc at h3
    rw [h3] at h2
    exact not_dvd_factorial q (n % q - 1) (by omega) h2

/-- **Theorem `A333726`, valuations.**  Let `n ≥ 3` and `q ≤ n-1` prime.  If `q ∣ n-1` then
`v_q(U(n,q)) = v_q(n-1)`; otherwise `v_q(U(n,k)) = 0 = v_q(n-1)` for `k = n mod q`
(`k = 2` if `q ∣ n`). -/
theorem A333726_val (n q : ℕ) [hq : Fact q.Prime] (hn : 3 ≤ n) (hqn : q ≤ n - 1) :
    (q ∣ n - 1 → padicValInt q (Ucyc n q) = padicValInt q ((n : ℤ) - 1)) ∧
    (¬ q ∣ n - 1 → padicValInt q (Ucyc n (colA n q)) = 0 ∧ padicValInt q ((n : ℤ) - 1) = 0) := by
  refine ⟨fun h => ?_, fun h =>
    ⟨padicValInt.eq_zero_of_not_dvd (A333726_ndvd_case n q hn h), ?_⟩⟩
  · obtain ⟨Q, hQ, hqQ⟩ := A333726_dvd_case n q hn h
    have hQ0 : Q ≠ 0 := fun h0 => hqQ (h0 ▸ dvd_zero _)
    have hn1 : (n : ℤ) - 1 ≠ 0 := by omega
    rw [hQ, padicValInt.mul hn1 hQ0, padicValInt.eq_zero_of_not_dvd hqQ, add_zero]
  · apply padicValInt.eq_zero_of_not_dvd
    intro hd
    apply h
    have : ((n - 1 : ℕ) : ℤ) = (n : ℤ) - 1 := by push_cast [show 1 ≤ n by omega]; ring
    rw [← this] at hd
    exact_mod_cast hd

lemma pred_dvd_Ucyc (n k : ℕ) (hn : 3 ≤ n) (hk : k ∈ Icc 1 n) : (n : ℤ) - 1 ∣ Ucyc n k := by
  rw [mem_Icc] at hk
  by_cases hk1 : k = 1
  · subst hk1
    rw [Ucyc_one]
    obtain ⟨j, rfl⟩ : ∃ j, n = j + 2 := ⟨n - 2, by omega⟩
    refine ⟨(j + 2) * (j.factorial : ℤ), ?_⟩
    simp only [Nat.factorial_succ]
    push_cast
    ring
  · rw [Ucyc_eq_mul n k (by omega) (by omega)]
    exact Dvd.intro _ rfl

/-- **Theorem `A333726`.** For `n ≥ 3`, `gcd(U(n,1),…,U(n,n)) = n - 1`. -/
theorem A333726 (n : ℕ) (hn : 3 ≤ n) : (Icc 1 n).gcd (fun k => Ucyc n k) = (n : ℤ) - 1 := by
  set g := (Icc 1 n).gcd (fun k => Ucyc n k) with hg
  have hdg : (n : ℤ) - 1 ∣ g := Finset.dvd_gcd fun k hk => pred_dvd_Ucyc n k hn hk
  have hgn : g ∣ ((n - 1).factorial : ℤ) := by
    rw [← Ucyc_self n (by omega)]
    exact Finset.gcd_dvd (mem_Icc.2 ⟨by omega, le_rfl⟩)
  have hg0 : 0 ≤ g := by
    have := Finset.normalize_gcd (s := Icc 1 n) (f := fun k => Ucyc n k)
    exact Int.nonneg_of_normalize_eq_self this
  obtain ⟨m, hm⟩ := hdg
  have hn1 : (0 : ℤ) < (n : ℤ) - 1 := by omega
  have hgne : g ≠ 0 := by
    intro h0
    rw [h0, zero_dvd_iff] at hgn
    exact (Nat.factorial_pos _).ne' (by exact_mod_cast hgn)
  have hm0 : 0 < m := by
    rw [hm] at hg0 hgne
    rcases lt_or_eq_of_le (nonneg_of_mul_nonneg_right (by linarith) hn1) with h | h
    · exact h
    · exact absurd (by rw [← h, mul_zero]) hgne
  suffices m = 1 by rw [hm, this, mul_one]
  by_contra hne
  have h1 : m.natAbs ≠ 1 := by omega
  obtain ⟨q, hq, hqm⟩ := Nat.exists_prime_and_dvd h1
  haveI := Fact.mk hq
  have hqm' : (q : ℤ) ∣ m := Int.natCast_dvd.2 hqm
  have hqg : (q : ℤ) ∣ g := hm ▸ dvd_mul_of_dvd_right hqm' _
  have hqle : q ≤ n - 1 := by
    have : q ∣ (n - 1).factorial := by exact_mod_cast dvd_trans hqg hgn
    exact (hq.dvd_factorial).1 this
  by_cases hqd : q ∣ n - 1
  · obtain ⟨Q, hQ, hqQ⟩ := A333726_dvd_case n q hn hqd
    apply hqQ
    have h2 : g ∣ Ucyc n q := Finset.gcd_dvd (mem_Icc.2 ⟨hq.one_lt.le, by omega⟩)
    rw [hm, hQ] at h2
    exact dvd_trans hqm' ((mul_dvd_mul_iff_left hn1.ne').1 h2)
  · apply A333726_ndvd_case n q hn hqd
    have hk : colA n q ∈ Icc 1 n := by
      have := Nat.mod_lt n hq.pos
      have := Nat.mod_le n q
      unfold colA; split_ifs <;> (rw [mem_Icc]; omega)
    exact dvd_trans hqg (Finset.gcd_dvd hk)

/-- **Theorem `A333726`**, for permutation counts. -/
theorem A333726_perm (n : ℕ) (hn : 3 ≤ n) :
    (Icc 1 n).gcd (fun k => (Nat.card {σ : Perm (Fin n) // ∀ x, k ≤ minimalPeriod σ x} : ℤ))
      = (n : ℤ) - 1 := by
  rw [← A333726 n hn]
  congr 1
  funext k
  exact (Ucyc_eq_card n k).symm

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/A378.lean <==
import CongruenceRestricted.Derange

/-!
# Theorem A378 (derangements with no `k`-cycle), parts (a), (c), (d)
-/

open Finset

namespace CongruenceRestricted

lemma two_mul_choose_two (m : ℕ) : 2 * ((m + 1).choose 2) = (m + 1) * m := by
  induction m with
  | zero => simp
  | succ m ih =>
    rw [Nat.choose_succ_succ' (m + 1) 1, Nat.choose_one_right]
    nlinarith

/-- **Theorem A378(a)**: for `2 ≤ k ≤ n`, `(n-1) ∣ T(n,k)`.  (Case `r = 1`, `S = {1,k}` of
`general_i`.) -/
theorem A378_a (n k : ℕ) (_hk : 2 ≤ k) (_hkn : k ≤ n) : ((n : ℤ) - 1) ∣ T n k := by
  have h := general_i {1, k} 1 (by intro m h1 h2; have : m = 1 := by omega
                                   simp [this]) n (by omega)
  simpa [T] using h

/-- `T(n,n-1) = D(n)` for `n ≥ 3`. -/
theorem A378_pred (n : ℕ) (hn : 3 ≤ n) : T n (n - 1) = D n := by
  obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
  simpa using T_succ_self k (by omega)

/-- `T(n,n) = D(n) - (n-1)!` for `n ≥ 2`. -/
theorem A378_self (n : ℕ) (hn : 2 ≤ n) : T n n = D n - ((n - 1).factorial : ℤ) :=
  T_self n hn

/-- `T(n,n-2) = D(n) - C(n,2) (n-3)!` for `n ≥ 5`. -/
theorem A378_pred2 (n : ℕ) (hn : 5 ≤ n) :
    T n (n - 2) = D n - (n.choose 2 : ℤ) * ((n - 3).factorial : ℤ) := by
  obtain ⟨k, rfl⟩ : ∃ k, n = k + 2 := ⟨n - 2, by omega⟩
  have h := T_add_two k (by omega)
  have e1 : k + 2 - 2 = k := by omega
  have e2 : k + 2 - 3 = k - 1 := by omega
  rw [e1, e2]
  exact h

/-- **Theorem A378(d)**: for `n ≥ 5`, `T(n,n-1) - T(n,n-2) = C(n,2) (n-3)! = n!/(2(n-2))`. -/
theorem A378_d (n : ℕ) (hn : 5 ≤ n) :
    T n (n - 1) - T n (n - 2) = (n.choose 2 : ℤ) * ((n - 3).factorial : ℤ) := by
  rw [A378_pred n (by omega), A378_pred2 n hn]; ring

/-- Form of (d) without division: `2 (n-2) (T(n,n-1) - T(n,n-2)) = n!`. -/
theorem A378_d' (n : ℕ) (hn : 5 ≤ n) :
    2 * ((n : ℤ) - 2) * (T n (n - 1) - T n (n - 2)) = (n.factorial : ℤ) := by
  rw [A378_d n hn]
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 3 := ⟨n - 3, by omega⟩
  have h2 := two_mul_choose_two (m + 2)
  have e : m + 3 - 3 = m := by omega
  have hf : (((m + 3).factorial : ℕ) : ℤ) = (m + 3) * (m + 2) * (m + 1) * (m.factorial : ℤ) := by
    simp [Nat.factorial_succ]; ring
  have h2' : 2 * (((m + 3).choose 2 : ℕ) : ℤ) = (m + 3) * (m + 2) := by
    have := congrArg (fun x : ℕ => (x : ℤ)) h2
    push_cast at this ⊢; linarith
  rw [e, hf]
  push_cast
  linear_combination ((m + 1) * (m.factorial : ℤ)) * h2'

/-- **Theorem A378(c)**: for `n ≥ 5`,
`2 (T(n,n-2) - T(n,n)) = (n-3)! (n-4) (n-1)`. -/
theorem A378_c (n : ℕ) (hn : 5 ≤ n) :
    2 * (T n (n - 2) - T n n) = ((n - 3).factorial : ℤ) * ((n : ℤ) - 4) * ((n : ℤ) - 1) := by
  rw [A378_pred2 n hn, A378_self n (by omega)]
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 3 := ⟨n - 3, by omega⟩
  have h2 := two_mul_choose_two (m + 2)
  have e : m + 3 - 3 = m := by omega
  have e' : m + 3 - 1 = m + 2 := by omega
  have hf : (((m + 2).factorial : ℕ) : ℤ) = (m + 2) * (m + 1) * (m.factorial : ℤ) := by
    simp [Nat.factorial_succ]; ring
  have h2' : 2 * (((m + 3).choose 2 : ℕ) : ℤ) = (m + 3) * (m + 2) := by
    have := congrArg (fun x : ℕ => (x : ℤ)) h2
    push_cast at this ⊢; linarith
  rw [e, e', hf]
  push_cast
  linear_combination (-(m.factorial : ℤ)) * h2'

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/AwValues.lean <==
import CongruenceRestricted.HarmonicB

/-!
# Values of `A_4(n)` and `A_5(n)` for `n ≤ 13` (kernel-checked by `norm_num`)

`aw (wR r) n` is the number of permutations of `n` points with all cycles of length at most `r`.
-/

open Finset

namespace CongruenceRestricted

lemma v4_0 : aw (wR 4) 0 = 1 := aw_zero _

lemma v4_1 : aw (wR 4) 1 = 1 := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0]

lemma v4_2 : aw (wR 4) 2 = 2 := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1]

lemma v4_3 : aw (wR 4) 3 = 6 := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2]

lemma v4_4 : aw (wR 4) 4 = 24 := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3]

lemma v4_5 : aw (wR 4) 5 = 96 := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4]

lemma v4_6 : aw (wR 4) 6 = 456 := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5]

lemma v4_7 : aw (wR 4) 7 = 2472 := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6]

lemma v4_8 : aw (wR 4) 8 = 14736 := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7]

lemma v4_9 : aw (wR 4) 9 = 92304 := by
  rw [show 9 = 8 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7, v4_8]

lemma v4_10 : aw (wR 4) 10 = 632736 := by
  rw [show 10 = 9 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7, v4_8, v4_9]

lemma v4_11 : aw (wR 4) 11 = 4661856 := by
  rw [show 11 = 10 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7, v4_8, v4_9, v4_10]

lemma v4_12 : aw (wR 4) 12 = 36364032 := by
  rw [show 12 = 11 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7, v4_8, v4_9, v4_10, v4_11]

lemma v4_13 : aw (wR 4) 13 = 297668736 := by
  rw [show 13 = 12 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v4_0, v4_1, v4_2, v4_3, v4_4, v4_5, v4_6, v4_7, v4_8, v4_9, v4_10, v4_11, v4_12]

lemma v5_0 : aw (wR 5) 0 = 1 := aw_zero _

lemma v5_1 : aw (wR 5) 1 = 1 := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0]

lemma v5_2 : aw (wR 5) 2 = 2 := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1]

lemma v5_3 : aw (wR 5) 3 = 6 := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2]

lemma v5_4 : aw (wR 5) 4 = 24 := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3]

lemma v5_5 : aw (wR 5) 5 = 120 := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4]

lemma v5_6 : aw (wR 5) 6 = 600 := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5]

lemma v5_7 : aw (wR 5) 7 = 3480 := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6]

lemma v5_8 : aw (wR 5) 8 = 22800 := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7]

lemma v5_9 : aw (wR 5) 9 = 164880 := by
  rw [show 9 = 8 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7, v5_8]

lemma v5_10 : aw (wR 5) 10 = 1285920 := by
  rw [show 10 = 9 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7, v5_8, v5_9]

lemma v5_11 : aw (wR 5) 11 = 10516320 := by
  rw [show 11 = 10 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7, v5_8, v5_9, v5_10]

lemma v5_12 : aw (wR 5) 12 = 92931840 := by
  rw [show 12 = 11 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7, v5_8, v5_9, v5_10, v5_11]

lemma v5_13 : aw (wR 5) 13 = 877374720 := by
  rw [show 13 = 12 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, v5_0, v5_1, v5_2, v5_3, v5_4, v5_5, v5_6, v5_7, v5_8, v5_9, v5_10, v5_11, v5_12]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/AwValues3.lean <==
import CongruenceRestricted.HarmonicB

/-!
# Values of `A_3(n)`, `A_4(n)`, `A_5(n)` for `n ≤ 26` (kernel-checked by `norm_num`)
-/

open Finset

namespace CongruenceRestricted

lemma u3_0 : aw (wR 3) 0 = 1 := aw_zero _

lemma u3_1 : aw (wR 3) 1 = 1 := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_0]

lemma u3_2 : aw (wR 3) 2 = 2 := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_0, u3_1]

lemma u3_3 : aw (wR 3) 3 = 6 := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_0, u3_1, u3_2]

lemma u3_4 : aw (wR 3) 4 = 18 := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_1, u3_2, u3_3]

lemma u3_5 : aw (wR 3) 5 = 66 := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_2, u3_3, u3_4]

lemma u3_6 : aw (wR 3) 6 = 276 := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_3, u3_4, u3_5]

lemma u3_7 : aw (wR 3) 7 = 1212 := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_4, u3_5, u3_6]

lemma u3_8 : aw (wR 3) 8 = 5916 := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_5, u3_6, u3_7]

lemma u3_9 : aw (wR 3) 9 = 31068 := by
  rw [show 9 = 8 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_6, u3_7, u3_8]

lemma u3_10 : aw (wR 3) 10 = 171576 := by
  rw [show 10 = 9 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_7, u3_8, u3_9]

lemma u3_11 : aw (wR 3) 11 = 1014696 := by
  rw [show 11 = 10 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_8, u3_9, u3_10]

lemma u3_12 : aw (wR 3) 12 = 6319512 := by
  rw [show 12 = 11 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_9, u3_10, u3_11]

lemma u3_13 : aw (wR 3) 13 = 41143896 := by
  rw [show 13 = 12 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_10, u3_11, u3_12]

lemma u3_14 : aw (wR 3) 14 = 281590128 := by
  rw [show 14 = 13 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_11, u3_12, u3_13]

lemma u3_15 : aw (wR 3) 15 = 2007755856 := by
  rw [show 15 = 14 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_12, u3_13, u3_14]

lemma u3_16 : aw (wR 3) 16 = 14871825936 := by
  rw [show 16 = 15 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_13, u3_14, u3_15]

lemma u3_17 : aw (wR 3) 17 = 114577550352 := by
  rw [show 17 = 16 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_14, u3_15, u3_16]

lemma u3_18 : aw (wR 3) 18 = 913508184096 := by
  rw [show 18 = 17 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_15, u3_16, u3_17]

lemma u3_19 : aw (wR 3) 19 = 7526682826848 := by
  rw [show 19 = 18 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_16, u3_17, u3_18]

lemma u3_20 : aw (wR 3) 20 = 64068860545056 := by
  rw [show 20 = 19 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_17, u3_18, u3_19]

lemma u3_21 : aw (wR 3) 21 = 561735627038496 := by
  rw [show 21 = 20 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_18, u3_19, u3_20]

lemma u3_22 : aw (wR 3) 22 = 5068388485760832 := by
  rw [show 22 = 21 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_19, u3_20, u3_21]

lemma u3_23 : aw (wR 3) 23 = 47026385852423616 := by
  rw [show 23 = 22 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_20, u3_21, u3_22]

lemma u3_24 : aw (wR 3) 24 = 447837548306401728 := by
  rw [show 24 = 23 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_21, u3_22, u3_23]

lemma u3_25 : aw (wR 3) 25 = 4374221252904547776 := by
  rw [show 25 = 24 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_22, u3_23, u3_24]

lemma u3_26 : aw (wR 3) 26 = 43785991472018760576 := by
  rw [show 26 = 25 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u3_23, u3_24, u3_25]

lemma u4_0 : aw (wR 4) 0 = 1 := aw_zero _

lemma u4_1 : aw (wR 4) 1 = 1 := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_0]

lemma u4_2 : aw (wR 4) 2 = 2 := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_0, u4_1]

lemma u4_3 : aw (wR 4) 3 = 6 := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_0, u4_1, u4_2]

lemma u4_4 : aw (wR 4) 4 = 24 := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_0, u4_1, u4_2, u4_3]

lemma u4_5 : aw (wR 4) 5 = 96 := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_1, u4_2, u4_3, u4_4]

lemma u4_6 : aw (wR 4) 6 = 456 := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_2, u4_3, u4_4, u4_5]

lemma u4_7 : aw (wR 4) 7 = 2472 := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_3, u4_4, u4_5, u4_6]

lemma u4_8 : aw (wR 4) 8 = 14736 := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_4, u4_5, u4_6, u4_7]

lemma u4_9 : aw (wR 4) 9 = 92304 := by
  rw [show 9 = 8 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_5, u4_6, u4_7, u4_8]

lemma u4_10 : aw (wR 4) 10 = 632736 := by
  rw [show 10 = 9 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_6, u4_7, u4_8, u4_9]

lemma u4_11 : aw (wR 4) 11 = 4661856 := by
  rw [show 11 = 10 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_7, u4_8, u4_9, u4_10]

lemma u4_12 : aw (wR 4) 12 = 36364032 := by
  rw [show 12 = 11 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_8, u4_9, u4_10, u4_11]

lemma u4_13 : aw (wR 4) 13 = 297668736 := by
  rw [show 13 = 12 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_9, u4_10, u4_11, u4_12]

lemma u4_14 : aw (wR 4) 14 = 2583425664 := by
  rw [show 14 = 13 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_10, u4_11, u4_12, u4_13]

lemma u4_15 : aw (wR 4) 15 = 23550535296 := by
  rw [show 15 = 14 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_11, u4_12, u4_13, u4_14]

lemma u4_16 : aw (wR 4) 16 = 224086162176 := by
  rw [show 16 = 15 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_12, u4_13, u4_14, u4_15]

lemma u4_17 : aw (wR 4) 17 = 2221083839232 := by
  rw [show 17 = 16 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_13, u4_14, u4_15, u4_16]

lemma u4_18 : aw (wR 4) 18 = 22976670905856 := by
  rw [show 18 = 17 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_14, u4_15, u4_16, u4_17]

lemma u4_19 : aw (wR 4) 19 = 246829966447104 := by
  rw [show 19 = 18 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_15, u4_16, u4_17, u4_18]

lemma u4_20 : aw (wR 4) 20 = 2745834333566976 := by
  rw [show 20 = 19 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_16, u4_17, u4_18, u4_19]

lemma u4_21 : aw (wR 4) 21 = 31605782067081216 := by
  rw [show 21 = 20 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_17, u4_18, u4_19, u4_20]

lemma u4_22 : aw (wR 4) 22 = 376290722808502272 := by
  rw [show 22 = 21 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_18, u4_19, u4_20, u4_21]

lemma u4_23 : aw (wR 4) 23 = 4620902280363472896 := by
  rw [show 23 = 22 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_19, u4_20, u4_21, u4_22]

lemma u4_24 : aw (wR 4) 24 = 58445350259384807424 := by
  rw [show 24 = 23 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_20, u4_21, u4_22, u4_23]

lemma u4_25 : aw (wR 4) 25 = 760880101401035698176 := by
  rw [show 25 = 24 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_21, u4_22, u4_23, u4_24]

lemma u4_26 : aw (wR 4) 26 = 10187367200861070974976 := by
  rw [show 26 = 25 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u4_22, u4_23, u4_24, u4_25]

lemma u5_0 : aw (wR 5) 0 = 1 := aw_zero _

lemma u5_1 : aw (wR 5) 1 = 1 := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_0]

lemma u5_2 : aw (wR 5) 2 = 2 := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_0, u5_1]

lemma u5_3 : aw (wR 5) 3 = 6 := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_0, u5_1, u5_2]

lemma u5_4 : aw (wR 5) 4 = 24 := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_0, u5_1, u5_2, u5_3]

lemma u5_5 : aw (wR 5) 5 = 120 := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_0, u5_1, u5_2, u5_3, u5_4]

lemma u5_6 : aw (wR 5) 6 = 600 := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_1, u5_2, u5_3, u5_4, u5_5]

lemma u5_7 : aw (wR 5) 7 = 3480 := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_2, u5_3, u5_4, u5_5, u5_6]

lemma u5_8 : aw (wR 5) 8 = 22800 := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_3, u5_4, u5_5, u5_6, u5_7]

lemma u5_9 : aw (wR 5) 9 = 164880 := by
  rw [show 9 = 8 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_4, u5_5, u5_6, u5_7, u5_8]

lemma u5_10 : aw (wR 5) 10 = 1285920 := by
  rw [show 10 = 9 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_5, u5_6, u5_7, u5_8, u5_9]

lemma u5_11 : aw (wR 5) 11 = 10516320 := by
  rw [show 11 = 10 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_6, u5_7, u5_8, u5_9, u5_10]

lemma u5_12 : aw (wR 5) 12 = 92931840 := by
  rw [show 12 = 11 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_7, u5_8, u5_9, u5_10, u5_11]

lemma u5_13 : aw (wR 5) 13 = 877374720 := by
  rw [show 13 = 12 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_8, u5_9, u5_10, u5_11, u5_12]

lemma u5_14 : aw (wR 5) 14 = 8762014080 := by
  rw [show 14 = 13 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_9, u5_10, u5_11, u5_12, u5_13]

lemma u5_15 : aw (wR 5) 15 = 91819440000 := by
  rw [show 15 = 14 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_10, u5_11, u5_12, u5_13, u5_14]

lemma u5_16 : aw (wR 5) 16 = 1005716908800 := by
  rw [show 16 = 15 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_11, u5_12, u5_13, u5_14, u5_15]

lemma u5_17 : aw (wR 5) 17 = 11584953158400 := by
  rw [show 17 = 16 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_12, u5_13, u5_14, u5_15, u5_16]

lemma u5_18 : aw (wR 5) 18 = 139521689740800 := by
  rw [show 18 = 17 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_13, u5_14, u5_15, u5_16, u5_17]

lemma u5_19 : aw (wR 5) 19 = 1748830512960000 := by
  rw [show 19 = 18 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_14, u5_15, u5_16, u5_17, u5_18]

lemma u5_20 : aw (wR 5) 20 = 22750446292531200 := by
  rw [show 20 = 19 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_15, u5_16, u5_17, u5_18, u5_19]

lemma u5_21 : aw (wR 5) 21 = 306931140411955200 := by
  rw [show 21 = 20 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_16, u5_17, u5_18, u5_19, u5_20]

lemma u5_22 : aw (wR 5) 22 = 4296645083802470400 := by
  rw [show 22 = 21 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_17, u5_18, u5_19, u5_20, u5_21]

lemma u5_23 : aw (wR 5) 23 = 62213458150660147200 := by
  rw [show 23 = 22 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_18, u5_19, u5_20, u5_21, u5_22]

lemma u5_24 : aw (wR 5) 24 = 929751155045262028800 := by
  rw [show 24 = 23 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_19, u5_20, u5_21, u5_22, u5_23]

lemma u5_25 : aw (wR 5) 25 = 14323903821389329920000 := by
  rw [show 25 = 24 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_20, u5_21, u5_22, u5_23, u5_24]

lemma u5_26 : aw (wR 5) 26 = 227373753973460659200000 := by
  rw [show 26 = 25 + 1 from rfl, aw_succ]
  norm_num [Finset.sum_range_succ, Finset.prod_range_succ, wR, ff, u5_21, u5_22, u5_23, u5_24, u5_25]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Bd.lean <==
import CongruenceRestricted.PermFinal

/-!
# Permutations with all cycle lengths divisible by `d`: the closed form

`wd d m = [d ∣ m]`.  `aw (wd d) n` is the number `b_d(n)` of permutations of `n` points with all
cycle lengths divisible by `d` (see `Coprime.lean` for the link with permutations).  We prove

* `aw_wd_shift`: `b_d(m+d) = (ff(m+d-1, d-1) + ff(m+d-1, d)) b_d(m)`,
* `aw_wd_closed`: `b_d(dk) = (dk)!/(d^k k!) · ∏_{j<k} (dj+1)`, with the integer `Ed`.
-/

open Finset

namespace CongruenceRestricted

/-- The weight `[d ∣ m]`. -/
def wd (d m : ℕ) : ℤ := by classical exact if d ∣ m then 1 else 0

lemma wd_of_dvd {d m : ℕ} (h : d ∣ m) : wd d m = 1 := by simp [wd, h]
lemma wd_of_not_dvd {d m : ℕ} (h : ¬ d ∣ m) : wd d m = 0 := by simp [wd, h]

lemma wS_eq_wd (d : ℕ) : wS {m | ¬ d ∣ m} = wd d := by
  funext m
  by_cases h : d ∣ m
  · rw [wd_of_dvd h]; exact wS_of_not_mem (by simpa using h)
  · rw [wd_of_not_dvd h]; exact wS_of_mem (by simpa using h)

lemma wd_add_self (d m : ℕ) : wd d (m + d) = wd d m := by
  by_cases h : d ∣ m
  · rw [wd_of_dvd h, wd_of_dvd (dvd_add h dvd_rfl)]
  · rw [wd_of_not_dvd h, wd_of_not_dvd (fun h' => h ((Nat.dvd_add_left dvd_rfl).1 h'))]

/-- The shift identity `b_d(m + (e+1)) = (ff(m+e, e) + ff(m+e, e+1)) b_d(m)`. -/
theorem aw_wd_shift (e m : ℕ) :
    aw (wd (e + 1)) (m + e + 1) =
      (ff ((m + e : ℕ) : ℤ) e + ff ((m + e : ℕ) : ℤ) (e + 1)) * aw (wd (e + 1)) m := by
  have hlow : ∀ j ∈ range e, wd (e + 1) (j + 1) * ff ((m + e : ℕ) : ℤ) j *
      aw (wd (e + 1)) (m + e - j) = 0 := by
    intro j hj
    have hj' := mem_range.1 hj
    rw [wd_of_not_dvd (fun h => by have := Nat.le_of_dvd (by omega) h; omega)]
    simp
  cases m with
  | zero =>
    rw [show 0 + e + 1 = e + 1 by omega, aw_succ, sum_range_succ, sum_eq_zero (by
      intro j hj
      have hj' := mem_range.1 hj
      rw [wd_of_not_dvd (fun h => by have := Nat.le_of_dvd (by omega) h; omega)]
      simp), zero_add]
    have h1 : ff ((0 + e : ℕ) : ℤ) (e + 1) = 0 := ff_nat_eq_zero _ _ (by omega)
    rw [h1, zero_add, aw_zero, mul_one, Nat.sub_self, aw_zero, wd_of_dvd dvd_rfl]
    simp
  | succ m' =>
    have hn' : m' + 1 + e + 1 = (e + 1) + (m' + 1) := by omega
    have hmain : aw (wd (e + 1)) (m' + 1 + e + 1) =
        ∑ j ∈ range ((e + 1) + (m' + 1)), wd (e + 1) (j + 1) * ff ((m' + 1 + e : ℕ) : ℤ) j *
          aw (wd (e + 1)) (m' + 1 + e - j) := by
      rw [aw_succ _ (m' + 1 + e), hn']
    rw [hmain, sum_range_add, sum_range_succ, sum_eq_zero hlow, zero_add]
    have hlast : wd (e + 1) (e + 1) * ff ((m' + 1 + e : ℕ) : ℤ) e *
        aw (wd (e + 1)) (m' + 1 + e - e) = ff ((m' + 1 + e : ℕ) : ℤ) e * aw (wd (e + 1)) (m' + 1) := by
      rw [wd_of_dvd dvd_rfl, show m' + 1 + e - e = m' + 1 by omega]; ring
    rw [hlast]
    have hrest : ∑ x ∈ range (m' + 1), wd (e + 1) (e + 1 + x + 1) *
        ff ((m' + 1 + e : ℕ) : ℤ) (e + 1 + x) * aw (wd (e + 1)) (m' + 1 + e - (e + 1 + x)) =
        ff ((m' + 1 + e : ℕ) : ℤ) (e + 1) * aw (wd (e + 1)) (m' + 1) := by
      rw [aw_succ _ m', mul_sum]
      apply sum_congr rfl
      intro x hx
      have hx' := mem_range.1 hx
      rw [show e + 1 + x + 1 = (x + 1) + (e + 1) by omega, wd_add_self, ff_add,
        show m' + 1 + e - (e + 1 + x) = m' - x by omega]
      have : (((m' + 1 + e : ℕ) : ℤ) - ((e + 1 : ℕ) : ℤ)) = (m' : ℤ) := by push_cast; ring
      rw [this]; ring
    rw [hrest]; ring

/-- `b_d(m) = 0` when `d ∤ m` and `m ≥ 1`. -/
lemma aw_wd_eq_zero (d : ℕ) : ∀ m, 1 ≤ m → ¬ d ∣ m → aw (wd d) m = 0 := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro hm hdm
    obtain ⟨n, rfl⟩ : ∃ n, m = n + 1 := ⟨m - 1, by omega⟩
    rw [aw_succ]
    apply sum_eq_zero
    intro j hj
    have hj' := mem_range.1 hj
    by_cases hd : d ∣ j + 1
    · have hne : ¬ d ∣ n - j := by
        intro h
        apply hdm
        have : n + 1 = (j + 1) + (n - j) := by omega
        rw [this]; exact dvd_add hd h
      have hpos : 1 ≤ n - j := by
        by_contra hc
        have : n - j = 0 := by omega
        exact hne (this ▸ dvd_zero d)
      rw [ih (n - j) (by omega) hpos hne]; simp
    · rw [wd_of_not_dvd hd]; simp

/-- The integer `(dk)!/(d^k k!)` (`d = e+1`), defined recursively. -/
def Ed (e : ℕ) : ℕ → ℕ
  | 0 => 1
  | k + 1 => Ed e k * ((e + 1) * k + e).descFactorial e

lemma Ed_spec (e k : ℕ) : (e + 1) ^ k * k.factorial * Ed e k = ((e + 1) * k).factorial := by
  induction k with
  | zero => simp [Ed]
  | succ k ih =>
    have h1 := Nat.factorial_mul_descFactorial (n := (e + 1) * k + e) (k := e) (by omega)
    rw [show (e + 1) * k + e - e = (e + 1) * k by omega] at h1
    have h2 : (e + 1) * (k + 1) = ((e + 1) * k + e) + 1 := by ring
    rw [h2, Nat.factorial_succ ((e + 1) * k + e), ← h1, Ed, Nat.factorial_succ k, pow_succ]
    have : (e + 1) * k + e + 1 = (e + 1) * (k + 1) := by ring
    rw [this]
    calc (e + 1) ^ k * (e + 1) * ((k + 1) * k.factorial) * (Ed e k * ((e + 1) * k + e).descFactorial e)
        = (e + 1) * (k + 1) * ((e + 1) ^ k * k.factorial * Ed e k) *
            ((e + 1) * k + e).descFactorial e := by ring
      _ = _ := by rw [ih]; ring

/-- Closed form: `b_d(dk) = Ed · ∏_{j<k} (dj+1)`. -/
theorem aw_wd_closed (e k : ℕ) :
    aw (wd (e + 1)) ((e + 1) * k) =
      (Ed e k : ℤ) * ∏ j ∈ range k, (((e + 1) * j + 1 : ℕ) : ℤ) := by
  induction k with
  | zero => simp [Ed, aw_zero]
  | succ k ih =>
    have h2 : (e + 1) * (k + 1) = ((e + 1) * k) + e + 1 := by ring
    rw [h2, aw_wd_shift, ih, prod_range_succ, Ed]
    have hd : ff (((e + 1) * k + e : ℕ) : ℤ) e = (((e + 1) * k + e).descFactorial e : ℤ) := ff_nat _ _
    have hs : ff (((e + 1) * k + e : ℕ) : ℤ) (e + 1) =
        ff (((e + 1) * k + e : ℕ) : ℤ) e * (((e + 1) * k : ℕ) : ℤ) := by
      rw [ff_succ]; push_cast; ring
    rw [hs, hd]
    push_cast
    ring


==> anc/lean/lean-restricted/CongruenceRestricted/BlockSeries.lean <==
import CongruenceRestricted.Imp.Combined

/-!
# Binomial block series

For `m ≥ 1` and `γ` in a field `K` of characteristic zero,
`blockLog m γ = γ ∑_{λ ≥ 1} x^{mλ}/λ` and `blockSeries m γ = (1 - x^m)^{-γ}`
(coefficient of `x^{mλ}` equal to `binomC γ λ = γ(γ+1)⋯(γ+λ-1)/λ!`).
We prove `exp (blockLog m γ) = blockSeries m γ`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

section
variable {K : Type*} [Field K] [CharZero K]

/-- `γ (γ+1) ⋯ (γ+l-1) / l!`. -/
def binomC (γ : K) : ℕ → K
  | 0 => 1
  | l + 1 => binomC γ l * (γ + l) / (l + 1)

lemma binomC_succ_mul (γ : K) (l : ℕ) :
    ((l : K) + 1) * binomC γ (l + 1) = binomC γ l * (γ + l) := by
  have : ((l : K) + 1) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero l
  simp only [binomC]; field_simp

/-- `s * b_s = γ * ∑_{t<s} b_t`. -/
lemma binomC_sum (γ : K) (s : ℕ) :
    (s : K) * binomC γ s = γ * ∑ t ∈ range s, binomC γ t := by
  induction s with
  | zero => simp
  | succ s ih =>
    rw [sum_range_succ, mul_add, ← ih]
    have := binomC_succ_mul γ s
    push_cast
    linear_combination this

def blockSeries (m : ℕ) (γ : K) : PowerSeries K :=
  mk fun i => if m ∣ i then binomC γ (i / m) else 0

def blockLog (m : ℕ) (γ : K) : PowerSeries K :=
  mk fun j => if m ∣ j then γ * m / j else 0

lemma blockLog_cc (m : ℕ) (γ : K) : constantCoeff (blockLog m γ) = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, blockLog, coeff_mk]; simp

lemma coeff_deriv_blockLog (m : ℕ) (γ : K) (i : ℕ) :
    coeff i (d⁄dX K (blockLog m γ)) = if m ∣ i + 1 then γ * m else 0 := by
  rw [coeff_derivative, blockLog, coeff_mk]
  have : ((i : K) + 1) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero i
  split_ifs
  · push_cast; field_simp
  · simp

lemma blockSeries_cc (m : ℕ) (γ : K) : constantCoeff (blockSeries m γ) = 1 := by
  rw [← coeff_zero_eq_constantCoeff_apply, blockSeries, coeff_mk]; simp [binomC]

lemma deriv_blockSeries (m : ℕ) (hm : 1 ≤ m) (γ : K) :
    d⁄dX K (blockSeries m γ) = blockSeries m γ * d⁄dX K (blockLog m γ) := by
  ext i
  rw [coeff_derivative, coeff_mul, blockSeries]
  simp only [coeff_mk, coeff_deriv_blockLog]
  by_cases hdiv : m ∣ i + 1
  · obtain ⟨s, hs⟩ := hdiv
    have hs1 : 1 ≤ s := by
      rcases Nat.eq_zero_or_pos s with rfl | h
      · omega
      · exact h
    -- reindex the antidiagonal sum
    rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
    simp only
    have hsub : (range s).image (fun t => m * t) ⊆ range (i + 1) := by
      intro a ha
      simp only [mem_image, mem_range] at ha ⊢
      obtain ⟨t, ht, rfl⟩ := ha
      have : m * t + m ≤ m * s := by nlinarith
      omega
    rw [← Finset.sum_subset hsub, Finset.sum_image]
    · have : ∀ t ∈ range s,
          (if m ∣ m * t then binomC γ (m * t / m) else 0) *
            (if m ∣ i - m * t + 1 then γ * m else 0) = binomC γ t * (γ * m) := by
        intro t ht
        have ht' := mem_range.1 ht
        have h1 : m ∣ m * t := dvd_mul_right _ _
        have h2 : m ∣ i - m * t + 1 := by
          have : i - m * t + 1 = m * (s - t) := by
            have : m * t + m ≤ m * s := by nlinarith
            have e : m * (s - t) + m * t = m * s := by
              rw [← Nat.mul_add, Nat.sub_add_cancel ht'.le]
            omega
          rw [this]; exact dvd_mul_right _ _
        rw [if_pos h1, if_pos h2, Nat.mul_div_cancel_left _ (by omega)]
      rw [sum_congr rfl this, ← sum_mul]
      rw [if_pos ⟨s, hs⟩, hs, Nat.mul_div_cancel_left _ (by omega)]
      have h3 := binomC_sum γ s
      have e : ((i : K) + 1) = (m : K) * s := by exact_mod_cast hs
      rw [e]
      calc binomC γ s * (↑m * ↑s) = m * ((s : K) * binomC γ s) := by ring
        _ = m * (γ * ∑ t ∈ range s, binomC γ t) := by rw [h3]
        _ = _ := by ring
    · intro a _ b _ h; exact Nat.eq_of_mul_eq_mul_left (by omega) h
    · intro a ha hna
      simp only [mem_image, mem_range, not_exists, not_and] at hna ha
      by_cases h1 : m ∣ a
      · obtain ⟨t, rfl⟩ := h1
        have : t < s := by
          by_contra hts
          have : m * s ≤ m * t := Nat.mul_le_mul_left _ (by omega)
          omega
        exact absurd rfl (hna t this)
      · simp [h1]
  · rw [if_neg hdiv]
    have hz : ∀ x ∈ antidiagonal i,
        (if m ∣ x.1 then binomC γ (x.1 / m) else 0) * (if m ∣ x.2 + 1 then γ * m else 0) = 0 := by
      intro x hx
      have hx' := Finset.mem_antidiagonal.1 hx
      by_cases h1 : m ∣ x.1
      · by_cases h2 : m ∣ x.2 + 1
        · exact absurd (by rw [← hx']; have := dvd_add h1 h2; rwa [show x.1 + (x.2 + 1) = x.1 + x.2 + 1 by ring] at this) hdiv
        · simp [h2]
      · simp [h1]
    rw [sum_eq_zero hz]; simp

theorem exp_blockLog (m : ℕ) (hm : 1 ≤ m) (γ : K) :
    (exp K).subst (blockLog m γ) = blockSeries m γ := by
  apply Imp.ode_unique (c := d⁄dX K (blockLog m γ))
  · exact Imp.deriv_exp_subst (blockLog_cc m γ)
  · exact deriv_blockSeries m hm γ
  · rw [Imp.constantCoeff_exp_subst (blockLog_cc m γ), blockSeries_cc]

end

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Calculus.lean <==
import CongruenceRestricted.Euler
import CongruenceRestricted.Dominant
import CongruenceRestricted.HarmonicSetup

/-!
# The valuation calculus inequality (knapsack form)

For integer weights `w` (e.g. `w = 1_A`) and a prime `p`:
`v_p(n!) ≤ v_p(aw w n) + κ(n)` where `κ(n)` is the knapsack optimum over the blocks `m ≤ n`
(`m` with `‖c_m‖_p > 1`, `c_m = sgam w m / m`) with costs `j_m λ + v_p(λ!)`, `j_m = v_p(m) - v_p(sgam w m)`.

`kap` is defined by dynamic programming over a list of blocks, as in the paper's algorithm.
The proof combines the decomposition `exp = U · ∏ B_m` (`Decomp`), the integrality of `U`
(`IntegralPart`) and the norm bounds of the binomial coefficients (`Dominant`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- Knapsack optimum over the list of blocks `bl` with depths `j`, in degree `≤ M`. -/
def kap (p : ℕ) (j : ℕ → ℕ) : List ℕ → ℕ → ℕ
  | [], _ => 0
  | m :: bl, M => (range (M / m + 1)).sup fun l => Gam p (j m) l + kap p j bl (M - m * l)

lemma kap_mono (p : ℕ) (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m) {M M' : ℕ}
    (h : M' ≤ M) : kap p j bl M' ≤ kap p j bl M := by
  induction bl generalizing M M' with
  | nil => simp [kap]
  | cons m bl ih =>
    have hm : 1 ≤ m := hbl m (by simp)
    simp only [kap]
    apply Finset.sup_le
    intro l hl
    have hl' : l < M' / m + 1 := mem_range.1 hl
    have hlM : l < M / m + 1 := by
      have := Nat.div_le_div_right (c := m) h
      omega
    refine le_trans ?_ (Finset.le_sup (f := fun l => Gam p (j m) l + kap p j bl (M - m * l)) (mem_range.2 hlM))
    apply Nat.add_le_add_left
    exact ih (fun x hx => hbl x (by simp [hx])) (by omega)

/-- Series bounded by the knapsack function. -/
def GoodK (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (bl : List ℕ) (f : PowerSeries ℚ_[p]) : Prop :=
  ∀ M, ‖coeff M f‖ ≤ (p : ℝ) ^ kap p j bl M

lemma goodK_mul_integral (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m)
    {U P : PowerSeries ℚ_[p]} (hU : ∀ M, ‖coeff M U‖ ≤ 1) (hP : GoodK p j bl P) :
    GoodK p j bl (U * P) := by
  intro M
  rw [coeff_mul]
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
  intro ij hij
  have hij' := Finset.mem_antidiagonal.1 hij
  rw [norm_mul]
  calc ‖coeff ij.1 U‖ * ‖coeff ij.2 P‖ ≤ 1 * (p : ℝ) ^ kap p j bl ij.2 :=
        mul_le_mul (hU _) (hP _) (norm_nonneg _) zero_le_one
    _ ≤ (p : ℝ) ^ kap p j bl M := by
        rw [one_mul]
        exact pow_le_pow_right₀ hp1.le (kap_mono p j bl hbl (by omega))

lemma goodK_block_mul (j : ℕ → ℕ) (m : ℕ) (hm : 1 ≤ m) (bl : List ℕ) (γ : ℚ_[p])
    (hγ1 : 1 ≤ ‖γ‖) (hγj : ‖γ‖ ≤ (p : ℝ) ^ j m)
    {P : PowerSeries ℚ_[p]} (hP : GoodK p j bl P) :
    GoodK p j (m :: bl) (blockSeries m γ * P) := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  rw [coeff_block_mul m hm γ P M]
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
  intro l hl
  rw [norm_mul]
  have h1 : ‖binomC γ l‖ ≤ (p : ℝ) ^ Gam p (j m) l := by
    refine (norm_binomC_le γ hγ1 l).trans ?_
    unfold Gam
    rw [pow_add, pow_mul]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (by linarith) hγj l) (by positivity)
  calc ‖binomC γ l‖ * ‖coeff (M - m * l) P‖
      ≤ (p : ℝ) ^ Gam p (j m) l * (p : ℝ) ^ kap p j bl (M - m * l) :=
        mul_le_mul h1 (hP _) (norm_nonneg _) (by positivity)
    _ = (p : ℝ) ^ (Gam p (j m) l + kap p j bl (M - m * l)) := by rw [pow_add]
    _ ≤ (p : ℝ) ^ kap p j (m :: bl) M := by
        apply pow_le_pow_right₀ hp1.le
        simp only [kap]
        exact Finset.le_sup (f := fun l => Gam p (j m) l + kap p j bl (M - m * l)) hl

lemma goodK_list_prod (j : ℕ → ℕ) (γ : ℕ → ℚ_[p]) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m)
    (h1 : ∀ m ∈ bl, 1 ≤ ‖γ m‖) (h2 : ∀ m ∈ bl, ‖γ m‖ ≤ (p : ℝ) ^ j m) :
    GoodK p j bl (bl.map (fun m => blockSeries m (γ m))).prod := by
  induction bl with
  | nil =>
    intro M
    simp only [List.map_nil, List.prod_nil, kap, pow_zero]
    rw [coeff_one]; split_ifs <;> simp
  | cons m bl ih =>
    simp only [List.map_cons, List.prod_cons]
    exact goodK_block_mul j m (hbl m (by simp)) bl (γ m) (h1 m (by simp)) (h2 m (by simp))
      (ih (fun x hx => hbl x (by simp [hx])) (fun x hx => h1 x (by simp [hx]))
        (fun x hx => h2 x (by simp [hx])))

/-- Depth of the block `m`: `v_p(m) - v_p(sgam w m)`. -/
def jd (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (m : ℕ) : ℕ :=
  padicValNat p m - padicValInt p (sgam w m)

lemma norm_gam_le_jd (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) :
    ‖gam p w m‖ ≤ (p : ℝ) ^ jd p w m := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  by_cases hs : sgam w m = 0
  · unfold gam; rw [hs]; simp
  · rw [norm_gam_eq w m hm, norm_intCast_eq _ hs, ← zpow_natCast (p : ℝ) (padicValNat p m),
      ← zpow_add₀ (by positivity), ← zpow_natCast (p : ℝ) (jd p w m)]
    apply zpow_le_zpow_right₀ hp1.le
    unfold jd
    omega

/-- The list of blocks of degree at most `n`. -/
noncomputable def blockList (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (n : ℕ) : List ℕ :=
  open Classical in ((Icc 1 n).filter (fun m => 1 < ‖gam p w m‖)).toList

/-- **Valuation calculus** (inequality): `‖[x^n] exp(∑ w_j x^j/j)‖_p ≤ p^{κ(n)}`. -/
theorem calculus_norm_le (w : ℕ → ℤ) (n : ℕ) :
    ‖coeff n (wExp (fun j => (w j : ℚ_[p])))‖ ≤ (p : ℝ) ^ kap p (jd p w) (blockList p w n) n := by
  classical
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  rw [← wExp_wOf_gam, coeff_wExp_decomp (gam p w) P n n le_rfl]
  have hmem : ∀ m ∈ blockList p w n, 1 ≤ m ∧ 1 < ‖gam p w m‖ := by
    intro m hm
    unfold blockList at hm
    have := (Finset.mem_toList).1 hm
    simp only [mem_filter, mem_Icc] at this
    exact ⟨this.1.1, this.2⟩
  have hprod : GoodK p (jd p w) (blockList p w n)
      ((blockList p w n).map (fun m => blockSeries m (gam p w m))).prod :=
    goodK_list_prod _ _ _ (fun m hm => (hmem m hm).1) (fun m hm => (hmem m hm).2.le)
      (fun m hm => norm_gam_le_jd w m (hmem m hm).1)
  have heq : ((blockList p w n).map (fun m => blockSeries m (gam p w m))).prod =
      ∏ m ∈ blk P n, blockSeries m (gam p w m) := by
    unfold blockList blk
    exact Finset.prod_map_toList _ _
  rw [heq] at hprod
  have hbl : ∀ m ∈ blockList p w n, 1 ≤ m := fun m hm => (hmem m hm).1
  have hU : ∀ M, ‖coeff M (wExp (uOf (gam p w) P))‖ ≤ 1 :=
    fun M => norm_coeff_wExp_uOf_le (gam p w) hγ P (fun m _ hm => not_lt.1 hm) M
  have hprod' : GoodK p (jd p w) (blockList p w n) (∏ m ∈ blk P n, blockSeries m (gam p w m)) := by
    exact hprod
  exact goodK_mul_integral _ _ hbl hU hprod' n

/-- **Valuation calculus** for the counts `aw w n`: `v_p(n!) - κ(n) ≤ v_p(aw w n)`. -/
theorem calculus_valuation (w : ℕ → ℤ) (hz : ∀ n, aw w n ≠ 0) (n : ℕ) :
    padicValNat p n.factorial ≤
      padicValInt p (aw w n) + kap p (jd p w) (blockList p w n) n := by
  have h := calculus_norm_le (p := p) w n
  exact vp_of_norm_le _ (hz n) _ n _ (aw_cast_padic w n) h

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Col2.lean <==
import CongruenceRestricted.SecondOrder
import CongruenceRestricted.FamilyOdd
import CongruenceRestricted.Derange

/-!
# Valuations of `T(n,2)` at odd primes (Theorem `thm:col2`)

`Q_n = T(n,2)/((n-1)(n-2))` (`Qc n = aw (wTw 2) (n-3)`, `T2_eq`).  For an odd prime `p` the
series `G = (1-x)^{-2} e^{-x-x²/2}` of `Q_{k+3}/k!` has the block `p` with `c_p = 1/p`, and every
other block `m` satisfies `j_m ≤ ⌊m/p⌋ - 2` (`col2_datum`).  Theorem `thm:second` then gives
`col2`.
-/

open PowerSeries Finset ArithmeticFunction IsUltrametricDist
open scoped ArithmeticFunction.Moebius

namespace CongruenceRestricted

/-- `Q_n = T(n,2)/((n-1)(n-2))`. -/
noncomputable def Qc (n : ℕ) : ℤ := aw (wTw 2) (n - 3)

/-- `T(n,2) = (n-1)(n-2) Q_n` for `n ≥ 3`. -/
theorem T2_eq (n : ℕ) (hn : 3 ≤ n) : T n 2 = ((n : ℤ) - 1) * ((n : ℤ) - 2) * Qc n := by
  have h1 : T n 2 = aw (wGt 2) n := by
    unfold T aS
    apply aw_congr
    intro m hm1 _
    rw [wS_mem_iff]
    simp only [Set.mem_insert_iff, Set.mem_singleton_iff, wGt]
    by_cases h : m = 1 ∨ m = 2
    · rw [if_pos h, if_neg (by omega)]
    · rw [if_neg h, if_pos (by omega)]
  rw [h1, aw_wGt_int 2 n (by omega), ff2]
  unfold Qc
  rw [show n - 2 - 1 = n - 3 by omega]

lemma sgam_wTw2 (m : ℕ) (hm : 3 ≤ m) :
    sgam (wTw 2) m = ∑ e ∈ m.divisors.filter (fun e => 2 * e < m), (μ e : ℤ) := by
  rw [sgam_wTw 2 m (by omega), sgam_wR_large 2 m (by omega) (by omega), neg_neg]

lemma sgam_wTw2_prime (p : ℕ) (hp : p.Prime) (hp2 : p ≠ 2) : sgam (wTw 2) p = 1 := by
  have h3 : 3 ≤ p := by have := hp.two_le; omega
  rw [sgam_wTw2 p h3, hp.divisors]
  have : ({1, p} : Finset ℕ).filter (fun e => 2 * e < p) = {1} := by
    ext e
    simp only [mem_filter, mem_insert, mem_singleton]
    constructor
    · rintro ⟨h | h, h'⟩
      · exact h
      · omega
    · rintro rfl; exact ⟨Or.inl rfl, by omega⟩
  rw [this, sum_singleton, moebius_apply_one]

lemma sgam_wTw2_two_mul (p : ℕ) (hp : p.Prime) (hp2 : p ≠ 2) : sgam (wTw 2) (2 * p) = 0 := by
  have h3 : 3 ≤ p := by have := hp.two_le; omega
  rw [sgam_wTw2 (2 * p) (by omega)]
  have : (2 * p).divisors.filter (fun e => 2 * e < 2 * p) = {1, 2} := by
    ext e
    simp only [mem_filter, Nat.mem_divisors, mem_insert, mem_singleton]
    constructor
    · rintro ⟨⟨hd, -⟩, hlt⟩
      have he0 : 0 < e := Nat.pos_of_dvd_of_pos hd (by omega)
      have hcop : Nat.Coprime e p := by
        rw [Nat.coprime_comm, hp.coprime_iff_not_dvd]
        intro h
        have := Nat.le_of_dvd he0 h
        omega
      have : e ∣ 2 := hcop.dvd_of_dvd_mul_right hd
      have := Nat.le_of_dvd (by norm_num) this
      omega
    · rintro (rfl | rfl)
      · exact ⟨⟨one_dvd _, by omega⟩, by omega⟩
      · exact ⟨⟨dvd_mul_right 2 p, by omega⟩, by omega⟩
  rw [this, sum_pair (by norm_num), moebius_apply_one, moebius_apply_prime Nat.prime_two]
  rfl

lemma sgam_wTw2_nine : sgam (wTw 2) 9 = 0 := by
  rw [sgam_wTw2 9 (by norm_num)]
  have : (Nat.divisors 9).filter (fun e => 2 * e < 9) = {1, 3} := by decide
  rw [this, sum_pair (by norm_num), moebius_apply_one, moebius_apply_prime Nat.prime_three]
  rfl

lemma three_pow_ge (v : ℕ) (hv : 3 ≤ v) : v + 2 ≤ 3 ^ (v - 1) := by
  induction v, hv using Nat.le_induction with
  | base => norm_num
  | succ v hv ih =>
    rw [show v + 1 - 1 = (v - 1) + 1 by omega, pow_succ]
    omega

variable {p : ℕ} [hp : Fact p.Prime]

lemma gam_zero_of_sgam (w : ℕ → ℤ) (m : ℕ) (h : sgam w m = 0) : gam p w m = 0 := by
  unfold gam; rw [h]; simp

/-- The block datum of column `2` at an odd prime. -/
theorem col2_datum (hp2 : p ≠ 2) :
    ‖gam p (wTw 2) p‖ = p ∧
    ∀ m : ℕ, 1 ≤ m → 1 < ‖gam p (wTw 2) m‖ → m ≠ p →
      ‖gam p (wTw 2) m‖ * (p : ℝ) ^ 2 ≤ (p : ℝ) ^ (m / p) := by
  have hpp := hp.out
  have h3 : 3 ≤ p := by have := hpp.two_le; omega
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hpp.one_lt
  refine ⟨?_, ?_⟩
  · rw [norm_gam_eq _ p hpp.one_lt.le, sgam_wTw2_prime p hpp hp2, padicValNat_self]
    simp
  · intro m hm1 hb hmp
    set v := padicValNat p m with hv
    have hle := norm_gam_le (p := p) (wTw 2) m hm1
    rw [← hv] at hle
    have hv1 : 1 ≤ v := by
      by_contra h0
      have : v = 0 := by omega
      rw [this, pow_zero] at hle
      linarith
    have hdvd : p ^ v ∣ m := by rw [hv]; exact pow_padicValNat_dvd
    obtain ⟨d, rfl⟩ : p ∣ m := (dvd_pow_self p (by omega)).trans hdvd
    have hdiv : p * d / p = d := Nat.mul_div_cancel_left d hpp.pos
    rw [hdiv]
    have hd0 : 0 < d := by
      rcases Nat.eq_zero_or_pos d with h | h
      · subst h; simp at hm1
      · exact h
    have hnot : ∀ m', p * d = m' → sgam (wTw 2) m' = 0 → False := by
      intro m' hm' hs
      rw [hm', gam_zero_of_sgam _ _ hs, norm_zero] at hb
      linarith
    suffices hkey : v + 2 ≤ d by
      calc ‖gam p (wTw 2) (p * d)‖ * (p : ℝ) ^ 2 ≤ (p : ℝ) ^ v * (p : ℝ) ^ 2 :=
            mul_le_mul_of_nonneg_right hle (by positivity)
        _ = (p : ℝ) ^ (v + 2) := by rw [pow_add]
        _ ≤ (p : ℝ) ^ d := pow_le_pow_right₀ hp1.le hkey
    by_cases hv1' : v = 1
    · rw [hv1']
      by_contra hlt
      have : d = 1 ∨ d = 2 := by omega
      rcases this with rfl | rfl
      · exact hmp (by ring)
      · exact hnot (2 * p) (by ring) (sgam_wTw2_two_mul p hpp hp2)
    · have hv2 : 2 ≤ v := by omega
      have hpd : p ^ (v - 1) ∣ d := by
        have : p * d = p * p ^ (v - 1) * (p * d / (p * p ^ (v - 1))) := by
          rw [← pow_succ', show v - 1 + 1 = v by omega]
          exact (Nat.mul_div_cancel' hdvd).symm
        rw [mul_assoc] at this
        exact ⟨_, Nat.eq_of_mul_eq_mul_left hpp.pos this⟩
      have hdge : p ^ (v - 1) ≤ d := Nat.le_of_dvd hd0 hpd
      by_cases hv3 : 3 ≤ v
      · have h1 := three_pow_ge v hv3
        have h2 : 3 ^ (v - 1) ≤ p ^ (v - 1) := Nat.pow_le_pow_left h3 _
        omega
      · have hv2' : v = 2 := by omega
        rw [hv2'] at hdge hpd ⊢
        simp only [show 2 - 1 = 1 by rfl, pow_one] at hdge hpd
        by_cases hp5 : 5 ≤ p
        · omega
        · have hp3 : p = 3 := by
            have : p = 3 ∨ p = 4 := by omega
            rcases this with h | h
            · exact h
            · exfalso; rw [h] at hpp; norm_num at hpp
          subst hp3
          obtain ⟨e, rfl⟩ := hpd
          by_contra hlt
          have : e = 1 := by omega
          subst this
          exact hnot 9 (by ring) sgam_wTw2_nine

lemma norm_factorial_eq_one (ν : ℕ) (hν : ν < p) : ‖(ν.factorial : ℚ_[p])‖ = 1 :=
  norm_natCast_eq_one _ (fun h => by have := (hp.out.dvd_factorial).1 h; omega)

lemma vfac_col (ν q : ℕ) (hν : ν < p) :
    padicValNat p (ν + p * q).factorial = Gam p 1 q := by
  rw [add_comm, padicValNat_factorial_mul_add q hν, padicValNat_factorial_mul]
  unfold Gam; ring

/-- **Theorem `thm:col2`.**  Let `p` be an odd prime, `0 ≤ ν < p`, `q ≥ 1`, `n = 3 + ν + pq`,
and suppose `v_p(Q_{ν+3}) = 1`.  Put `ξ = Q_{ν+3}/(p ν!)` and `ζ = Q_{ν+p+3}/(ν+p)! - ξ`.
Then `ζ` is `p`-integral, and `v_p(Q_n) = 1` unless `p ∤ q` and `ξ + q ζ ≡ 0 (mod p)`, in which
case `v_p(Q_n) ≥ 2`.  (By `col2_exc_iff`, `ξ + qζ ≡ 0` iff `ζ ≢ 0` and `q ≡ -ξ/ζ`.) -/
theorem col2 (hp2 : p ≠ 2) (ν q : ℕ) (hν : ν < p) (hq : 1 ≤ q)
    (h1 : padicValInt p (Qc (ν + 3)) = 1) :
    ‖((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
        (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ ≤ 1 ∧
    (¬ (¬ p ∣ q ∧ ‖(Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) +
        (q : ℚ_[p]) * ((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
          (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ < 1) →
      padicValInt p (Qc (3 + ν + p * q)) = 1) ∧
    ((¬ p ∣ q ∧ ‖(Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) +
        (q : ℚ_[p]) * ((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
          (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ < 1) →
      2 ≤ padicValInt p (Qc (3 + ν + p * q))) := by
  have hpp := hp.out
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hpp.one_lt
  obtain ⟨hNγ, hstar⟩ := col2_datum (p := p) hp2
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) (wTw 2) m hm
  set w := wTw 2 with hw
  -- coefficients of `F`
  have hcoef : ∀ k, coeff k (wExp (wOf (gam p w))) = (aw w k : ℚ_[p]) / (k.factorial : ℚ_[p]) := by
    intro k
    have hf : (k.factorial : ℚ_[p]) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
    rw [wExp_wOf_gam, aw_cast_padic (p := p) w k, mul_div_cancel_right₀ _ hf]
  have hQ : ∀ k, aw w k = Qc (k + 3) := fun k => by simp [Qc, hw]
  have hgp : gam p w p = 1 / (p : ℚ_[p]) := by
    unfold gam; rw [sgam_wTw2_prime p hpp hp2]; simp
  -- the low coefficient
  have hQ0 : Qc (ν + 3) ≠ 0 := by rw [← hQ]; exact aw_wTw_ne_zero 2 (by norm_num) ν
  have hlow : ‖coeff ν (wExp (wOf (gam p w)))‖ = (p : ℝ)⁻¹ := by
    rw [hcoef, hQ, norm_div, norm_factorial_eq_one ν hν, div_one, norm_intCast_eq _ hQ0, h1]
    simp
  obtain ⟨q', rfl⟩ : ∃ q', q = q' + 1 := ⟨q - 1, by omega⟩
  obtain ⟨hz, ha, hb, hc⟩ := second_order (gam p w) hγ p hpp.pos hNγ hstar ν q' hν hlow
  -- identify `ξ`, `ζ`
  have hxi : gam p w p * coeff ν (wExp (wOf (gam p w))) =
      (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) := by
    rw [hgp, hcoef, hQ]; field_simp
  have hzeta : coeff (ν + p) (wExp (wOf (gam p w))) - gam p w p * coeff ν (wExp (wOf (gam p w))) =
      (Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
        (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) := by
    rw [hxi, hcoef, hQ]
  rw [hzeta] at hz hb hc
  rw [hxi] at hb hc
  -- valuations
  set k := ν + p * (q' + 1) with hk
  have hz0 : aw w k ≠ 0 := aw_wTw_ne_zero 2 (by norm_num) k
  have hidx : 3 + ν + p * (q' + 1) = k + 3 := by omega
  have hcast : ((aw w k : ℤ) : ℚ_[p]) = coeff k (wExp (wOf (gam p w))) * (k.factorial : ℚ_[p]) := by
    have hf : (k.factorial : ℚ_[p]) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
    rw [hcoef, div_mul_cancel₀ _ hf]
  have hvk := vfac_col (p := p) ν (q' + 1) hν
  rw [← hk] at hvk
  have hG1 : 1 ≤ Gam p 1 (q' + 1) := by have := Gam_ge p 1 (q' + 1); omega
  have hpow : (p : ℝ) ^ Gam p 1 (q' + 1) / p = (p : ℝ) ^ (Gam p 1 (q' + 1) - 1) := by
    rw [div_eq_iff (by positivity), ← pow_succ, Nat.sub_add_cancel hG1]
  have hexact : ‖coeff k (wExp (wOf (gam p w)))‖ = (p : ℝ) ^ Gam p 1 (q' + 1) / p →
      padicValInt p (Qc (3 + ν + p * (q' + 1))) = 1 := by
    intro h
    rw [hpow] at h
    have := vp_eq_of_norm_eq _ hz0 _ k _ hcast h
    rw [hidx, ← hQ]
    omega
  refine ⟨hz, fun hne => ?_, fun ⟨hnd, hX⟩ => ?_⟩
  · by_cases hd : p ∣ q' + 1
    · exact hexact (ha hd)
    · have hX1 : ‖(Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) +
          ((q' + 1 : ℕ) : ℚ_[p]) * ((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
            (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ = 1 := by
        have hle : ‖(Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) +
            ((q' + 1 : ℕ) : ℚ_[p]) * ((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
              (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ ≤ 1 := by
          refine (norm_add_le_max _ _).trans (max_le ?_ ?_)
          · rw [← hxi, norm_mul, hNγ, hlow, mul_inv_cancel₀ (by positivity)]
          · rw [norm_mul]
            exact mul_le_one₀ (norm_natCast_le_one' _) (norm_nonneg _) hz
        exact le_antisymm hle (not_lt.1 fun hlt => hne ⟨hd, hlt⟩)
      exact hexact (hb hd hX1)
  · have hle := hc hnd hX
    have hlt : ‖coeff k (wExp (wOf (gam p w)))‖ < (p : ℝ) ^ (Gam p 1 (q' + 1) - 1) := by
      rw [← hpow]
      refine lt_of_le_of_lt hle ?_
      rw [div_lt_div_iff₀ (by positivity) (by positivity)]
      have : (0 : ℝ) < (p : ℝ) ^ Gam p 1 (q' + 1) := by positivity
      have hpp2 : (p : ℝ) < (p : ℝ) ^ 2 := by nlinarith
      exact mul_lt_mul_of_pos_left hpp2 this
    have := vp_lt_of_norm_lt _ hz0 _ k _ hcast hlt
    rw [hidx, ← hQ]
    omega

/-- The exceptional condition of `col2` in the paper's form: for `‖ξ‖ = 1` and `‖ζ‖ ≤ 1`,
`ξ + q ζ ≡ 0 (mod p)` iff `ζ ≢ 0` and `q ≡ -ξ/ζ (mod p)`. -/
theorem col2_exc_iff (ξ ζ : ℚ_[p]) (q : ℕ) (hξ : ‖ξ‖ = 1) (hζ : ‖ζ‖ ≤ 1) :
    ‖ξ + (q : ℚ_[p]) * ζ‖ < 1 ↔ (‖ζ‖ = 1 ∧ ‖(q : ℚ_[p]) + ξ / ζ‖ < 1) := by
  constructor
  · intro h
    have hζ1 : ‖ζ‖ = 1 := by
      by_contra hne
      have hlt : ‖(q : ℚ_[p]) * ζ‖ < 1 := by
        rw [norm_mul]
        calc ‖(q : ℚ_[p])‖ * ‖ζ‖ ≤ 1 * ‖ζ‖ :=
              mul_le_mul_of_nonneg_right (norm_natCast_le_one' q) (norm_nonneg _)
          _ < 1 := by rw [one_mul]; exact lt_of_le_of_ne hζ hne
      rw [norm_add_eq_max_of_norm_ne_norm (by rw [hξ]; exact (ne_of_gt hlt)), hξ] at h
      exact absurd (le_max_left _ _) (not_le.2 h)
    have hζ0 : ζ ≠ 0 := by intro h; rw [h, norm_zero] at hζ1; exact zero_ne_one hζ1
    refine ⟨hζ1, ?_⟩
    have : (q : ℚ_[p]) + ξ / ζ = (ξ + (q : ℚ_[p]) * ζ) / ζ := by field_simp; ring
    rw [this, norm_div, hζ1, div_one]
    exact h
  · rintro ⟨hζ1, h⟩
    have hζ0 : ζ ≠ 0 := by intro h; rw [h, norm_zero] at hζ1; exact zero_ne_one hζ1
    have : ξ + (q : ℚ_[p]) * ζ = ((q : ℚ_[p]) + ξ / ζ) * ζ := by field_simp; ring
    rw [this, norm_mul, hζ1, mul_one]
    exact h

/-- **Theorem `thm:col2`, consequence.**  Outside the exceptional class,
`v_p(T(n,2)) = v_p((n-1)(n-2)) + 1`. -/
theorem col2_T (hp2 : p ≠ 2) (ν q : ℕ) (hν : ν < p) (hq : 1 ≤ q)
    (h1 : padicValInt p (Qc (ν + 3)) = 1)
    (hne : ¬ (¬ p ∣ q ∧ ‖(Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])) +
        (q : ℚ_[p]) * ((Qc (ν + p + 3) : ℚ_[p]) / ((ν + p).factorial : ℚ_[p]) -
          (Qc (ν + 3) : ℚ_[p]) / ((p : ℚ_[p]) * (ν.factorial : ℚ_[p])))‖ < 1)) :
    padicValInt p (T (3 + ν + p * q) 2) =
      padicValInt p ((((3 + ν + p * q : ℕ) : ℤ) - 1) * (((3 + ν + p * q : ℕ) : ℤ) - 2)) + 1 := by
  have hv := (col2 hp2 ν q hν hq h1).2.1 hne
  have hQ0 : Qc (3 + ν + p * q) ≠ 0 := by
    unfold Qc; exact aw_wTw_ne_zero 2 (by norm_num) _
  have hff : (((3 + ν + p * q : ℕ) : ℤ) - 1) * (((3 + ν + p * q : ℕ) : ℤ) - 2) ≠ 0 := by
    have h3 : (3 : ℤ) ≤ ((3 + ν + p * q : ℕ) : ℤ) := by exact_mod_cast (by omega : 3 ≤ 3 + ν + p * q)
    apply mul_ne_zero <;> omega
  rw [T2_eq _ (by omega), padicValInt.mul hff hQ0, hv]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Conv.lean <==
import CongruenceRestricted.Defs

/-!
# Binomial convolution: `a_{w + w'} = a_w ⋆ a_{w'}`

The e.g.f. of `aw (w + w')` is the product of the e.g.f.s of `aw w` and `aw w'`.
-/

open Finset

namespace CongruenceRestricted

/-- Binomial convolution of two sequences. -/
def conv (a b : ℕ → ℤ) (m : ℕ) : ℤ := ∑ i ∈ range (m + 1), (m.choose i : ℤ) * a i * b (m - i)

lemma conv_comm (a b : ℕ → ℤ) (m : ℕ) : conv a b m = conv b a m := by
  unfold conv
  rw [← sum_range_reflect]
  apply sum_congr rfl
  intro j hj
  have hj' := mem_range.1 hj
  have e1 : m + 1 - 1 - j = m - j := by omega
  have e2 : m - (m - j) = j := by omega
  rw [e1, e2, Nat.choose_symm (by omega : j ≤ m)]
  ring

lemma choose_ff (n j i : ℕ) :
    (n.choose (j + i) : ℤ) * ff ((j + i : ℕ) : ℤ) j = ff n j * ((n - j).choose i : ℤ) := by
  rw [ff_nat, ff_nat, Nat.descFactorial_eq_factorial_mul_choose,
    Nat.descFactorial_eq_factorial_mul_choose]
  have h := Nat.choose_mul (n := n) (k := j + i) (s := j) (by omega)
  have e : j + i - j = i := by omega
  rw [e] at h
  have h' : ((n.choose (j + i) * (j + i).choose j : ℕ) : ℤ)
      = ((n.choose j * (n - j).choose i : ℕ) : ℤ) := by rw [h]
  push_cast at h' ⊢
  linear_combination (j.factorial : ℤ) * h'

lemma conv_K (u b : ℕ → ℤ) (n : ℕ) :
    ∑ k ∈ range (n + 1), (n.choose k : ℤ) * aw u (k + 1) * b (n - k)
      = ∑ j ∈ range (n + 1), u (j + 1) * ff n j * conv (aw u) b (n - j) := by
  have h1 : ∀ k ∈ range (n + 1), (n.choose k : ℤ) * aw u (k + 1) * b (n - k)
      = ∑ j ∈ Ico 0 (k + 1), u (j + 1) * (n.choose k : ℤ) * ff k j * aw u (k - j) * b (n - k) := by
    intro k _
    rw [aw_succ, ← range_eq_Ico, mul_sum, sum_mul]
    apply sum_congr rfl; intros; ring
  rw [sum_congr rfl h1, range_eq_Ico, ← sum_Ico_Ico_comm (0 : ℕ) (n + 1)
    (fun j k => u (j + 1) * (n.choose k : ℤ) * ff k j * aw u (k - j) * b (n - k))]
  rw [← range_eq_Ico]
  apply sum_congr rfl
  intro j hj
  have hj' := mem_range.1 hj
  rw [sum_Ico_eq_sum_range, conv, mul_assoc, mul_sum, mul_sum]
  have e : n + 1 - j = n - j + 1 := by omega
  rw [e]
  apply sum_congr rfl
  intro i hi
  have hi' := mem_range.1 hi
  have e1 : j + i - j = i := by omega
  have e2 : n - (j + i) = n - j - i := by omega
  rw [e1, e2]
  have := choose_ff n j i
  linear_combination (u (j + 1) * aw u i * b (n - j - i)) * this


/-- Reflection of the binomial sum. -/
lemma conv_reflect (a b : ℕ → ℤ) (n : ℕ) :
    ∑ i ∈ range (n + 1), (n.choose i : ℤ) * a i * b (n + 1 - i)
      = ∑ k ∈ range (n + 1), (n.choose k : ℤ) * b (k + 1) * a (n - k) := by
  rw [← sum_range_reflect]
  apply sum_congr rfl
  intro j hj
  have hj' := mem_range.1 hj
  have e1 : n + 1 - 1 - j = n - j := by omega
  have e2 : n + 1 - (n - j) = j + 1 := by omega
  rw [e1, e2, Nat.choose_symm (by omega : j ≤ n)]
  ring

/-- **Additivity of weights = binomial convolution of sequences.** -/
theorem aw_add (w w' : ℕ → ℤ) (n : ℕ) :
    aw (fun m => w m + w' m) n = conv (aw w) (aw w') n := by
  symm
  apply aw_unique (fun m => w m + w' m) (conv (aw w) (aw w'))
  · simp [conv, aw_zero]
  · intro n
    have h := sum_choose_succ_mul (fun i j => aw w i * aw w' j) n
    have h' : conv (aw w) (aw w') (n + 1)
        = ∑ i ∈ range (n + 2), ((n + 1).choose i : ℤ) * (aw w i * aw w' (n + 1 - i)) := by
      unfold conv; apply sum_congr rfl; intros; ring
    rw [h', h]
    have h1 : ∑ i ∈ range (n + 1), (n.choose i : ℤ) * (aw w i * aw w' (n + 1 - i))
        = ∑ j ∈ range (n + 1), w' (j + 1) * ff n j * conv (aw w) (aw w') (n - j) := by
      have := conv_reflect (aw w) (aw w') n
      have h2 : ∑ i ∈ range (n + 1), (n.choose i : ℤ) * (aw w i * aw w' (n + 1 - i))
          = ∑ i ∈ range (n + 1), (n.choose i : ℤ) * aw w i * aw w' (n + 1 - i) := by
        apply sum_congr rfl; intros; ring
      rw [h2, this, conv_K w' (aw w) n]
      apply sum_congr rfl; intro j _; rw [conv_comm]
    have h3 : ∑ i ∈ range (n + 1), (n.choose i : ℤ) * (aw w (i + 1) * aw w' (n - i))
        = ∑ j ∈ range (n + 1), w (j + 1) * ff n j * conv (aw w) (aw w') (n - j) := by
      rw [← conv_K w (aw w') n]
      apply sum_congr rfl; intros; ring
    rw [h1, h3, ← sum_add_distrib]
    apply sum_congr rfl; intros; ring

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Cop.lean <==
import CongruenceRestricted.EgfBridge
import CongruenceRestricted.Shift
import CongruenceRestricted.PermFinal

/-!
# Theorem A335088: permutations whose cycle lengths are prime to `n`

`cop n` is the number of permutations of `n` points all of whose cycle lengths are prime to `n`
(`aS {m | ¬ m.Coprime n} n`).  We prove, for `n ≥ 2`,
* `cop_dvd_pred`: `(n-1) ∣ cop n`,
* `cop_coprime`: `gcd (cop n) n = 1`,
* `cop_dvd_succ_of_composite`: if `n+1` is composite then `(n+1) ∣ cop n`.

Integrality input (replacing the Euler product of the paper): for a prime `q ∤ n` the weights
`w_m = [gcd(m,n) = 1]` satisfy `w_{qd} = w_d`, so the Dieudonné–Dwork criterion gives
`q^{v_q(n!)} ∣ cop n` (`cop_pow_dvd`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

/-- Weights satisfying the Gauss congruences give `p^{v_p(n!)} ∣ aw w n`. -/
theorem pow_dvd_aw_of_gauss (p : ℕ) [hp : Fact p.Prime] (w : ℕ → ℤ)
    (hw : ∀ d : ℕ, 0 < d → ((p : ℤ) ^ (padicValNat p d + 1)) ∣ w (p * d) - w d) (n : ℕ) :
    ((p : ℤ) ^ (padicValNat p n.factorial)) ∣ aw w n := by
  have h1 := Imp.dieudonne_dwork_int (p := p) w hw n
  have h2 := aw_eq_coeff_egf w n
  have hfac : padicNorm p (n.factorial : ℚ) = (p : ℚ) ^ (-(padicValNat p n.factorial : ℤ)) := by
    rw [padicNorm.eq_zpow_of_nonzero (by exact_mod_cast n.factorial_ne_zero)]
    rw [show ((n.factorial : ℕ) : ℚ) = ((n.factorial : ℕ) : ℚ) from rfl, padicValRat.of_nat]
  have h3 : padicNorm p (aw w n : ℚ) ≤ (p : ℚ) ^ (-(padicValNat p n.factorial : ℤ)) := by
    rw [h2, padicNorm.mul, hfac]
    calc padicNorm p (coeff n (egf w)) * (p : ℚ) ^ (-(padicValNat p n.factorial : ℤ))
        ≤ 1 * (p : ℚ) ^ (-(padicValNat p n.factorial : ℤ)) := by
          apply mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = _ := one_mul _
  have := (padicNorm.dvd_iff_norm_le (p := p) (n := padicValNat p n.factorial) (z := aw w n)).2
    (by exact_mod_cast h3)
  exact_mod_cast this

/-- The excluded set for `cop n`. -/
def copS (n : ℕ) : Set ℕ := {m | ¬ m.Coprime n}

/-- The number of permutations of `n` points all of whose cycle lengths are prime to `n`. -/
noncomputable def cop (n : ℕ) : ℤ := aS (copS n) n

lemma wcop (n m : ℕ) : wS (copS n) m = if m.Coprime n then 1 else 0 := by
  by_cases h : m.Coprime n
  · rw [if_pos h]; exact wS_of_not_mem (by simpa [copS] using h)
  · rw [if_neg h]; exact wS_of_mem (by simpa [copS] using h)

theorem cop_pow_dvd (q n : ℕ) [hq : Fact q.Prime] (hqn : ¬ q ∣ n) :
    ((q : ℤ) ^ (padicValNat q n.factorial)) ∣ cop n := by
  apply pow_dvd_aw_of_gauss
  intro d _
  have hc : q.Coprime n := (Nat.Prime.coprime_iff_not_dvd hq.out).2 hqn
  have : wS (copS n) (q * d) = wS (copS n) d := by
    rw [wcop, wcop]
    have : (q * d).Coprime n ↔ d.Coprime n := by
      rw [Nat.coprime_mul_iff_left]; exact ⟨fun h => h.2, fun h => ⟨hc, h⟩⟩
    simp only [this]
  rw [this]; simp

/-- If `N ∣ n!` and `N` is prime to `n`, then `N ∣ cop n`. -/
theorem cop_dvd_of_dvd_factorial (n N : ℕ) (hN : N ∣ n.factorial) (hc : N.Coprime n) :
    (N : ℤ) ∣ cop n := by
  have hN0 : N ≠ 0 := by
    rintro rfl; exact absurd (Nat.eq_zero_of_zero_dvd hN) n.factorial_ne_zero
  rw [Int.natCast_dvd]
  rw [Nat.dvd_iff_prime_pow_dvd_dvd]
  intro q k hq hqk
  rcases Nat.eq_zero_or_pos k with rfl | hk
  · simp
  haveI : Fact q.Prime := ⟨hq⟩
  have hqN : q ∣ N := (dvd_pow_self q hk.ne').trans hqk
  have hqn : ¬ q ∣ n := fun h => hq.one_lt.ne' (Nat.eq_one_of_dvd_coprimes hc hqN h)
  have hk' : k ≤ padicValNat q n.factorial :=
    (padicValNat_dvd_iff_le n.factorial_ne_zero).1 (hqk.trans hN)
  have := cop_pow_dvd q n hqn
  have h2 : ((q ^ k : ℕ) : ℤ) ∣ (q : ℤ) ^ (padicValNat q n.factorial) := by
    push_cast; exact pow_dvd_pow _ hk'
  exact Int.natCast_dvd.1 (h2.trans this)

lemma composite_dvd_factorial (m : ℕ) (h1 : 1 < m) (hp : ¬ m.Prime) (h4 : m ≠ 4) :
    m ∣ (m - 1).factorial := by
  have hapr : m.minFac.Prime := Nat.minFac_prime h1.ne'
  have hsq : m.minFac ^ 2 ≤ m := Nat.minFac_sq_le_self (by omega) hp
  obtain ⟨b, hb⟩ := Nat.minFac_dvd m
  generalize m.minFac = a at hapr hsq hb
  have ha2 := hapr.two_le
  have hab : a ≤ b := by
    by_contra hc
    have : a * b < a * a := Nat.mul_lt_mul_of_pos_left (by omega) (by omega)
    nlinarith
  have hbm : b ≤ m - 1 := by
    have : b < m := by rw [hb]; nlinarith
    omega
  rcases lt_or_eq_of_le hab with hlt | heq
  · have h1' : a ∣ (b - 1).factorial := Nat.dvd_factorial (by omega) (by omega)
    have h2' : a * b ∣ b.factorial := by
      rw [show b = (b - 1) + 1 by omega, Nat.factorial_succ, show b - 1 + 1 = b by omega]
      rw [mul_comm a b]
      exact Nat.mul_dvd_mul_left b h1'
    rw [hb]
    exact h2'.trans (Nat.factorial_dvd_factorial (by rw [← hb]; exact hbm))
  · subst heq
    have ha3 : 3 ≤ a := by
      by_contra h
      have : a = 2 := by omega
      exact h4 (by rw [hb, this])
    have hd : a ∣ (2 * a - 1).factorial := Nat.dvd_factorial (by omega) (by omega)
    have h3 : a * (2 * a) ∣ (2 * a).factorial := by
      rw [show 2 * a = (2 * a - 1) + 1 by omega, Nat.factorial_succ, show 2 * a - 1 + 1 = 2 * a by omega]
      rw [mul_comm a (2 * a)]
      exact Nat.mul_dvd_mul_left _ hd
    have h5 : 2 * a ≤ m - 1 := by
      have : 2 * a < m := by rw [hb]; nlinarith
      omega
    have : m ∣ a * (2 * a) := ⟨2, by rw [hb]; ring⟩
    exact this.trans (h3.trans (Nat.factorial_dvd_factorial h5))

/-- `(n-1) ∣ cop n` for `n ≥ 2`. -/
theorem cop_dvd_pred (n : ℕ) (hn : 2 ≤ n) : ((n : ℤ) - 1) ∣ cop n := by
  have h := cop_dvd_of_dvd_factorial n (n - 1)
    (Nat.dvd_factorial (by omega) (by omega))
    (by
      obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
      simpa using Nat.coprime_self_add_right.2 (Nat.coprime_one_right k))
  have e : (((n - 1 : ℕ)) : ℤ) = (n : ℤ) - 1 := by push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
  rwa [e] at h

lemma cop_three : cop 3 = 4 := by
  unfold cop
  have h1 : wS (copS 3) 1 = 1 := by rw [wcop]; decide
  have h2 : wS (copS 3) 2 = 1 := by rw [wcop]; decide
  have h3 : wS (copS 3) 3 = 0 := by rw [wcop]; decide
  have a1 : aS (copS 3) 1 = 1 := by
    rw [aS_succ, sum_range_one, h1]; simp [ff_zero, aS_zero]
  have a2 : aS (copS 3) 2 = 2 := by
    rw [aS_succ, sum_range_succ, sum_range_one, h1, h2]; simp [ff, a1, aS_zero]
  rw [aS_succ, sum_range_succ, sum_range_succ, sum_range_one, h1, h2, h3]
  simp [ff, a1, a2, aS_zero]

/-- **Theorem A335088** (composite case): if `n+1` is composite, then `(n+1) ∣ cop n`. -/
theorem cop_dvd_succ_of_composite (n : ℕ) (h1 : 1 < n + 1) (hp : ¬ (n + 1).Prime) :
    ((n : ℤ) + 1) ∣ cop n := by
  by_cases h4 : n + 1 = 4
  · have : n = 3 := by omega
    subst this; rw [cop_three]; norm_num
  · have := cop_dvd_of_dvd_factorial n (n + 1)
      (by simpa using composite_dvd_factorial (n + 1) h1 hp h4)
      (Nat.coprime_self_add_left.2 (Nat.coprime_one_left n))
    exact_mod_cast this

/-- For a prime `p ∣ n`, `cop n ≡ 1 (mod p)`. -/
theorem cop_mod_prime (p n : ℕ) [hp : Fact p.Prime] (hpn : p ∣ n) :
    ((cop n : ℤ) : ZMod p) = 1 := by
  have hw1 : wS (copS n) 1 = 1 := by rw [wcop]; simp
  have hwp : wS (copS n) p = 0 := by
    rw [wcop, if_neg]
    intro h
    exact hp.out.one_lt.ne' (Nat.eq_one_of_dvd_coprimes h (dvd_refl p) hpn)
  have hap : ((aw (wS (copS n)) p : ℤ) : ZMod p) = 1 := by
    rw [aw_prime_mod, hw1, hwp]; simp
  have key : ∀ t : ℕ, ((aw (wS (copS n)) (p * t) : ℤ) : ZMod p) = 1 := by
    intro t
    induction t with
    | zero => simp [aw_zero]
    | succ t ih =>
      rw [show p * (t + 1) = p * t + p by ring, aw_shift, hap, ih, one_mul]
  obtain ⟨t, ht⟩ := hpn
  have := key t
  rw [← ht] at this
  exact this

/-- **Theorem A335088**: `gcd (cop n) n = 1`. -/
theorem cop_coprime (n : ℕ) : Nat.Coprime (cop n).natAbs n := by
  apply Nat.coprime_of_dvd
  intro p hp hpc hpn
  haveI : Fact p.Prime := ⟨hp⟩
  have h := cop_mod_prime p n hpn
  have h0 : ((cop n : ℤ) : ZMod p) = 0 := by
    rw [ZMod.intCast_zmod_eq_zero_iff_dvd]
    exact Int.natCast_dvd.2 hpc
  rw [h0] at h
  exact zero_ne_one h

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Coprime.lean <==
import CongruenceRestricted.Bd
import Mathlib

/-!
# Permutations with coprime cycle lengths (A079128): counting

* `bdCount d n`: the number of permutations of `Fin n` all of whose cycle lengths (minimal
  periods) are divisible by `d`.  `bdCount_eq`: it equals `aw (wd d) n`.
* `coprimeCount n`: the number of permutations of `Fin n` whose cycle lengths have gcd `1`.
* `coprimeCount_eq_sum`: Möbius inversion, `a(n) = ∑_{d ∣ n} μ(d) b_d(n)` for `n ≥ 1`
  (a direct double count over permutations).
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm ArithmeticFunction
open scoped ArithmeticFunction.Moebius

/-- `b_d(n)`: number of permutations of `Fin n` all of whose cycle lengths are divisible by `d`. -/
noncomputable def bdCount (d n : ℕ) : ℕ :=
  Nat.card {σ : Perm (Fin n) // ∀ x, d ∣ minimalPeriod σ x}

/-- `a(n)`: number of permutations of `Fin n` whose cycle lengths have gcd `1`. -/
noncomputable def coprimeCount (n : ℕ) : ℕ :=
  Nat.card {σ : Perm (Fin n) // (Finset.univ.gcd fun x => minimalPeriod σ x) = 1}

theorem bdCount_eq (d n : ℕ) : (bdCount d n : ℤ) = aw (wd d) n := by
  have h : bdCount d n = Nat.card {σ : Perm (Fin n) // ∀ x, minimalPeriod σ x ∉ ({m | ¬ d ∣ m} : Set ℕ)} :=
    Nat.card_congr (Equiv.subtypeEquivRight (fun σ => by simp))
  rw [h, ← aS_eq_card_perm, aS, wS_eq_wd]

lemma bdCount_eq_zero {d n : ℕ} (hn : 1 ≤ n) (h : ¬ d ∣ n) : bdCount d n = 0 := by
  have := bdCount_eq d n
  rw [aw_wd_eq_zero d n hn h] at this
  exact_mod_cast this

lemma minimalPeriod_pos' {n : ℕ} (σ : Perm (Fin n)) (x : Fin n) : 0 < minimalPeriod σ x :=
  Function.minimalPeriod_pos_of_mem_periodicPts (perm_mem_periodicPts σ x)

lemma gcd_pos {n : ℕ} (hn : 1 ≤ n) (σ : Perm (Fin n)) :
    0 < Finset.univ.gcd (fun x : Fin n => minimalPeriod σ x) := by
  rw [Nat.pos_iff_ne_zero, Ne, Finset.gcd_eq_zero_iff]
  intro h
  have := h ⟨0, hn⟩ (mem_univ _)
  exact (minimalPeriod_pos' σ ⟨0, hn⟩).ne' this

lemma sum_moebius_divisors (g : ℕ) (hg : 0 < g) :
    ∑ d ∈ g.divisors, (μ d : ℤ) = if g = 1 then 1 else 0 := by
  have := congrArg (fun f : ArithmeticFunction ℤ => f g)
    (coe_moebius_mul_coe_zeta (R := ℤ))
  simp only [coe_mul_zeta_apply, ArithmeticFunction.one_apply] at this
  simpa using this

theorem coprimeCount_eq_sum {n : ℕ} (hn : 1 ≤ n) :
    (coprimeCount n : ℤ) = ∑ d ∈ n.divisors, (μ d : ℤ) * (bdCount d n : ℤ) := by
  classical
  set g : Perm (Fin n) → ℕ := fun σ => Finset.univ.gcd (fun x => minimalPeriod σ x) with hg
  set K := (Finset.univ : Finset (Perm (Fin n))).sup g with hK
  have hgK : ∀ σ, g σ ≤ K := fun σ => Finset.le_sup (f := g) (mem_univ σ)
  have hcard : ∀ p : Perm (Fin n) → Prop, ∀ [DecidablePred p],
      (Nat.card {σ : Perm (Fin n) // p σ} : ℤ) = ∑ σ : Perm (Fin n), if p σ then (1 : ℤ) else 0 := by
    intro p _
    rw [Nat.card_eq_fintype_card, Fintype.card_subtype, Finset.card_filter]
    push_cast; rfl
  have h1 : (coprimeCount n : ℤ) = ∑ σ : Perm (Fin n), if g σ = 1 then (1 : ℤ) else 0 :=
    hcard (fun σ => g σ = 1)
  have h2 : ∀ d, (bdCount d n : ℤ) = ∑ σ : Perm (Fin n), if d ∣ g σ then (1 : ℤ) else 0 := by
    intro d
    have : bdCount d n = Nat.card {σ : Perm (Fin n) // d ∣ g σ} :=
      Nat.card_congr (Equiv.subtypeEquivRight (fun σ => by
        simp only [hg, Finset.dvd_gcd_iff, mem_univ, true_implies]))
    rw [this]
    exact hcard (fun σ => d ∣ g σ)
  -- expand `[g σ = 1]` as a sum over `d ∈ [1, K + n]`
  have h3 : ∀ σ, (if g σ = 1 then (1 : ℤ) else 0) =
      ∑ d ∈ Finset.Icc 1 (K + n), if d ∣ g σ then (μ d : ℤ) else 0 := by
    intro σ
    have hpos : 0 < g σ := gcd_pos hn σ
    have hs := sum_moebius_divisors (g σ) hpos
    rw [← hs]
    rw [← Finset.sum_filter]
    apply Finset.sum_congr _ (fun _ _ => rfl)
    ext d
    simp only [Nat.mem_divisors, mem_filter, mem_Icc]
    constructor
    · rintro ⟨hd, -⟩
      have h5 : d ≤ g σ := Nat.le_of_dvd hpos hd
      have h6 : g σ ≤ K := hgK σ
      exact ⟨⟨Nat.pos_of_dvd_of_pos hd hpos, by omega⟩, hd⟩
    · rintro ⟨-, hd⟩; exact ⟨hd, hpos.ne'⟩
  rw [h1]
  simp_rw [h3]
  rw [Finset.sum_comm]
  have h4 : ∀ d, (∑ σ : Perm (Fin n), if d ∣ g σ then (μ d : ℤ) else 0) =
      (μ d : ℤ) * (bdCount d n : ℤ) := by
    intro d
    rw [h2, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro σ _
    split_ifs <;> simp
  simp_rw [h4]
  symm
  apply Finset.sum_subset
  · intro d hd
    rw [Nat.mem_divisors] at hd
    rw [mem_Icc]
    exact ⟨Nat.pos_of_dvd_of_pos hd.1 (by omega), by have := Nat.le_of_dvd (by omega) hd.1; omega⟩
  · intro d hd hnd
    rw [Nat.mem_divisors] at hnd
    have : ¬ d ∣ n := fun h => hnd ⟨h, by omega⟩
    rw [bdCount_eq_zero hn this]; simp

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/CoprimeDvd.lean <==
import CongruenceRestricted.Coprime

/-!
# A079128: divisibility of `a(n)` by `n-1`, `n+1`, `n²-1`, and `gcd(a(n), n) = 1`
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm ArithmeticFunction
open scoped ArithmeticFunction.Moebius

/-- `∏_{j<k} (dj+1)` with `d = e+1`. -/
def Pd (e k : ℕ) : ℕ := ∏ j ∈ range k, ((e + 1) * j + 1)

lemma Pd_pos (e k : ℕ) : 0 < Pd e k := by
  unfold Pd; exact Finset.prod_pos (fun j _ => Nat.succ_pos _)

lemma Ed_pos (e k : ℕ) : 0 < Ed e k := by
  rcases Nat.eq_zero_or_pos (Ed e k) with h | h
  · have := Ed_spec e k
    rw [h] at this
    simp at this
    exact absurd this.symm (Nat.factorial_ne_zero _)
  · exact h

/-- Closed form for `b_d(dk)` in `ℕ`. -/
theorem bdCount_closed (e k : ℕ) : bdCount (e + 1) ((e + 1) * k) = Ed e k * Pd e k := by
  have h := bdCount_eq (e + 1) ((e + 1) * k)
  rw [aw_wd_closed] at h
  unfold Pd
  exact_mod_cast h

lemma bdCount_pos (e k : ℕ) : 0 < bdCount (e + 1) ((e + 1) * k) := by
  rw [bdCount_closed]; exact Nat.mul_pos (Ed_pos e k) (Pd_pos e k)

/-- **Lemma bd** (closed form, product form): for `d ≥ 1`,
`d^k k! b_d(dk) = (dk)! ∏_{j<k} (dj+1)`. -/
theorem bdCount_closed_mul (d k : ℕ) (hd : 1 ≤ d) :
    d ^ k * k.factorial * bdCount d (d * k) = (d * k).factorial * ∏ j ∈ range k, (d * j + 1) := by
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  rw [bdCount_closed, ← Ed_spec e k]
  unfold Pd; ring

/-- **Lemma bd** (closed form): `n!/(d^k k!)` is an integer and
`b_d(dk) = n!/(d^k k!) · ∏_{j<k}(dj+1)`. -/
theorem bdCount_closed_div (d k : ℕ) (hd : 1 ≤ d) :
    d ^ k * k.factorial ∣ (d * k).factorial ∧
    bdCount d (d * k) = (d * k).factorial / (d ^ k * k.factorial) * ∏ j ∈ range k, (d * j + 1) := by
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  have h := Ed_spec e k
  refine ⟨⟨Ed e k, h.symm.trans (by ring)⟩, ?_⟩
  rw [bdCount_closed, ← h, Nat.mul_div_cancel_left _ (by positivity)]
  unfold Pd; ring_nf

/-! ### The value modulo `n+1` -/

lemma Pd_zmod (e k : ℕ) :
    ((Pd e k : ℕ) : ZMod ((e + 1) * k + 1)) =
      (-((e : ZMod ((e + 1) * k + 1)) + 1)) ^ k * (k.factorial : ZMod ((e + 1) * k + 1)) := by
  set N := (e + 1) * k + 1 with hN
  have hNz : ((N : ℕ) : ZMod N) = 0 := ZMod.natCast_self N
  unfold Pd
  rw [← Finset.prod_range_reflect]
  push_cast
  have : ∀ j ∈ range k, (((e : ZMod N) + 1) * ((k - 1 - j : ℕ) : ZMod N) + 1) =
      -(((e : ZMod N) + 1) * ((j : ZMod N) + 1)) := by
    intro j hj
    have hj' := mem_range.1 hj
    obtain ⟨t, ht⟩ : ∃ t, k = t + j + 1 := ⟨k - 1 - j, by omega⟩
    have h1 : k - 1 - j = t := by omega
    rw [h1]
    have h2 : ((N : ℕ) : ZMod N) = ((e : ZMod N) + 1) * ((t : ZMod N) + j + 1) + 1 := by
      rw [hN, ht]; push_cast; ring
    rw [hNz] at h2
    linear_combination -h2
  rw [Finset.prod_congr rfl this]
  have h3 : ∀ j ∈ range k, -(((e : ZMod N) + 1) * ((j : ZMod N) + 1)) =
      (-((e : ZMod N) + 1)) * ((j : ZMod N) + 1) := fun j _ => by ring
  rw [Finset.prod_congr rfl h3, Finset.prod_mul_distrib, Finset.prod_const, Finset.card_range]
  congr 1
  rw [← Finset.prod_range_add_one_eq_factorial]
  push_cast; rfl

lemma bd_modN (n d : ℕ) (hd : 1 ≤ d) (hdn : d ∣ n) :
    ((n : ℤ) + 1) ∣ (bdCount d n : ℤ) - (-1) ^ (n / d) * (n.factorial : ℤ) := by
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  obtain ⟨k, rfl⟩ := hdn
  rw [Nat.mul_div_cancel_left _ (by omega)]
  have key : (((((bdCount (e + 1) ((e + 1) * k) : ℕ) : ℤ) - (-1) ^ k * (((e + 1) * k).factorial : ℤ) : ℤ)) :
      ZMod ((e + 1) * k + 1)) = 0 := by
    have h1 := Ed_spec e k
    have h2 : (((e + 1) ^ k * k.factorial * Ed e k : ℕ) : ZMod ((e + 1) * k + 1)) =
        (((e + 1) * k).factorial : ℕ) := by rw [h1]
    push_cast at h2 ⊢
    rw [bdCount_closed]
    push_cast
    rw [Pd_zmod]
    push_cast
    rw [← h2]
    have e3 : (-((e : ZMod ((e + 1) * k + 1)) + 1)) ^ k = (-1) ^ k * (e + 1) ^ k := by
      rw [← mul_pow]; congr 1; ring
    rw [e3]
    ring
  have := (ZMod.intCast_zmod_eq_zero_iff_dvd _ ((e + 1) * k + 1)).1 key
  exact_mod_cast this

/-- `∑_{d ∣ n} μ(d) (-1)^{n/d} = 0` for `n ≥ 3`. -/
lemma sum_moebius_neg_one_pow (n : ℕ) (hn : 3 ≤ n) :
    ∑ d ∈ n.divisors, (μ d : ℤ) * (-1) ^ (n / d) = 0 := by
  have key := (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq
    (f := fun i : ℕ => (if i = 1 then (-1 : ℤ) else 0) + (if i = 2 then 2 else 0))
    (g := fun n : ℕ => ((-1 : ℤ) ^ n))).1 (by
      intro m hm
      rw [Finset.sum_add_distrib, Finset.sum_ite_eq' , Finset.sum_ite_eq']
      have h1 : (1 : ℕ) ∈ m.divisors := by simp [Nat.mem_divisors]; omega
      rw [if_pos h1]
      by_cases h2 : 2 ∣ m
      · rw [if_pos (by simp [Nat.mem_divisors, h2]; omega)]
        rw [(even_iff_two_dvd.2 h2).neg_one_pow]; norm_num
      · rw [if_neg (by simp [Nat.mem_divisors, h2])]
        rw [(Nat.odd_iff.2 (by omega) : Odd m).neg_one_pow]; norm_num) n (by omega)
  rw [← Nat.sum_divisorsAntidiagonal (f := fun a b => (μ a : ℤ) * (-1) ^ b)]
  have key' : ∑ i ∈ n.divisorsAntidiagonal, (μ i.1 : ℤ) * (-1) ^ i.2 =
      (if n = 1 then (-1 : ℤ) else 0) + (if n = 2 then 2 else 0) := by
    convert key using 1
    rfl
  rw [key', if_neg (by omega), if_neg (by omega)]; simp

/-- **Theorem A079128(b)**: `(n+1) ∣ a(n)` for `n ≥ 3`. -/
theorem coprimeCount_dvd_succ (n : ℕ) (hn : 3 ≤ n) : ((n : ℤ) + 1) ∣ (coprimeCount n : ℤ) := by
  rw [coprimeCount_eq_sum (by omega)]
  have h0 : ∑ d ∈ n.divisors, (μ d : ℤ) * ((-1) ^ (n / d) * (n.factorial : ℤ)) = 0 := by
    have := congrArg (· * (n.factorial : ℤ)) (sum_moebius_neg_one_pow n hn)
    simp only [zero_mul, Finset.sum_mul] at this
    rw [← this]
    exact Finset.sum_congr rfl (fun d _ => by ring)
  have : ∑ d ∈ n.divisors, (μ d : ℤ) * (bdCount d n : ℤ) =
      ∑ d ∈ n.divisors, (μ d : ℤ) * ((bdCount d n : ℤ) - (-1) ^ (n / d) * (n.factorial : ℤ)) := by
    rw [← sub_zero (∑ d ∈ n.divisors, (μ d : ℤ) * (bdCount d n : ℤ)), ← h0, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun d _ => by ring)
  rw [this]
  apply Finset.dvd_sum
  intro d hd
  rw [Nat.mem_divisors] at hd
  exact Dvd.dvd.mul_left (bd_modN n d (Nat.pos_of_dvd_of_pos hd.1 (by omega)) hd.1) _

/-! ### Divisibility by `n - 1` -/

lemma bdCount_one (n : ℕ) : bdCount 1 n = n.factorial := by
  have h := bdCount_closed_mul 1 n le_rfl
  simp only [one_pow, one_mul] at h
  have h2 : ∏ j ∈ range n, (j + 1) = n.factorial := Finset.prod_range_add_one_eq_factorial n
  rw [h2] at h
  exact Nat.eq_of_mul_eq_mul_left (Nat.factorial_pos n) (by rw [← h])

lemma bdCount_dvd_pred (d n : ℕ) (hd : 1 ≤ d) (hn : 2 ≤ n) :
    ((n : ℤ) - 1) ∣ (bdCount d n : ℤ) := by
  rcases Nat.eq_or_lt_of_le hd with rfl | hd2
  · rw [bdCount_one]
    have : n - 1 ∣ n.factorial := Nat.dvd_factorial (by omega) (by omega)
    have h := Int.natCast_dvd_natCast.2 this
    rwa [Nat.cast_sub (by omega), Nat.cast_one] at h
  · rw [bdCount_eq, ← wS_eq_wd, ← aS]
    have := general_i {m | ¬ d ∣ m} 1 (fun m h1 h2 => by
      have : m = 1 := by omega
      subst this
      simp only [Set.mem_setOf_eq]
      intro h; have := Nat.le_of_dvd (by omega) h; omega) n (by omega)
    simpa using this

/-- **Theorem A079128(a)**: `(n-1) ∣ a(n)` for `n ≥ 2`. -/
theorem coprimeCount_dvd_pred (n : ℕ) (hn : 2 ≤ n) : ((n : ℤ) - 1) ∣ (coprimeCount n : ℤ) := by
  rw [coprimeCount_eq_sum (by omega)]
  apply Finset.dvd_sum
  intro d hd
  rw [Nat.mem_divisors] at hd
  exact Dvd.dvd.mul_left (bdCount_dvd_pred d n (Nat.pos_of_dvd_of_pos hd.1 (by omega)) hn) _

/-! ### `p`-adic integrality -/

lemma pow_dvd_Pd (e k p : ℕ) (hp : p.Prime) (hpd : ¬ p ∣ e + 1) :
    p ^ padicValNat p k.factorial ∣ Pd e k := by
  haveI := Fact.mk hp
  set V := padicValNat p k.factorial with hV
  by_cases hV0 : V = 0
  · rw [hV0]; simp
  set q := p ^ V with hq
  have hq1 : 1 < q := Nat.one_lt_pow hV0 hp.one_lt
  have hcop : Nat.Coprime (e + 1) q :=
    Nat.Coprime.pow_right _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hpd).symm
  obtain ⟨m, -, hm⟩ := Nat.exists_mul_mod_eq_one_of_coprime hcop hq1
  obtain ⟨m0, hm0⟩ : ∃ m0, m0 + 1 = m + q := ⟨m + q - 1, by omega⟩
  haveI : NeZero q := ⟨by omega⟩
  have hqz : ((q : ℕ) : ZMod q) = 0 := ZMod.natCast_self q
  have hk : ((k.factorial : ℕ) : ZMod q) = 0 :=
    (ZMod.natCast_eq_zero_iff _ _).2 pow_padicValNat_dvd
  have hmz : ((e : ZMod q) + 1) * ((m0 : ZMod q) + 1) = 1 := by
    have h1 : (((e + 1) * m : ℕ) : ZMod q) = 1 := by
      rw [← ZMod.natCast_mod, hm]; simp
    have h2 : ((m0 + 1 : ℕ) : ZMod q) = (m : ZMod q) := by
      rw [hm0]; push_cast; rw [hqz]; ring
    push_cast at h1 h2
    rw [h2]; exact h1
  have key : ((Pd e k : ℕ) : ZMod q) = ((e : ZMod q) + 1) ^ k * (((m0 + 1).ascFactorial k : ℕ) : ZMod q) := by
    unfold Pd
    rw [Nat.ascFactorial_eq_prod_range]
    push_cast
    rw [show ((e : ZMod q) + 1) ^ k = ∏ _x ∈ range k, ((e : ZMod q) + 1) by simp,
      ← Finset.prod_mul_distrib]
    apply Finset.prod_congr (by simp)
    intro j _
    linear_combination (-1 : ZMod q) * hmz
  have h3 : (((m0 + 1).ascFactorial k : ℕ) : ZMod q) = 0 := by
    rw [Nat.ascFactorial_eq_factorial_mul_choose]
    push_cast
    rw [hk] at *
    simp
  rw [h3, mul_zero] at key
  exact (ZMod.natCast_eq_zero_iff _ _).1 key

/-- For a prime `p ∤ d`, `p^{v_p(n!)} ∣ b_d(n)` when `d ∣ n`. -/
lemma pow_dvd_bdCount (p d n : ℕ) (hp : p.Prime) (hd : 1 ≤ d) (hpd : ¬ p ∣ d) (hdn : d ∣ n) :
    p ^ padicValNat p n.factorial ∣ bdCount d n := by
  haveI := Fact.mk hp
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  obtain ⟨k, rfl⟩ := hdn
  have h1 := Ed_spec e k
  have h2 : padicValNat p ((e + 1) * k).factorial =
      padicValNat p (Ed e k) + padicValNat p k.factorial := by
    rw [← h1, padicValNat.mul (by positivity) (Ed_pos e k).ne',
      padicValNat.mul (by positivity) (Nat.factorial_ne_zero _),
      padicValNat.pow (e + 1) k, padicValNat.eq_zero_of_not_dvd hpd]
    ring
  rw [h2, pow_add, bdCount_closed]
  exact mul_dvd_mul pow_padicValNat_dvd (pow_dvd_Pd e k p hp hpd)

/-- For odd `n`, `2^{v_2(n!)} ∣ a(n)`. -/
lemma pow_two_dvd_coprimeCount (n : ℕ) (hn : 1 ≤ n) (hodd : n % 2 = 1) :
    ((2 ^ padicValNat 2 n.factorial : ℕ) : ℤ) ∣ (coprimeCount n : ℤ) := by
  rw [coprimeCount_eq_sum hn]
  apply Finset.dvd_sum
  intro d hd
  rw [Nat.mem_divisors] at hd
  have hd2 : ¬ 2 ∣ d := fun h => by have := dvd_trans h hd.1; omega
  exact Dvd.dvd.mul_left (Int.natCast_dvd_natCast.2
    (pow_dvd_bdCount 2 d n Nat.prime_two (Nat.pos_of_dvd_of_pos hd.1 (by omega)) hd2 hd.1)) _

lemma sq_sub_one_dvd_factorial (n : ℕ) (hn : 5 ≤ n) (hodd : n % 2 = 1) :
    (n - 1) * (n + 1) ∣ n.factorial := by
  obtain ⟨m, hm⟩ : ∃ m, n + 1 = 2 * m := ⟨(n + 1) / 2, by omega⟩
  have hm3 : 3 ≤ m := by omega
  have h1 : 2 * m ∣ m.factorial := by
    obtain ⟨r, hr⟩ : ∃ r, m = r + 1 := ⟨m - 1, by omega⟩
    have h2r : 2 ∣ r.factorial := Nat.dvd_factorial (by norm_num) (by omega)
    rw [hr, Nat.factorial_succ, mul_comm 2]
    exact mul_dvd_mul_left _ h2r
  have h2 : n + 1 ∣ (n - 2).factorial :=
    hm ▸ dvd_trans h1 (Nat.factorial_dvd_factorial (by omega))
  have h3 : (n - 1) * (n + 1) ∣ (n - 1).factorial := by
    obtain ⟨r, hr⟩ : ∃ r, n - 2 = r := ⟨_, rfl⟩
    have e : n - 1 = r + 1 := by omega
    rw [e, Nat.factorial_succ]
    rw [hr] at h2
    exact mul_dvd_mul_left _ h2
  exact dvd_trans h3 (Nat.factorial_dvd_factorial (by omega))

/-- **Theorem A079128(c)**: `(n²-1) ∣ a(n)` for `n ≥ 4`. -/
theorem coprimeCount_dvd_sq_sub_one (n : ℕ) (hn : 4 ≤ n) :
    ((n : ℤ) ^ 2 - 1) ∣ (coprimeCount n : ℤ) := by
  have hA := Int.natCast_dvd_natCast.1
    (by have := coprimeCount_dvd_pred n (by omega); rwa [← Nat.cast_one, ← Nat.cast_sub (by omega)] at this :
      (((n - 1 : ℕ)) : ℤ) ∣ (coprimeCount n : ℤ))
  have hB := Int.natCast_dvd_natCast.1
    (by have := coprimeCount_dvd_succ n (by omega); rwa [← Nat.cast_one, ← Nat.cast_add] at this :
      (((n + 1 : ℕ)) : ℤ) ∣ (coprimeCount n : ℤ))
  have hgoal : (n - 1) * (n + 1) ∣ coprimeCount n := by
    rcases Nat.even_or_odd n with hev | hod
    · have hcop : Nat.Coprime (n - 1) (n + 1) := by
        have h1 : n + 1 = 2 + (n - 1) := by omega
        rw [h1, Nat.coprime_add_self_right]
        refine Nat.Coprime.symm ((Nat.Prime.coprime_iff_not_dvd Nat.prime_two).2 ?_)
        obtain ⟨r, hr⟩ := hev
        omega
      exact hcop.mul_dvd_of_dvd_of_dvd hA hB
    · have hodd : n % 2 = 1 := Nat.odd_iff.1 hod
      have hn5 : 5 ≤ n := by omega
      have hC := Int.natCast_dvd_natCast.1 (pow_two_dvd_coprimeCount n (by omega) hodd)
      have hF := sq_sub_one_dvd_factorial n hn5 hodd
      rw [Nat.dvd_iff_prime_pow_dvd_dvd]
      intro p k hp hpk
      by_cases hp2 : p = 2
      · subst hp2
        have h1 : 2 ^ k ∣ n.factorial := dvd_trans hpk hF
        have h2 : k ≤ padicValNat 2 n.factorial :=
          (@padicValNat_dvd_iff_le 2 ⟨Nat.prime_two⟩ _ _ (Nat.factorial_ne_zero n)).1 h1
        exact dvd_trans (pow_dvd_pow 2 h2) hC
      · have hpodd : ¬ (p ∣ n - 1 ∧ p ∣ n + 1) := by
          rintro ⟨h1, h2⟩
          have h3 : p ∣ (n + 1) - (n - 1) := Nat.dvd_sub h2 h1
          have h4 : (n + 1) - (n - 1) = 2 := by omega
          rw [h4] at h3
          exact hp2 ((Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 h3)
        by_cases hq : p ∣ n - 1
        · have hq' : ¬ p ∣ n + 1 := fun h => hpodd ⟨hq, h⟩
          have hc : Nat.Coprime (p ^ k) (n + 1) :=
            Nat.Coprime.pow_left _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hq')
          exact dvd_trans (hc.dvd_of_dvd_mul_right hpk) hA
        · have hc : Nat.Coprime (p ^ k) (n - 1) :=
            Nat.Coprime.pow_left _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hq)
          exact dvd_trans (hc.dvd_of_dvd_mul_left hpk) hB
  have : ((n : ℤ) ^ 2 - 1) = (((n - 1) * (n + 1) : ℕ) : ℤ) := by
    push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
  rw [this]
  exact Int.natCast_dvd_natCast.2 hgoal

/-! ### `gcd(a(n), n) = 1` -/

lemma val_bd (p e k d' : ℕ) (hp : p.Prime) (hd' : e + 1 = p * d') (hpd' : ¬ p ∣ d') :
    padicValNat p (bdCount (e + 1) ((e + 1) * k)) + k + padicValNat p k.factorial =
      padicValNat p (d' * k).factorial + d' * k := by
  haveI := Fact.mk hp
  have hd'0 : d' ≠ 0 := by rintro rfl; simp at hd'
  have hPd : ¬ p ∣ Pd e k := by
    unfold Pd
    rw [Prime.dvd_finsetProd_iff hp.prime]
    rintro ⟨j, -, hj⟩
    have h1 : p ∣ (e + 1) * j := Dvd.dvd.mul_right ⟨d', hd'⟩ j
    have h2 : p ∣ 1 := (Nat.dvd_add_right h1).1 hj
    exact hp.one_lt.ne' (Nat.dvd_one.1 h2)
  have hb : padicValNat p (bdCount (e + 1) ((e + 1) * k)) = padicValNat p (Ed e k) := by
    rw [bdCount_closed, padicValNat.mul (Ed_pos e k).ne' (Pd_pos e k).ne',
      padicValNat.eq_zero_of_not_dvd hPd, add_zero]
  have hv : padicValNat p (e + 1) = 1 := by
    rw [hd', padicValNat.mul hp.ne_zero hd'0, padicValNat.eq_zero_of_not_dvd hpd',
      padicValNat_self]
  have h1 := Ed_spec e k
  have h2 : padicValNat p ((e + 1) * k).factorial =
      k + padicValNat p k.factorial + padicValNat p (Ed e k) := by
    rw [← h1, padicValNat.mul (by positivity) (Ed_pos e k).ne',
      padicValNat.mul (by positivity) (Nat.factorial_ne_zero _),
      padicValNat.pow (e + 1) k, hv]
    ring
  have h3 : (e + 1) * k = p * (d' * k) := by rw [hd', mul_assoc]
  rw [h3, padicValNat_factorial_mul] at h2
  rw [hb]
  omega

lemma not_dvd_bdCount_p (p n : ℕ) (hp : p.Prime) (hn : p ∣ n) (hn0 : 1 ≤ n) :
    ¬ (p : ℤ) ∣ (bdCount p n : ℤ) := by
  obtain ⟨k, rfl⟩ := hn
  obtain ⟨e, he⟩ : ∃ e, e + 1 = p := ⟨p - 1, by have := hp.one_lt; omega⟩
  subst he
  haveI := Fact.mk hp
  have hv := val_bd (e + 1) e k 1 hp (by rw [mul_one]) (fun h => hp.one_lt.ne' (Nat.dvd_one.1 h))
  rw [one_mul] at hv
  have hv0 : padicValNat (e + 1) (bdCount (e + 1) ((e + 1) * k)) = 0 := by omega
  intro h
  have h' : (e + 1) ∣ bdCount (e + 1) ((e + 1) * k) := Int.natCast_dvd_natCast.1 h
  have hpos := bdCount_pos e k
  have : 1 ≤ padicValNat (e + 1) (bdCount (e + 1) ((e + 1) * k)) :=
    one_le_padicValNat_of_dvd hpos.ne' h'
  omega

lemma dvd_bdCount_of_gt (p e k d' : ℕ) (hp : p.Prime) (hd' : e + 1 = p * d') (hpd' : ¬ p ∣ d')
    (hd2 : 2 ≤ d') (hk : 1 ≤ k) : p ∣ bdCount (e + 1) ((e + 1) * k) := by
  haveI := Fact.mk hp
  have hv := val_bd p e k d' hp hd' hpd'
  have hfac : padicValNat p k.factorial ≤ padicValNat p (d' * k).factorial := by
    have : k.factorial ∣ (d' * k).factorial := Nat.factorial_dvd_factorial (by nlinarith)
    exact (padicValNat_dvd_iff_le (p := p) (Nat.factorial_ne_zero _)).1
      (dvd_trans pow_padicValNat_dvd this) |> fun h => by simpa using h
  have hpos := bdCount_pos e k
  have : 1 ≤ padicValNat p (bdCount (e + 1) ((e + 1) * k)) := by nlinarith
  exact dvd_of_one_le_padicValNat this

/-- **Theorem A079128(d)**: `gcd(a(n), n) = 1` (for `n ≥ 1`). -/
theorem coprimeCount_coprime (n : ℕ) (hn : 1 ≤ n) : Nat.Coprime (coprimeCount n) n := by
  apply Nat.coprime_of_dvd
  intro p hp hpa hpn
  haveI := Fact.mk hp
  have hpn_mem : p ∈ n.divisors := Nat.mem_divisors.2 ⟨hpn, by omega⟩
  have hpa' : (p : ℤ) ∣ (coprimeCount n : ℤ) := Int.natCast_dvd_natCast.2 hpa
  rw [coprimeCount_eq_sum hn, ← Finset.add_sum_erase _ _ hpn_mem] at hpa'
  have hrest : (p : ℤ) ∣ ∑ d ∈ n.divisors.erase p, (μ d : ℤ) * (bdCount d n : ℤ) := by
    apply Finset.dvd_sum
    intro d hd
    rw [Finset.mem_erase, Nat.mem_divisors] at hd
    obtain ⟨hdp, hdn, -⟩ := hd
    have hd0 : 1 ≤ d := Nat.pos_of_dvd_of_pos hdn (by omega)
    by_cases hpd : p ∣ d
    · obtain ⟨d', hd'⟩ := hpd
      have hd'0 : d' ≠ 0 := by rintro rfl; simp at hd'; omega
      by_cases hpd' : p ∣ d'
      · have : μ d = 0 := by
          apply ArithmeticFunction.moebius_eq_zero_of_not_squarefree
          intro hsq
          obtain ⟨c, hc⟩ := hpd'
          have : p * p ∣ d := ⟨c, by rw [hd', hc]; ring⟩
          exact hp.one_lt.ne' (Nat.isUnit_iff.1 (hsq p this))
        rw [this]; simp
      · have hd2 : 2 ≤ d' := by
          rcases Nat.lt_or_ge d' 2 with h | h
          · exfalso
            have : d' = 1 := by omega
            apply hdp; rw [hd', this, mul_one]
          · exact h
        obtain ⟨k, hk⟩ := hdn
        obtain ⟨e, he⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
        have hk1 : 1 ≤ k := by rcases Nat.eq_zero_or_pos k with h | h <;> [(subst h; omega); exact h]
        have := dvd_bdCount_of_gt p e k d' hp (by rw [← he]; exact hd') hpd' hd2 hk1
        have key : p ∣ bdCount d n := by rw [hk, he]; exact this
        exact Dvd.dvd.mul_left (Int.natCast_dvd_natCast.2 key) _
    · have hdv : p ∣ bdCount d n := by
        have h1 := pow_dvd_bdCount p d n hp hd0 hpd hdn
        have hfac : p ∣ n.factorial := Nat.dvd_factorial hp.pos (Nat.le_of_dvd (by omega) hpn)
        have hv : 1 ≤ padicValNat p n.factorial := one_le_padicValNat_of_dvd (Nat.factorial_ne_zero _) hfac
        exact dvd_trans (dvd_pow_self p (by omega)) h1
      exact Dvd.dvd.mul_left (Int.natCast_dvd_natCast.2 hdv) _
  have h2 : (p : ℤ) ∣ (μ p : ℤ) * (bdCount p n : ℤ) := (dvd_add_left hrest).1 hpa'
  rw [ArithmeticFunction.moebius_apply_prime hp] at h2
  exact not_dvd_bdCount_p p n hp hpn hn (by simpa using h2)


==> anc/lean/lean-restricted/CongruenceRestricted/CycleGcd.lean <==
import CongruenceRestricted.CoprimeDvd
import CongruenceRestricted.EulerLemmas

/-!
# Theorem `thm:cyclegcd`: permutations by cycle gcd

`cycGcd σ` is the gcd of the cycle lengths of `σ`, `Cphi n φ = ∑_σ φ(gcd σ)` and
`gcdCount n g = C(n,g)` the number of permutations of `n` points with `gcd = g`.

* `Cphi_eq_sum`, `gcdCount_eq_sum`: `C_φ(n) = ∑_{d ∣ n} ψ(d) b_d(n)`, `ψ = μ * φ`
  (`ψ = sgam φ`), `C(n,g) = ∑_{e ∣ n/g} μ(e) b_{ge}(n)`.
* (a) `cyclegcd_a`, (b) `cyclegcd_b`, `gcdCount_dvd_succ`, (c) `cyclegcd_c`, (d) `cyclegcd_d_dvd`,
  `cyclegcd_d_ndvd`.
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm ArithmeticFunction
open scoped ArithmeticFunction.Moebius

/-- gcd of the cycle lengths. -/
noncomputable def cycGcd {n : ℕ} (σ : Perm (Fin n)) : ℕ := Finset.univ.gcd fun x => minimalPeriod σ x

/-- `C_φ(n) = ∑_σ φ(gcd σ)`. -/
noncomputable def Cphi (n : ℕ) (φ : ℕ → ℤ) : ℤ := ∑ σ : Perm (Fin n), φ (cycGcd σ)

/-- `C(n,g)`: the number of permutations of `n` points whose cycle lengths have gcd `g`. -/
noncomputable def gcdCount (n g : ℕ) : ℕ := Nat.card {σ : Perm (Fin n) // cycGcd σ = g}

theorem Cphi_eq_sum (n : ℕ) (hn : 1 ≤ n) (φ : ℕ → ℤ) :
    Cphi n φ = ∑ d ∈ n.divisors, sgam φ d * (bdCount d n : ℤ) := by
  classical
  set K := (Finset.univ : Finset (Perm (Fin n))).sup cycGcd with hK
  have hgK : ∀ σ : Perm (Fin n), cycGcd σ ≤ K := fun σ => Finset.le_sup (f := cycGcd) (mem_univ σ)
  have hcard : ∀ p : Perm (Fin n) → Prop, ∀ [DecidablePred p],
      (Nat.card {σ : Perm (Fin n) // p σ} : ℤ) = ∑ σ : Perm (Fin n), if p σ then (1 : ℤ) else 0 := by
    intro p _
    rw [Nat.card_eq_fintype_card, Fintype.card_subtype, Finset.card_filter]
    push_cast; rfl
  have h2 : ∀ d, (bdCount d n : ℤ) = ∑ σ : Perm (Fin n), if d ∣ cycGcd σ then (1 : ℤ) else 0 := by
    intro d
    have : bdCount d n = Nat.card {σ : Perm (Fin n) // d ∣ cycGcd σ} :=
      Nat.card_congr (Equiv.subtypeEquivRight (fun σ => by
        simp only [cycGcd, Finset.dvd_gcd_iff, mem_univ, true_implies]))
    rw [this]
    exact hcard (fun σ => d ∣ cycGcd σ)
  have h3 : ∀ σ : Perm (Fin n), φ (cycGcd σ) =
      ∑ d ∈ Finset.Icc 1 (K + n), if d ∣ cycGcd σ then sgam φ d else 0 := by
    intro σ
    have hpos : 0 < cycGcd σ := gcd_pos hn σ
    rw [← sum_sgam φ _ hpos, ← Finset.sum_filter]
    apply Finset.sum_congr _ (fun _ _ => rfl)
    ext d
    simp only [Nat.mem_divisors, mem_filter, mem_Icc]
    constructor
    · rintro ⟨hd, -⟩
      have h5 : d ≤ cycGcd σ := Nat.le_of_dvd hpos hd
      have h6 : cycGcd σ ≤ K := hgK σ
      exact ⟨⟨Nat.pos_of_dvd_of_pos hd hpos, by omega⟩, hd⟩
    · rintro ⟨-, hd⟩; exact ⟨hd, hpos.ne'⟩
  unfold Cphi
  simp_rw [h3]
  rw [Finset.sum_comm]
  have h4 : ∀ d, (∑ σ : Perm (Fin n), if d ∣ cycGcd σ then sgam φ d else 0) =
      sgam φ d * (bdCount d n : ℤ) := by
    intro d
    rw [h2, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro σ _
    split_ifs <;> simp
  simp_rw [h4]
  symm
  apply Finset.sum_subset
  · intro d hd
    rw [Nat.mem_divisors] at hd
    rw [mem_Icc]
    exact ⟨Nat.pos_of_dvd_of_pos hd.1 (by omega), by have := Nat.le_of_dvd (by omega) hd.1; omega⟩
  · intro d hd hnd
    rw [Nat.mem_divisors] at hnd
    have : ¬ d ∣ n := fun h => hnd ⟨h, by omega⟩
    rw [bdCount_eq_zero hn this]; simp

/-- `ψ(d) = ∑_{ab = d} μ(a) [b = g] = μ(d/g) [g ∣ d]`. -/
lemma sgam_indicator (g d : ℕ) (hg : 0 < g) (hd : 0 < d) :
    sgam (fun h => if h = g then (1 : ℤ) else 0) d = if g ∣ d then (μ (d / g) : ℤ) else 0 := by
  rw [sgam_eq]
  by_cases h : g ∣ d
  · rw [if_pos h]
    rw [Finset.sum_eq_single (d / g)]
    · rw [Nat.div_div_self h hd.ne']; simp
    · intro i hi hne
      have : d / i ≠ g := by
        intro h2
        apply hne
        have hid : i ∣ d := Nat.dvd_of_mem_divisors hi
        have hd2 : d = i * g := by rw [← h2]; exact (Nat.mul_div_cancel' hid).symm
        rw [hd2, Nat.mul_div_cancel _ hg]
      simp [this]
    · intro hnot
      exfalso; apply hnot
      rw [Nat.mem_divisors]
      exact ⟨Nat.div_dvd_of_dvd h, hd.ne'⟩
  · rw [if_neg h]
    apply Finset.sum_eq_zero
    intro i hi
    have : d / i ≠ g := by
      intro h2
      apply h
      have hid : i ∣ d := Nat.dvd_of_mem_divisors hi
      have hd2 : d = i * g := by rw [← h2]; exact (Nat.mul_div_cancel' hid).symm
      exact ⟨i, by rw [hd2]; ring⟩
    simp [this]

lemma gcdCount_cast (n g : ℕ) :
    (gcdCount n g : ℤ) = Cphi n (fun h => if h = g then (1 : ℤ) else 0) := by
  classical
  unfold gcdCount Cphi
  rw [Nat.card_eq_fintype_card, Fintype.card_subtype, Finset.card_filter]
  push_cast; rfl

/-- reindexing `d = g e` -/
lemma sum_divisors_indicator (n g : ℕ) (hg : 0 < g) (hgn : g ∣ n) (hn : 0 < n) (f : ℕ → ℤ) :
    ∑ d ∈ n.divisors, (if g ∣ d then f (d / g) else 0) = ∑ e ∈ (n / g).divisors, f e := by
  rw [← Finset.sum_filter]
  apply Finset.sum_nbij' (fun d => d / g) (fun e => g * e)
  · intro d hd
    simp only [mem_filter, Nat.mem_divisors] at hd ⊢
    exact ⟨Nat.div_dvd_div hd.2 hd.1.1, by
      have := Nat.div_pos (Nat.le_of_dvd hn hgn) hg; omega⟩
  · intro e he
    simp only [mem_filter, Nat.mem_divisors] at he ⊢
    obtain ⟨c, hc⟩ := hgn
    have hc0 : 0 < c := by rcases Nat.eq_zero_or_pos c with h | h <;> [(subst h; simp at hc; omega); exact h]
    rw [hc, Nat.mul_div_cancel_left _ hg] at he
    refine ⟨⟨?_, hn.ne'⟩, dvd_mul_right _ _⟩
    rw [hc]; exact Nat.mul_dvd_mul_left g he.1
  · intro d hd
    simp only [mem_filter] at hd
    exact Nat.mul_div_cancel' hd.2
  · intro e he
    exact Nat.mul_div_cancel_left _ hg
  · intro d hd
    simp only [mem_filter] at hd
    rfl

/-- `C(n,g) = ∑_{e ∣ n/g} μ(e) b_{ge}(n)` for `g ∣ n`. -/
theorem gcdCount_eq_sum (n g : ℕ) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n) :
    (gcdCount n g : ℤ) = ∑ e ∈ (n / g).divisors, (μ e : ℤ) * (bdCount (g * e) n : ℤ) := by
  rw [gcdCount_cast, Cphi_eq_sum n hn]
  have h1 : ∀ d ∈ n.divisors, sgam (fun h => if h = g then (1 : ℤ) else 0) d * (bdCount d n : ℤ) =
      if g ∣ d then (μ (d / g) : ℤ) * (bdCount d n : ℤ) else 0 := by
    intro d hd
    rw [sgam_indicator g d hg (Nat.pos_of_mem_divisors hd)]
    split_ifs <;> simp
  rw [Finset.sum_congr rfl h1]
  have h2 : ∀ d ∈ n.divisors, (if g ∣ d then (μ (d / g) : ℤ) * (bdCount d n : ℤ) else 0) =
      (if g ∣ d then (fun e => (μ e : ℤ) * (bdCount (g * e) n : ℤ)) (d / g) else 0) := by
    intro d hd
    split_ifs with h
    · simp only [Nat.mul_div_cancel' h]
    · rfl
  rw [Finset.sum_congr rfl h2, sum_divisors_indicator n g hg hgn (by omega)
    (fun e => (μ e : ℤ) * (bdCount (g * e) n : ℤ))]

/-- **Theorem `cyclegcd` (a)**: `(n-1) ∣ C_φ(n)` for every `φ`. -/
theorem cyclegcd_a (n : ℕ) (hn : 2 ≤ n) (φ : ℕ → ℤ) : ((n : ℤ) - 1) ∣ Cphi n φ := by
  rw [Cphi_eq_sum n (by omega)]
  apply Finset.dvd_sum
  intro d hd
  rw [Nat.mem_divisors] at hd
  exact Dvd.dvd.mul_left (bdCount_dvd_pred d n (Nat.pos_of_dvd_of_pos hd.1 (by omega)) hn) _

/-- **Theorem `cyclegcd` (b)** for general `φ`. -/
theorem cyclegcd_b (n : ℕ) (hn : 1 ≤ n) (φ : ℕ → ℤ) :
    ((n : ℤ) + 1) ∣ Cphi n φ - (n.factorial : ℤ) * ∑ d ∈ n.divisors, sgam φ d * (-1) ^ (n / d) := by
  rw [Cphi_eq_sum n hn, Finset.mul_sum, ← Finset.sum_sub_distrib]
  apply Finset.dvd_sum
  intro d hd
  rw [Nat.mem_divisors] at hd
  have := bd_modN n d (Nat.pos_of_dvd_of_pos hd.1 (by omega)) hd.1
  have e : sgam φ d * (bdCount d n : ℤ) - (n.factorial : ℤ) * (sgam φ d * (-1) ^ (n / d)) =
      sgam φ d * ((bdCount d n : ℤ) - (-1) ^ (n / d) * (n.factorial : ℤ)) := by ring
  rw [e]; exact Dvd.dvd.mul_left this _

/-- `∑_{e ∣ k} μ(e) (-1)^{k/e} = 2[k=2] - [k=1]`. -/
lemma sum_moebius_neg_one_pow_all (k : ℕ) (hk : 1 ≤ k) :
    ∑ e ∈ k.divisors, (μ e : ℤ) * (-1) ^ (k / e) =
      (if k = 2 then 2 else 0) - (if k = 1 then 1 else 0) := by
  rcases Nat.lt_or_ge k 3 with h | h
  · interval_cases k
    · simp
    · rw [show Nat.divisors 2 = {1, 2} by decide, Finset.sum_pair (by norm_num)]
      simp [ArithmeticFunction.moebius_apply_prime Nat.prime_two]
  · rw [sum_moebius_neg_one_pow k h, if_neg (by omega), if_neg (by omega)]; simp

/-- **Theorem `cyclegcd` (b)** for `C(n,g)`: `C(n,g) ≡ n! (2[k=2] - [k=1]) (mod n+1)`, `k = n/g`. -/
theorem gcdCount_mod_succ (n g : ℕ) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n) :
    ((n : ℤ) + 1) ∣ (gcdCount n g : ℤ) -
      (n.factorial : ℤ) * ((if n / g = 2 then 2 else 0) - (if n / g = 1 then 1 else 0)) := by
  have hk : 1 ≤ n / g := Nat.div_pos (Nat.le_of_dvd (by omega) hgn) hg
  rw [gcdCount_eq_sum n g hn hg hgn, ← sum_moebius_neg_one_pow_all (n / g) hk, Finset.mul_sum,
    ← Finset.sum_sub_distrib]
  apply Finset.dvd_sum
  intro e he
  rw [Nat.mem_divisors] at he
  have hge : g * e ∣ n := by
    obtain ⟨c, hc⟩ := hgn
    obtain ⟨c', hc'⟩ := he.1
    refine ⟨c', ?_⟩
    rw [hc, Nat.mul_div_cancel_left _ hg] at hc'
    rw [hc, hc']; ring
  have hq : n / (g * e) = n / g / e := by rw [Nat.div_div_eq_div_mul]
  have := bd_modN n (g * e) (Nat.mul_pos hg (Nat.pos_of_dvd_of_pos he.1 (by omega))) hge
  rw [hq] at this
  have ee : (μ e : ℤ) * (bdCount (g * e) n : ℤ) - (n.factorial : ℤ) * ((μ e : ℤ) * (-1) ^ (n / g / e)) =
      (μ e : ℤ) * ((bdCount (g * e) n : ℤ) - (-1) ^ (n / g / e) * (n.factorial : ℤ)) := by ring
  rw [ee]; exact Dvd.dvd.mul_left this _

/-- `(n+1) ∣ C(n,g)` whenever `n/g ≥ 3`. -/
theorem gcdCount_dvd_succ (n g : ℕ) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n) (hk : 3 ≤ n / g) :
    ((n : ℤ) + 1) ∣ (gcdCount n g : ℤ) := by
  have := gcdCount_mod_succ n g hn hg hgn
  rw [if_neg (by omega), if_neg (by omega)] at this
  simpa using this

/-- `(n-1) ∣ C(n,g)`. -/
theorem gcdCount_dvd_pred (n g : ℕ) (hn : 2 ≤ n) (hg : 0 < g) (hgn : g ∣ n) :
    ((n : ℤ) - 1) ∣ (gcdCount n g : ℤ) := by
  rw [gcdCount_eq_sum n g (by omega) hg hgn]
  apply Finset.dvd_sum
  intro e he
  rw [Nat.mem_divisors] at he
  have hge : g * e ∣ n := by
    obtain ⟨c, hc⟩ := hgn
    obtain ⟨c', hc'⟩ := he.1
    refine ⟨c', ?_⟩
    rw [hc, Nat.mul_div_cancel_left _ hg] at hc'
    rw [hc, hc']; ring
  have hk : 1 ≤ n / g := Nat.div_pos (Nat.le_of_dvd (by omega) hgn) hg
  exact Dvd.dvd.mul_left (bdCount_dvd_pred (g * e) n
    (Nat.mul_pos hg (Nat.pos_of_dvd_of_pos he.1 (by omega))) hn) _

/-- The assembly step of `(n²-1) ∣ N` from `(n-1) ∣ N`, `(n+1) ∣ N` and (for odd `n`)
`2^{v_2(n!)} ∣ N`. -/
lemma sq_sub_one_dvd_of (n N : ℕ) (hn : 4 ≤ n) (hA : n - 1 ∣ N) (hB : n + 1 ∣ N)
    (hC : n % 2 = 1 → 2 ^ padicValNat 2 n.factorial ∣ N) : (n - 1) * (n + 1) ∣ N := by
  rcases Nat.even_or_odd n with hev | hod
  · have hcop : Nat.Coprime (n - 1) (n + 1) := by
      have h1 : n + 1 = 2 + (n - 1) := by omega
      rw [h1, Nat.coprime_add_self_right]
      refine Nat.Coprime.symm ((Nat.Prime.coprime_iff_not_dvd Nat.prime_two).2 ?_)
      obtain ⟨r, hr⟩ := hev
      omega
    exact hcop.mul_dvd_of_dvd_of_dvd hA hB
  · have hodd : n % 2 = 1 := Nat.odd_iff.1 hod
    have hn5 : 5 ≤ n := by omega
    have hC := hC hodd
    have hF := sq_sub_one_dvd_factorial n hn5 hodd
    rw [Nat.dvd_iff_prime_pow_dvd_dvd]
    intro p k hp hpk
    by_cases hp2 : p = 2
    · subst hp2
      have h1 : 2 ^ k ∣ n.factorial := dvd_trans hpk hF
      have h2 : k ≤ padicValNat 2 n.factorial :=
        (@padicValNat_dvd_iff_le 2 ⟨Nat.prime_two⟩ _ _ (Nat.factorial_ne_zero n)).1 h1
      exact dvd_trans (pow_dvd_pow 2 h2) hC
    · have hpodd : ¬ (p ∣ n - 1 ∧ p ∣ n + 1) := by
        rintro ⟨h1, h2⟩
        have h3 : p ∣ (n + 1) - (n - 1) := Nat.dvd_sub h2 h1
        have h4 : (n + 1) - (n - 1) = 2 := by omega
        rw [h4] at h3
        exact hp2 ((Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 h3)
      by_cases hq : p ∣ n - 1
      · have hq' : ¬ p ∣ n + 1 := fun h => hpodd ⟨hq, h⟩
        have hc : Nat.Coprime (p ^ k) (n + 1) :=
          Nat.Coprime.pow_left _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hq')
        exact dvd_trans (hc.dvd_of_dvd_mul_right hpk) hA
      · have hc : Nat.Coprime (p ^ k) (n - 1) :=
          Nat.Coprime.pow_left _ ((Nat.Prime.coprime_iff_not_dvd hp).2 hq)
        exact dvd_trans (hc.dvd_of_dvd_mul_left hpk) hB

lemma ge_dvd (n g e : ℕ) (hg : 0 < g) (hgn : g ∣ n) (he : e ∈ (n / g).divisors) : g * e ∣ n := by
  rw [Nat.mem_divisors] at he
  obtain ⟨c, hc⟩ := hgn
  obtain ⟨c', hc'⟩ := he.1
  refine ⟨c', ?_⟩
  rw [hc, Nat.mul_div_cancel_left _ hg] at hc'
  rw [hc, hc']; ring

/-- For odd `n`, `2^{v_2(n!)} ∣ C(n,g)`. -/
lemma pow_two_dvd_gcdCount (n g : ℕ) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n) (hodd : n % 2 = 1) :
    ((2 ^ padicValNat 2 n.factorial : ℕ) : ℤ) ∣ (gcdCount n g : ℤ) := by
  rw [gcdCount_eq_sum n g hn hg hgn]
  apply Finset.dvd_sum
  intro e he
  have hge := ge_dvd n g e hg hgn he
  have hpos : 1 ≤ g * e := Nat.pos_of_dvd_of_pos hge (by omega)
  have hd2 : ¬ 2 ∣ g * e := fun h => by have := dvd_trans h hge; omega
  exact Dvd.dvd.mul_left (Int.natCast_dvd_natCast.2
    (pow_dvd_bdCount 2 (g * e) n Nat.prime_two hpos hd2 hge)) _

/-- **Theorem `cyclegcd` (c)**: `(n²-1) ∣ C(n,g)` for `n/g ≥ 3`, `n ≥ 4`. -/
theorem cyclegcd_c (n g : ℕ) (hn : 4 ≤ n) (hg : 0 < g) (hgn : g ∣ n) (hk : 3 ≤ n / g) :
    ((n : ℤ) ^ 2 - 1) ∣ (gcdCount n g : ℤ) := by
  have hA := Int.natCast_dvd_natCast.1
    (by have := gcdCount_dvd_pred n g (by omega) hg hgn
        rwa [← Nat.cast_one, ← Nat.cast_sub (by omega)] at this :
      (((n - 1 : ℕ)) : ℤ) ∣ (gcdCount n g : ℤ))
  have hB := Int.natCast_dvd_natCast.1
    (by have := gcdCount_dvd_succ n g (by omega) hg hgn hk
        rwa [← Nat.cast_one, ← Nat.cast_add] at this :
      (((n + 1 : ℕ)) : ℤ) ∣ (gcdCount n g : ℤ))
  have hgoal : (n - 1) * (n + 1) ∣ gcdCount n g :=
    sq_sub_one_dvd_of n _ hn hA hB (fun hodd =>
      Int.natCast_dvd_natCast.1 (pow_two_dvd_gcdCount n g (by omega) hg hgn hodd))
  have : ((n : ℤ) ^ 2 - 1) = (((n - 1) * (n + 1) : ℕ) : ℤ) := by
    push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
  rw [this]
  exact Int.natCast_dvd_natCast.2 hgoal

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/CycleGcdVal.lean <==
import CongruenceRestricted.CycleGcd

/-!
# Theorem `thm:cyclegcd` (d): `p`-adic valuations of `C(n,g)`
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm ArithmeticFunction
open scoped ArithmeticFunction.Moebius

variable {p : ℕ}

/-- `v_p(b_d(n)) = v_p(n!) - (n/d) v_p(d) - v_p((n/d)!)` for `p ∣ d`, `d ∣ n`. -/
lemma val_bd_dvd (p d n : ℕ) (hp : p.Prime) (hd : 1 ≤ d) (hdn : d ∣ n) (hpd : p ∣ d) :
    padicValNat p (bdCount d n) + (n / d) * padicValNat p d + padicValNat p (n / d).factorial =
      padicValNat p n.factorial := by
  haveI := Fact.mk hp
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by omega⟩
  obtain ⟨k, rfl⟩ := hdn
  rw [Nat.mul_div_cancel_left _ (by omega)]
  have hPd : ¬ p ∣ Pd e k := by
    unfold Pd
    rw [Prime.dvd_finsetProd_iff hp.prime]
    rintro ⟨j, -, hj⟩
    have h1 : p ∣ (e + 1) * j := Dvd.dvd.mul_right hpd j
    have h2 : p ∣ 1 := (Nat.dvd_add_right h1).1 hj
    exact hp.one_lt.ne' (Nat.dvd_one.1 h2)
  have hb : padicValNat p (bdCount (e + 1) ((e + 1) * k)) = padicValNat p (Ed e k) := by
    rw [bdCount_closed, padicValNat.mul (Ed_pos e k).ne' (Pd_pos e k).ne',
      padicValNat.eq_zero_of_not_dvd hPd, add_zero]
  have h1 := Ed_spec e k
  have h2 : padicValNat p ((e + 1) * k).factorial =
      k * padicValNat p (e + 1) + padicValNat p k.factorial + padicValNat p (Ed e k) := by
    rw [← h1, padicValNat.mul (by positivity) (Ed_pos e k).ne',
      padicValNat.mul (by positivity) (Nat.factorial_ne_zero _),
      padicValNat.pow (e + 1) k]
  rw [hb, h2]
  ring

/-- Valuation of a sum with a unique term of minimal valuation. -/
lemma padicValInt_add_of_lt (p : ℕ) [hp : Fact p.Prime] (a b : ℤ) (ha : a ≠ 0)
    (hb : b = 0 ∨ padicValInt p a < padicValInt p b) :
    padicValInt p (a + b) = padicValInt p a := by
  rcases hb with rfl | hb
  · simp
  · have hb0 : b ≠ 0 := by
      rintro rfl; simp at hb
    have hab : a + b ≠ 0 := by
      intro h
      have : b = -a := by linarith
      have hneg : padicValInt p (-a) = padicValInt p a := by simp [padicValInt]
      rw [this, hneg] at hb
      exact lt_irrefl _ hb
    have := padicValRat.add_eq_of_lt (p := p) (q := (a : ℚ)) (r := (b : ℚ))
      (by exact_mod_cast hab) (by exact_mod_cast ha) (by exact_mod_cast hb0)
      (by rw [padicValRat.of_int, padicValRat.of_int]; exact_mod_cast hb)
    rw [show (a : ℚ) + b = ((a + b : ℤ) : ℚ) by push_cast; rfl, padicValRat.of_int,
      padicValRat.of_int] at this
    exact_mod_cast this

lemma padicValInt_sum_unique (p : ℕ) [hp : Fact p.Prime] {ι : Type*} (S : Finset ι) (f : ι → ℤ)
    (i0 : ι) (hi0 : i0 ∈ S) (hf0 : f i0 ≠ 0)
    (h : ∀ i ∈ S, i ≠ i0 → f i = 0 ∨ padicValInt p (f i0) < padicValInt p (f i)) :
    padicValInt p (∑ i ∈ S, f i) = padicValInt p (f i0) := by
  classical
  rw [← Finset.add_sum_erase _ _ hi0]
  apply padicValInt_add_of_lt p _ _ hf0
  by_cases hz : ∑ i ∈ S.erase i0, f i = 0
  · exact Or.inl hz
  · right
    have hdv : (p : ℤ) ^ (padicValInt p (f i0) + 1) ∣ ∑ i ∈ S.erase i0, f i := by
      apply Finset.dvd_sum
      intro i hi
      rw [Finset.mem_erase] at hi
      rw [padicValInt_dvd_iff]
      rcases h i hi.2 hi.1 with h0 | hlt
      · exact Or.inl h0
      · exact Or.inr (by omega)
    rw [padicValInt_dvd_iff] at hdv
    rcases hdv with h0 | h1
    · exact absurd h0 hz
    · omega

lemma vfac_le_of_le (p : ℕ) [Fact p.Prime] {a b : ℕ} (h : a ≤ b) :
    padicValNat p a.factorial ≤ padicValNat p b.factorial := vfac_mono p h

/-- The comparison `c(ge) < c(g)` for squarefree `e ≥ 2`, `p ∣ g`. -/
lemma c_ineq (p : ℕ) (hp : p.Prime) (a e t εv : ℕ) (ha : 1 ≤ a) (he : 2 ≤ e) (ht : 1 ≤ t)
    (hεv : εv = 0 ∨ (εv = 1 ∧ p ∣ e))
    (hv : εv = 0 → True) :
    t * (a + εv) + padicValNat p t.factorial < (e * t) * a + padicValNat p (e * t).factorial := by
  haveI := Fact.mk hp
  have hmono : padicValNat p t.factorial ≤ padicValNat p (e * t).factorial :=
    vfac_mono p (by nlinarith)
  rcases hεv with h0 | ⟨h1, hpe⟩
  · subst h0
    rw [add_zero]
    have hta : 1 ≤ t * a := Nat.mul_pos ht ha
    have : t * a + 1 ≤ e * t * a := by
      have := Nat.mul_le_mul_right (t * a) he
      rw [mul_assoc]; omega
    omega
  · subst h1
    by_cases h2 : 2 ≤ (e - 1) * a
    · have : t * (a + 1) + 1 ≤ e * t * a := by
        obtain ⟨e', rfl⟩ : ∃ e', e = e' + 1 := ⟨e - 1, by omega⟩
        simp only [Nat.add_sub_cancel] at h2
        nlinarith
      omega
    · have h3 : (e - 1) * a = 1 := by
        have : 1 ≤ (e - 1) * a := Nat.mul_pos (by omega) ha
        omega
      have he2 : e = 2 ∧ a = 1 := by
        have h4 : e - 1 = 1 ∧ a = 1 :=
          ⟨Nat.eq_one_of_mul_eq_one_right h3, Nat.eq_one_of_mul_eq_one_left h3⟩
        omega
      obtain ⟨rfl, rfl⟩ := he2
      have hp2 : p = 2 := (Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 hpe
      subst hp2
      have : padicValNat 2 (2 * t).factorial = padicValNat 2 t.factorial + t :=
        padicValNat_factorial_mul t
      omega

lemma padicValInt_moebius_mul (p : ℕ) [Fact p.Prime] (e : ℕ) (hμ : (μ e : ℤ) ≠ 0) (b : ℕ) :
    padicValInt p ((μ e : ℤ) * (b : ℤ)) = padicValNat p b := by
  rcases ArithmeticFunction.moebius_eq_or e with h | h | h
  · exact (hμ (by simp [h])).elim
  · rw [h]; simp [padicValInt]
  · rw [h]; simp [padicValInt]

lemma sqfree_pv_le_one (p : ℕ) [Fact p.Prime] (e : ℕ) (hsq : Squarefree e) (he : e ≠ 0) :
    padicValNat p e ≤ 1 := by
  by_contra h
  push Not at h
  have h2 : p ^ 2 ∣ e := (pow_dvd_pow p h).trans pow_padicValNat_dvd
  have := hsq p (by rw [← sq]; exact h2)
  exact (Fact.out : p.Prime).one_lt.ne' (Nat.isUnit_iff.1 this)

lemma bdCount_pos' (d n : ℕ) (hd : d ∣ n) (hn : 1 ≤ n) : 0 < bdCount d n := by
  obtain ⟨e, rfl⟩ : ∃ e, d = e + 1 := ⟨d - 1, by
    have := Nat.pos_of_dvd_of_pos hd (by omega); omega⟩
  obtain ⟨k, rfl⟩ := hd
  exact bdCount_pos e k

/-- **Theorem `cyclegcd` (d), case `p ∣ g`**:
`v_p(C(n,g)) = v_p(n!) - k v_p(g) - v_p(k!)`, `k = n/g`. -/
theorem cyclegcd_d_dvd (p n g : ℕ) (hp : p.Prime) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n)
    (hpg : p ∣ g) :
    padicValInt p (gcdCount n g : ℤ) + (n / g) * padicValNat p g + padicValNat p (n / g).factorial =
      padicValNat p n.factorial := by
  haveI := Fact.mk hp
  have hk : 1 ≤ n / g := Nat.div_pos (Nat.le_of_dvd (by omega) hgn) hg
  rw [gcdCount_eq_sum n g hn hg hgn]
  have h1 : (1 : ℕ) ∈ (n / g).divisors := Nat.mem_divisors.2 ⟨one_dvd _, by omega⟩
  have hf1 : (μ 1 : ℤ) * (bdCount (g * 1) n : ℤ) = (bdCount g n : ℤ) := by simp
  have hmain : padicValInt p (∑ e ∈ (n / g).divisors, (μ e : ℤ) * (bdCount (g * e) n : ℤ)) =
      padicValNat p (bdCount g n) := by
    have := padicValInt_sum_unique p (n / g).divisors
      (fun e => (μ e : ℤ) * (bdCount (g * e) n : ℤ)) 1 h1 (by
        show (μ 1 : ℤ) * (bdCount (g * 1) n : ℤ) ≠ 0
        rw [hf1]
        have := bdCount_pos' g n hgn hn
        exact_mod_cast this.ne')
      (by
        intro e he hne
        by_cases hμ : (μ e : ℤ) = 0
        · left; simp [hμ]
        · right
          have he' := Nat.mem_divisors.1 he
          have hsq : Squarefree e :=
            ArithmeticFunction.moebius_ne_zero_iff_squarefree.1 (by exact_mod_cast hμ)
          have he0 : e ≠ 0 := by
            rintro rfl; exact hμ (by simp)
          have he2 : 2 ≤ e := by
            rcases Nat.lt_or_ge e 2 with h | h
            · exact absurd (by omega : e = 1) hne
            · exact h
          obtain ⟨t, ht⟩ := he'.1
          have ht1 : 1 ≤ t := by
            rcases Nat.eq_zero_or_pos t with h | h
            · subst h; rw [mul_zero] at ht; omega
            · exact h
          show padicValInt p ((μ 1 : ℤ) * (bdCount (g * 1) n : ℤ)) <
            padicValInt p ((μ e : ℤ) * (bdCount (g * e) n : ℤ))
          rw [hf1, padicValInt_moebius_mul p e hμ, padicValInt.of_nat]
          have hge := ge_dvd n g e hg hgn he
          have hv1 := val_bd_dvd p g n hp hg hgn hpg
          have hv2 := val_bd_dvd p (g * e) n hp (Nat.mul_pos hg (by omega)) hge
            (Dvd.dvd.mul_right hpg e)
          have hq : n / (g * e) = t := by
            rw [← Nat.div_div_eq_div_mul, ht]
            exact Nat.mul_div_cancel_left _ (by omega : 0 < e)
          rw [hq, padicValNat.mul hg.ne' he0] at hv2
          have hε := sqfree_pv_le_one p e hsq he0
          have ha : 1 ≤ padicValNat p g := one_le_padicValNat_of_dvd hg.ne' hpg
          have hci := c_ineq p hp (padicValNat p g) e t (padicValNat p e) ha he2 ht1
            (by
              rcases Nat.lt_or_ge (padicValNat p e) 1 with h | h
              · left; omega
              · right
                exact ⟨by omega, dvd_of_one_le_padicValNat h⟩) (fun _ => trivial)
          rw [← ht] at hci
          omega)
    rw [this]
    show padicValInt p ((μ 1 : ℤ) * (bdCount (g * 1) n : ℤ)) = _
    rw [hf1, padicValInt.of_nat]
  rw [hmain]
  have := val_bd_dvd p g n hp hg hgn hpg
  omega

/-- **Theorem `cyclegcd` (d), case `p ∤ g`, `p ∣ n`**:
`v_p(C(n,g)) = v_p(n!) - k/p - v_p((k/p)!)`, `k = n/g`. -/
theorem cyclegcd_d_ndvd (p n g : ℕ) (hp : p.Prime) (hn : 1 ≤ n) (hg : 0 < g) (hgn : g ∣ n)
    (hpg : ¬ p ∣ g) (hpn : p ∣ n) :
    padicValInt p (gcdCount n g : ℤ) + (n / g) / p + padicValNat p ((n / g) / p).factorial =
      padicValNat p n.factorial := by
  haveI := Fact.mk hp
  obtain ⟨k, hk⟩ := hgn
  have hk1 : 1 ≤ k := by
    rcases Nat.eq_zero_or_pos k with h | h
    · subst h; simp at hk; omega
    · exact h
  have hnk : n / g = k := by rw [hk]; exact Nat.mul_div_cancel_left _ hg
  have hpk : p ∣ k := by
    rw [hk] at hpn
    rcases (Nat.Prime.dvd_mul hp).1 hpn with h | h
    · exact absurd h hpg
    · exact h
  obtain ⟨s, hs⟩ := hpk
  have hs1 : 1 ≤ s := by
    rcases Nat.eq_zero_or_pos s with h | h
    · subst h; simp at hs; omega
    · exact h
  have hgn : g ∣ n := ⟨k, hk⟩
  rw [hnk, hs, Nat.mul_div_cancel_left _ hp.pos]
  rw [gcdCount_eq_sum n g hn hg hgn, hnk]
  have hpmem : p ∈ k.divisors := Nat.mem_divisors.2 ⟨⟨s, hs⟩, by omega⟩
  have hdp : g * p ∣ n := ge_dvd n g p hg hgn (by rw [hnk]; exact hpmem)
  have hvp : padicValNat p (g * p) = 1 := by
    rw [padicValNat.mul hg.ne' hp.ne_zero, padicValNat.eq_zero_of_not_dvd hpg, padicValNat_self]
  have hvgp := val_bd_dvd p (g * p) n hp (Nat.mul_pos hg hp.pos) hdp (Dvd.dvd.mul_left (dvd_refl p) g)
  have hq0 : n / (g * p) = s := by
    rw [← Nat.div_div_eq_div_mul, hnk, hs]; exact Nat.mul_div_cancel_left _ hp.pos
  rw [hq0, hvp] at hvgp
  have hbp : 0 < bdCount (g * p) n := bdCount_pos' _ _ hdp hn
  have hfp : (μ p : ℤ) * (bdCount (g * p) n : ℤ) ≠ 0 := by
    rw [ArithmeticFunction.moebius_apply_prime hp]
    intro h; simp at h; omega
  have hmain := padicValInt_sum_unique p k.divisors
    (fun e => (μ e : ℤ) * (bdCount (g * e) n : ℤ)) p hpmem hfp (by
      intro e he hne
      by_cases hμ : (μ e : ℤ) = 0
      · left; simp [hμ]
      · right
        have he' := Nat.mem_divisors.1 he
        have hsq : Squarefree e :=
          ArithmeticFunction.moebius_ne_zero_iff_squarefree.1 (by exact_mod_cast hμ)
        have he0 : e ≠ 0 := by rintro rfl; exact hμ (by simp)
        have hge : g * e ∣ n := ge_dvd n g e hg hgn (by rw [hnk]; exact he)
        show padicValInt p ((μ p : ℤ) * (bdCount (g * p) n : ℤ)) <
          padicValInt p ((μ e : ℤ) * (bdCount (g * e) n : ℤ))
        rw [padicValInt_moebius_mul p p (by rw [ArithmeticFunction.moebius_apply_prime hp]; simp),
          padicValInt_moebius_mul p e hμ]
        by_cases hpe : p ∣ e
        · obtain ⟨e', rfl⟩ := hpe
          have he'0 : e' ≠ 0 := by rintro rfl; simp at he0
          have hpe' : ¬ p ∣ e' := by
            intro h
            obtain ⟨c, hc⟩ := h
            have := hsq p ⟨c, by rw [hc]; ring⟩
            exact hp.one_lt.ne' (Nat.isUnit_iff.1 this)
          have he'1 : e' ≠ 1 := by
            rintro rfl; exact hne (by simp)
          have he'2 : 2 ≤ e' := by omega
          obtain ⟨t, ht⟩ := he'.1
          have hs2 : s = e' * t := by
            have : p * s = p * (e' * t) := by rw [← hs, ht]; ring
            exact Nat.eq_of_mul_eq_mul_left hp.pos this
          have ht1 : 1 ≤ t := by
            rcases Nat.eq_zero_or_pos t with h | h
            · subst h; simp at hs2; omega
            · exact h
          have hvge : padicValNat p (g * (p * e')) = 1 := by
            rw [padicValNat.mul hg.ne' (by positivity), padicValNat.mul hp.ne_zero he'0,
              padicValNat.eq_zero_of_not_dvd hpg, padicValNat.eq_zero_of_not_dvd hpe',
              padicValNat_self]
          have hv2 := val_bd_dvd p (g * (p * e')) n hp (Nat.mul_pos hg (by positivity)) hge
            (Dvd.dvd.mul_left (dvd_mul_right p e') g)
          have hq : n / (g * (p * e')) = t := by
            rw [← Nat.div_div_eq_div_mul, hnk, ht]
            exact Nat.mul_div_cancel_left _ (by positivity)
          rw [hq, hvge] at hv2
          have hts : t < s := by rw [hs2]; nlinarith
          have hmono := vfac_mono p (le_of_lt hts)
          omega
        · have hd1 : 1 ≤ g * e := Nat.mul_pos hg (by omega)
          have hnd : ¬ p ∣ g * e := by
            intro h
            rcases (Nat.Prime.dvd_mul hp).1 h with h | h
            · exact hpg h
            · exact hpe h
          have h1 := pow_dvd_bdCount p (g * e) n hp hd1 hnd hge
          have hbe : 0 < bdCount (g * e) n := bdCount_pos' _ _ hge hn
          have h2 : padicValNat p n.factorial ≤ padicValNat p (bdCount (g * e) n) :=
            (padicValNat_dvd_iff_le hbe.ne').1 h1
          omega)
  rw [hmain]
  show padicValInt p ((μ p : ℤ) * (bdCount (g * p) n : ℤ)) + s + padicValNat p s.factorial = _
  rw [padicValInt_moebius_mul p p (by rw [ArithmeticFunction.moebius_apply_prime hp]; simp)]
  omega

lemma gcdCount_one (n : ℕ) : gcdCount n 1 = coprimeCount n := rfl

/-- `C(n,2)` is odd for even `n`. -/
theorem gcdCount_two_val_two (n : ℕ) (hn : 2 ≤ n) (hev : 2 ∣ n) :
    padicValInt 2 (gcdCount n 2 : ℤ) = 0 := by
  haveI : Fact (Nat.Prime 2) := ⟨Nat.prime_two⟩
  have h := cyclegcd_d_dvd 2 n 2 Nat.prime_two (by omega) (by norm_num) hev (dvd_refl 2)
  obtain ⟨k, rfl⟩ := hev
  rw [Nat.mul_div_cancel_left _ (by norm_num)] at h
  rw [padicValNat_self, Nat.mul_one] at h
  have := padicValNat_factorial_mul (p := 2) k
  omega

/-- For odd `p ∣ n`, `n` even: `v_p(C(n,2)) ≥ v_p(n)`. -/
theorem gcdCount_two_val_odd (p n : ℕ) (hp : p.Prime) (hp2 : p ≠ 2) (hn : 2 ≤ n) (hev : 2 ∣ n)
    (hpn : p ∣ n) : padicValNat p n ≤ padicValInt p (gcdCount n 2 : ℤ) := by
  haveI := Fact.mk hp
  have hpg : ¬ p ∣ 2 := by
    intro h
    exact hp2 ((Nat.prime_dvd_prime_iff_eq hp Nat.prime_two).1 h)
  have h := cyclegcd_d_ndvd p n 2 hp (by omega) (by norm_num) hev hpg hpn
  obtain ⟨k, rfl⟩ := hev
  rw [Nat.mul_div_cancel_left _ (by norm_num)] at h
  have hpk : p ∣ k := by
    rcases (Nat.Prime.dvd_mul hp).1 hpn with h | h
    · exact absurd h hpg
    · exact h
  obtain ⟨u, rfl⟩ := hpk
  have hu : 1 ≤ u := by
    rcases Nat.eq_zero_or_pos u with h0 | h0
    · subst h0; simp at hn
    · exact h0
  rw [Nat.mul_div_cancel_left _ hp.pos] at h
  have h2 : 2 * (p * u) = p * (2 * u) := by ring
  rw [h2, padicValNat_factorial_mul] at h
  have hvn : padicValNat p (2 * (p * u)) = 1 + padicValNat p u := by
    rw [padicValNat.mul (by norm_num) (Nat.mul_ne_zero hp.ne_zero (by omega)),
      padicValNat.eq_zero_of_not_dvd hpg,
      padicValNat.mul hp.ne_zero (by omega), padicValNat_self]
    ring
  have hlt : padicValNat p u < p ^ padicValNat p u := Nat.lt_pow_self hp.one_lt
  have hle : p ^ padicValNat p u ≤ u := Nat.le_of_dvd (by omega) pow_padicValNat_dvd
  have hmono : padicValNat p u.factorial ≤ padicValNat p (2 * u).factorial :=
    vfac_mono p (by omega)
  rw [h2] at hvn ⊢
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Decomp.lean <==
import CongruenceRestricted.BlockSeries

/-!
# Decomposition of `exp (∑ w_j x^j / j)` into an integral part and block factors

Given `γ : ℕ → K` put `w_j = ∑_{m ∣ j} m γ_m`.  Then, modulo `x^{D+1}`,
`exp(∑ w_j x^j/j) = exp(∑ u_j x^j/j) · ∏_{m ≤ D, m a block} (1-x^m)^{-γ_m}`,
where `u_j = ∑_{m ∣ j, m not a block} m γ_m` and "block" is any predicate `P` on `ℕ`.
(This is the Euler product `∏ (1-x^m)^{-c_m}` of the paper, proved without logarithms.)
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {K : Type*} [Field K] [CharZero K]

/-- `∑ w_j x^j / j`. -/
noncomputable def wLog (w : ℕ → K) : PowerSeries K := mk fun j => w j / j

/-- `exp (∑ w_j x^j / j)`. -/
noncomputable def wExp (w : ℕ → K) : PowerSeries K := (exp K).subst (wLog w)

lemma wLog_cc (w : ℕ → K) : constantCoeff (wLog w) = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, wLog, coeff_mk]; simp

lemma exp_subst_sum {ι : Type*} (S : Finset ι) (g : ι → PowerSeries K)
    (hg : ∀ i, constantCoeff (g i) = 0) :
    (exp K).subst (∑ i ∈ S, g i) = ∏ i ∈ S, (exp K).subst (g i) := by
  classical
  induction S using Finset.induction_on with
  | empty =>
    simp only [sum_empty, prod_empty]
    have := Imp.exp_subst_nsmul (a := (0 : PowerSeries K)) (by simp) 0
    simpa using this
  | insert a S ha ih =>
    rw [sum_insert ha, prod_insert ha,
      Imp.exp_subst_add (hg a) (by rw [map_sum]; exact sum_eq_zero fun i _ => hg i), ih]

/-- If `g` vanishes below degree `D+1`, then `exp g ≡ 1 mod x^{D+1}`. -/
lemma exp_subst_tail (g : PowerSeries K) (D : ℕ) (hg : ∀ j ≤ D, coeff j g = 0) :
    ∀ n ≤ D, coeff n ((exp K).subst g) = coeff n (1 : PowerSeries K) := by
  have hcc : constantCoeff g = 0 := by
    rw [← coeff_zero_eq_constantCoeff_apply]; exact hg 0 (Nat.zero_le _)
  intro n hn
  rw [coeff_subst' (Imp.hasSubst_of_cc hcc)]
  rw [finsum_eq_single _ 0]
  · simp
  · intro d hd
    have hdvd : (X : PowerSeries K) ^ (D + 1) ∣ g := by
      rw [PowerSeries.X_pow_dvd_iff]
      intro m hm; exact hg m (by omega)
    have h2 : (X : PowerSeries K) ^ ((D + 1) * d) ∣ g ^ d := by
      rw [pow_mul]; exact pow_dvd_pow_of_dvd hdvd d
    have h3 : coeff n (g ^ d) = 0 := by
      have := (PowerSeries.X_pow_dvd_iff.1 h2) n (by
        have : D + 1 ≤ (D + 1) * d := Nat.le_mul_of_pos_right _ (Nat.pos_of_ne_zero hd)
        omega)
      exact this
    rw [h3, smul_zero]

/-- The weights `w_j = ∑_{m ∣ j} m γ_m`. -/
def wOf (γ : ℕ → K) (j : ℕ) : K := ∑ m ∈ j.divisors, (m : K) * γ m

/-- The weights of the non-block part. -/
def uOf (γ : ℕ → K) (P : ℕ → Prop) [DecidablePred P] (j : ℕ) : K :=
  ∑ m ∈ j.divisors.filter (fun m => ¬ P m), (m : K) * γ m

/-- Blocks of degree at most `D`. -/
def blk (P : ℕ → Prop) [DecidablePred P] (D : ℕ) : Finset ℕ := (Icc 1 D).filter P

theorem coeff_wExp_decomp (γ : ℕ → K) (P : ℕ → Prop) [DecidablePred P] (D n : ℕ) (hn : n ≤ D) :
    coeff n (wExp (wOf γ)) =
      coeff n (wExp (uOf γ P) * ∏ m ∈ blk P D, blockSeries m (γ m)) := by
  classical
  -- the tail
  set T : PowerSeries K := wLog (wOf γ) - wLog (uOf γ P) - ∑ m ∈ blk P D, blockLog m (γ m)
    with hT
  have hTc : ∀ j ≤ D, coeff j T = 0 := by
    intro j hj
    rcases Nat.eq_zero_or_pos j with rfl | hjpos
    · simp [hT, wLog, blockLog, map_sum]
    have hsplit : wOf γ j = uOf γ P j + ∑ m ∈ j.divisors.filter P, (m : K) * γ m := by
      unfold wOf uOf
      rw [add_comm, sum_filter_add_sum_filter_not]
    have hblk : ∑ m ∈ blk P D, (if m ∣ j then γ m * m / j else 0) =
        ∑ m ∈ j.divisors.filter P, (m : K) * γ m / j := by
      rw [← sum_filter]
      apply sum_congr
      · ext m
        simp only [mem_filter, mem_Icc, blk, Nat.mem_divisors]
        constructor
        · rintro ⟨⟨⟨h1, h2⟩, hP⟩, hd⟩
          exact ⟨⟨hd, by omega⟩, hP⟩
        · rintro ⟨⟨hd, _⟩, hP⟩
          exact ⟨⟨⟨Nat.pos_of_dvd_of_pos hd hjpos, (Nat.le_of_dvd hjpos hd).trans hj⟩, hP⟩, hd⟩
      · intro m _; ring
    simp only [hT, map_sub, map_sum, coeff_mk, wLog, blockLog]
    rw [hsplit, hblk, ← sum_div]
    ring
  have hcc : ∀ m, constantCoeff (blockLog m (γ m)) = 0 := fun m => blockLog_cc m _
  have hsum : constantCoeff (∑ m ∈ blk P D, blockLog m (γ m)) = 0 := by
    rw [map_sum]; exact sum_eq_zero fun m _ => hcc m
  have hsplit : wLog (wOf γ) = wLog (uOf γ P) + ∑ m ∈ blk P D, blockLog m (γ m) + T := by
    rw [hT]; ring
  have hTcc : constantCoeff T = 0 := by
    rw [← coeff_zero_eq_constantCoeff_apply]; exact hTc 0 (Nat.zero_le _)
  unfold wExp
  rw [hsplit, Imp.exp_subst_add (by rw [map_add, wLog_cc, hsum, add_zero]) hTcc,
    Imp.exp_subst_add (wLog_cc _) hsum, exp_subst_sum _ _ hcc]
  have hprod : ∏ m ∈ blk P D, (exp K).subst (blockLog m (γ m)) =
      ∏ m ∈ blk P D, blockSeries m (γ m) := by
    apply prod_congr rfl
    intro m hm
    exact exp_blockLog m (by have := (mem_filter.1 hm).1; exact (mem_Icc.1 this).1) _
  rw [hprod]
  -- multiply by exp T ≡ 1
  have hmulT : ∀ A : PowerSeries K, coeff n (A * (exp K).subst T) = coeff n A := by
    intro A
    rw [coeff_mul]
    calc ∑ ij ∈ antidiagonal n, coeff ij.1 A * coeff ij.2 ((exp K).subst T)
        = ∑ ij ∈ antidiagonal n, coeff ij.1 A * coeff ij.2 (1 : PowerSeries K) := by
          refine sum_congr rfl fun ij hij => ?_
          have hij' := Finset.mem_antidiagonal.1 hij
          rw [exp_subst_tail T D hTc ij.2 (by omega)]
      _ = coeff n (A * 1) := by rw [coeff_mul]
      _ = coeff n A := by rw [mul_one]
  rw [hmulT]


==> anc/lean/lean-restricted/CongruenceRestricted/Defs.lean <==
import Mathlib

/-!
# Definitions: weighted sequences and the sequences `a_S(n)`

`aw w n` is the sequence with exponential generating function `exp (∑ w_m x^m / m)`,
defined by the "cycle of the last point" recurrence
`a (n+1) = ∑_{m ≥ 1} w_m (n)_{m-1} a (n+1-m)`.
For `w_m = [m ∉ S]` it is the number `a_S(n)` of permutations of `n` points with no cycle
length in `S`.
-/

open Finset

namespace CongruenceRestricted

/-- The falling factorial `x (x-1) ⋯ (x-j+1)` over `ℤ`. -/
def ff (x : ℤ) (j : ℕ) : ℤ := ∏ i ∈ range j, (x - i)

lemma ff_zero (x : ℤ) : ff x 0 = 1 := by simp [ff]

lemma ff_succ (x : ℤ) (j : ℕ) : ff x (j + 1) = ff x j * (x - j) := by
  simp [ff, prod_range_succ]

lemma ff_add (x : ℤ) (r s : ℕ) : ff x (r + s) = ff x r * ff (x - r) s := by
  unfold ff
  rw [prod_range_add]
  congr 1
  apply prod_congr rfl
  intro i _
  push_cast
  ring

lemma ff_succ' (x : ℤ) (j : ℕ) : ff x (j + 1) = x * ff (x - 1) j := by
  have h := ff_add x 1 j
  rw [add_comm 1 j] at h
  rw [h]
  simp [ff]

lemma ff_nat_eq_zero (n j : ℕ) (h : n < j) : ff (n : ℤ) j = 0 :=
  prod_eq_zero (mem_range.2 h) (by simp)

lemma ff_nat (n j : ℕ) : ff (n : ℤ) j = (n.descFactorial j : ℤ) := by
  induction j with
  | zero => simp [ff_zero]
  | succ j ih =>
    rw [ff_succ, ih, Nat.descFactorial_succ]
    by_cases hj : j ≤ n
    · push_cast [Nat.cast_sub hj]; ring
    · have : n.descFactorial j = 0 := Nat.descFactorial_eq_zero_iff_lt.2 (by omega)
      simp [this]

/-- The sequence with e.g.f. `exp (∑ w_m x^m / m)`, defined by the recurrence
`a (n+1) = ∑_{j ≤ n} w_{j+1} (n)_j a (n-j)`. -/
def aw (w : ℕ → ℤ) : ℕ → ℤ
  | 0 => 1
  | n + 1 => ∑ j : Fin (n + 1), w (j + 1) * ff n j * aw w (n - j)

lemma aw_zero (w : ℕ → ℤ) : aw w 0 = 1 := by rw [aw]

lemma aw_succ (w : ℕ → ℤ) (n : ℕ) :
    aw w (n + 1) = ∑ j ∈ range (n + 1), w (j + 1) * ff n j * aw w (n - j) := by
  rw [aw]
  exact Fin.sum_univ_eq_sum_range (fun j => w (j + 1) * ff n j * aw w (n - j)) (n + 1)

/-- Uniqueness: a sequence satisfying the recurrence is `aw w`. -/
lemma aw_unique (w : ℕ → ℤ) (c : ℕ → ℤ) (h0 : c 0 = 1)
    (hc : ∀ n, c (n + 1) = ∑ j ∈ range (n + 1), w (j + 1) * ff n j * c (n - j)) :
    ∀ n, c n = aw w n := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [h0, aw_zero]
    | succ n =>
      rw [hc, aw_succ]
      apply sum_congr rfl
      intro j hj
      rw [ih (n - j) (by have := mem_range.1 hj; omega)]

open Classical in
/-- The weight `w_m = [m ∉ S]`. -/
noncomputable def wS (S : Set ℕ) (m : ℕ) : ℤ := if m ∈ S then 0 else 1

/-- `a_S(n)`: the number of permutations of `n` points with no cycle length in `S`
(defined through the recurrence). -/
noncomputable def aS (S : Set ℕ) (n : ℕ) : ℤ := aw (wS S) n

lemma wS_of_mem {S : Set ℕ} {m : ℕ} (h : m ∈ S) : wS S m = 0 := by simp [wS, h]
lemma wS_of_not_mem {S : Set ℕ} {m : ℕ} (h : m ∉ S) : wS S m = 1 := by simp [wS, h]

lemma aS_zero (S : Set ℕ) : aS S 0 = 1 := aw_zero _

lemma aS_succ (S : Set ℕ) (n : ℕ) :
    aS S (n + 1) = ∑ j ∈ range (n + 1), wS S (j + 1) * ff n j * aS S (n - j) :=
  aw_succ _ _

/-! ### Theorem general (i): falling factorials -/

/-- If `w_m = 0` for `1 ≤ m ≤ r`, then `n (n-1) ⋯ (n-r+1) ∣ a(n+1)`. -/
lemma ff_dvd_aw_succ (w : ℕ → ℤ) (r : ℕ) (hw : ∀ m, 1 ≤ m → m ≤ r → w m = 0) (n : ℕ) :
    ff n r ∣ aw w (n + 1) := by
  rw [aw_succ]
  apply Finset.dvd_sum
  intro j hj
  by_cases hjr : j < r
  · rw [hw (j + 1) (by omega) (by omega)]; simp
  · have hjr := not_lt.mp hjr
    obtain ⟨s, rfl⟩ := Nat.exists_eq_add_of_le hjr
    rw [ff_add]
    exact Dvd.dvd.mul_right (Dvd.dvd.mul_left (Dvd.intro _ rfl) _) _

/-- **Theorem general(i)** (falling factorials).  If `{1,…,r} ⊆ S` then
`(n-1)(n-2)⋯(n-r) ∣ a_S(n)` for all `n ≥ 1`.  (For `1 ≤ n ≤ r` the product is `0` and the
statement is `a_S(n) = 0`.) -/
theorem general_i (S : Set ℕ) (r : ℕ) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S)
    (n : ℕ) (hn : 1 ≤ n) :
    (∏ i ∈ range r, ((n : ℤ) - 1 - i)) ∣ aS S n := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_add_of_le' hn
  have h := ff_dvd_aw_succ (wS S) r (fun m h1 h2 => wS_of_mem (hS m h1 h2)) m
  have e : (∏ i ∈ range r, (((m + 1 : ℕ) : ℤ) - 1 - i)) = ff m r := by
    unfold ff; apply prod_congr rfl; intro i _; push_cast; ring
  rw [e]
  exact h

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Derange.lean <==
import CongruenceRestricted.Removal

/-!
# Derangements and the triangle `T(n,k)` (OEIS A378495)

`D n = a_{{1}}(n)` and `T n k = a_{{1,k}}(n)`.
-/

open Finset

namespace CongruenceRestricted

/-- Derangement numbers `D(n) = a_{{1}}(n)`. -/
noncomputable def D (n : ℕ) : ℤ := aS {1} n

/-- `T(n,k) = a_{{1,k}}(n)`, the number of derangements with no `k`-cycle (A378495). -/
noncomputable def T (n k : ℕ) : ℤ := aS {1, k} n

lemma wD1 : wS {1} 1 = 0 := wS_of_mem (by simp)
lemma wD_ne (m : ℕ) (h : m ≠ 1) : wS {1} m = 1 := wS_of_not_mem (by simpa using h)

lemma D_zero : D 0 = 1 := aS_zero _

lemma D_one : D 1 = 0 := by
  unfold D
  rw [aS_succ]
  simp [wD1]

lemma D_two : D 2 = 1 := by
  unfold D
  rw [aS_succ]
  simp [sum_range_succ, wD1, wD_ne 2 (by norm_num), ff, aS_zero, D_one]

lemma D_three : D 3 = 2 := by
  unfold D
  rw [aS_succ]
  have h1 : aS {1} 2 = 1 := D_two
  have h2 : aS {1} 1 = 0 := D_one
  simp [sum_range_succ, h2, wD1, wD_ne 2 (by norm_num), wD_ne 3 (by norm_num), ff, aS_zero, h1, prod_range_succ]


lemma D_four : D 4 = 9 := by
  unfold D
  rw [aS_succ]
  have h1 : aS {1} 2 = 1 := D_two
  have h2 : aS {1} 1 = 0 := D_one
  have h3 : aS {1} 3 = 2 := D_three
  simp [sum_range_succ, wD1, wD_ne 2 (by norm_num), wD_ne 3 (by norm_num),
    wD_ne 4 (by norm_num), ff, aS_zero, h1, h2, h3, prod_range_succ]


lemma T_remove (k' : ℕ) (hk : 1 ≤ k') (N : ℕ) (hN : N < 2 * (k' + 1)) :
    ((k' + 1 : ℕ) : ℤ) * T N (k' + 1)
      = ((k' + 1 : ℕ) : ℤ) * D N - ff N (k' + 1) * D (N - (k' + 1)) := by
  have h := remove_cycle (wS {1}) (wS {1, k' + 1}) k' 1
    (by
      intro m hm
      by_cases h1 : m = 1
      · subst h1; rw [wS_of_mem (by simp), wS_of_mem (by simp)]
      · rw [wS_of_not_mem (S := {1}) (by simpa using h1),
          wS_of_not_mem (S := {1, k' + 1}) (by simp [h1, hm])])
    (wS_of_mem (by simp))
    (wS_of_not_mem (by simp; omega)) N hN
  simpa [T, D, aS] using h

lemma T_eq_D_of_lt (k : ℕ) (hk : 2 ≤ k) (N : ℕ) (hN : N < k) : T N k = D N := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have h := T_remove k' (by omega) N (by omega)
  rw [ff_nat_eq_zero N _ hN] at h
  have hk0 : ((k' + 1 : ℕ) : ℤ) ≠ 0 := by positivity
  exact mul_left_cancel₀ hk0 (by simpa using h)

/-- `T(k,k) = D(k) - (k-1)!`. -/
lemma T_self (k : ℕ) (hk : 2 ≤ k) : T k k = D k - ((k - 1).factorial : ℤ) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have h := T_remove k' (by omega) (k' + 1) (by omega)
  rw [Nat.sub_self, D_zero, ff_nat, Nat.descFactorial_self, ← Nat.mul_factorial_pred (by omega)] at h
  have hk0 : ((k' + 1 : ℕ) : ℤ) ≠ 0 := by positivity
  apply mul_left_cancel₀ hk0
  simp only [Nat.add_sub_cancel] at h ⊢
  push_cast at h ⊢
  linarith

/-- `T(k+1,k) = D(k+1)`, i.e. `T(n,n-1) = D(n)`. -/
lemma T_succ_self (k : ℕ) (hk : 2 ≤ k) : T (k + 1) k = D (k + 1) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have h := T_remove k' (by omega) (k' + 1 + 1) (by omega)
  have e : k' + 1 + 1 - (k' + 1) = 1 := by omega
  rw [e, D_one, mul_zero, sub_zero] at h
  have hk0 : ((k' + 1 : ℕ) : ℤ) ≠ 0 := by positivity
  exact mul_left_cancel₀ hk0 h

/-- `T(k+2,k) = D(k+2) - C(k+2,2) (k-1)!`, i.e. `T(n,n-2) = D(n) - C(n,2)(n-3)!`. -/
lemma T_add_two (k : ℕ) (hk : 3 ≤ k) :
    T (k + 2) k = D (k + 2) - ((k + 2).choose 2 : ℤ) * ((k - 1).factorial : ℤ) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have h := T_remove k' (by omega) (k' + 1 + 2) (by omega)
  have e : k' + 1 + 2 - (k' + 1) = 2 := by omega
  rw [e, D_two, ff_nat, Nat.descFactorial_eq_factorial_mul_choose, Nat.choose_symm_add,
    ← Nat.mul_factorial_pred (by omega : k' + 1 ≠ 0)] at h
  have hk0 : ((k' + 1 : ℕ) : ℤ) ≠ 0 := by positivity
  apply mul_left_cancel₀ hk0
  simp only [Nat.add_sub_cancel] at h ⊢
  push_cast at h ⊢
  linarith

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Dichotomy.lean <==
import CongruenceRestricted.Saturation
import CongruenceRestricted.Shift

/-!
# The dichotomy at a prime (Section `Dichotomy at a prime`)

The proof of the paper uses (a) the shift congruence `A(n+k) ≡ A(n) A(k) (mod k)` (here `aw_shift`)
and (b) the residues `A(p^r) ≡ γ_p^{p^{r-1}} (mod p^r)`, `γ_p = w_1 + (p-1) w_p`, of the first paper
(`PPR`, odd `p`, and `p = 2`, `r ≥ 4`).  Fact (b) is not proved in this repository; the theorems
below take it as the hypothesis `hres : PPR p (wS S)`, and the package `bridge/` (which depends on
the formalization of the first paper) supplies it.  The `p = 2` residues at levels `1, 2, 3` are
proved here from the recurrence.
-/

open Finset

namespace CongruenceRestricted

lemma awsym_1 (w : ℕ → ℤ) : aw w 1 = (w 1) := by
  rw [show 1 = 0 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero]
  try ring

lemma awsym_2 (w : ℕ → ℤ) : aw w 2 = (w 1)^2 + (w 2) := by
  rw [show 2 = 1 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1]
  try ring

lemma awsym_3 (w : ℕ → ℤ) : aw w 3 = (w 1)^3 + 3 * (w 1) * (w 2) + 2 * (w 3) := by
  rw [show 3 = 2 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2]
  try ring

lemma awsym_4 (w : ℕ → ℤ) : aw w 4 = (w 1)^4 + 6 * (w 1)^2 * (w 2) + 8 * (w 1) * (w 3) + 3 * (w 2)^2 + 6 * (w 4) := by
  rw [show 4 = 3 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2, awsym_3]
  try ring

lemma awsym_5 (w : ℕ → ℤ) : aw w 5 = (w 1)^5 + 10 * (w 1)^3 * (w 2) + 20 * (w 1)^2 * (w 3) + 15 * (w 1) * (w 2)^2 + 30 * (w 1) * (w 4) + 20 * (w 2) * (w 3) + 24 * (w 5) := by
  rw [show 5 = 4 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2, awsym_3, awsym_4]
  try ring

lemma awsym_6 (w : ℕ → ℤ) : aw w 6 = (w 1)^6 + 15 * (w 1)^4 * (w 2) + 40 * (w 1)^3 * (w 3) + 45 * (w 1)^2 * (w 2)^2 + 90 * (w 1)^2 * (w 4) + 120 * (w 1) * (w 2) * (w 3) + 144 * (w 1) * (w 5) + 15 * (w 2)^3 + 90 * (w 2) * (w 4) + 40 * (w 3)^2 + 120 * (w 6) := by
  rw [show 6 = 5 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2, awsym_3, awsym_4, awsym_5]
  try ring

lemma awsym_7 (w : ℕ → ℤ) : aw w 7 = (w 1)^7 + 21 * (w 1)^5 * (w 2) + 70 * (w 1)^4 * (w 3) + 105 * (w 1)^3 * (w 2)^2 + 210 * (w 1)^3 * (w 4) + 420 * (w 1)^2 * (w 2) * (w 3) + 504 * (w 1)^2 * (w 5) + 105 * (w 1) * (w 2)^3 + 630 * (w 1) * (w 2) * (w 4) + 280 * (w 1) * (w 3)^2 + 840 * (w 1) * (w 6) + 210 * (w 2)^2 * (w 3) + 504 * (w 2) * (w 5) + 420 * (w 3) * (w 4) + 720 * (w 7) := by
  rw [show 7 = 6 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2, awsym_3, awsym_4, awsym_5, awsym_6]
  try ring

lemma awsym_8 (w : ℕ → ℤ) : aw w 8 = (w 1)^8 + 28 * (w 1)^6 * (w 2) + 112 * (w 1)^5 * (w 3) + 210 * (w 1)^4 * (w 2)^2 + 420 * (w 1)^4 * (w 4) + 1120 * (w 1)^3 * (w 2) * (w 3) + 1344 * (w 1)^3 * (w 5) + 420 * (w 1)^2 * (w 2)^3 + 2520 * (w 1)^2 * (w 2) * (w 4) + 1120 * (w 1)^2 * (w 3)^2 + 3360 * (w 1)^2 * (w 6) + 1680 * (w 1) * (w 2)^2 * (w 3) + 4032 * (w 1) * (w 2) * (w 5) + 3360 * (w 1) * (w 3) * (w 4) + 5760 * (w 1) * (w 7) + 105 * (w 2)^4 + 1260 * (w 2)^2 * (w 4) + 1120 * (w 2) * (w 3)^2 + 3360 * (w 2) * (w 6) + 2688 * (w 3) * (w 5) + 1260 * (w 4)^2 + 5040 * (w 8) := by
  rw [show 8 = 7 + 1 from rfl, aw_succ]
  simp [Finset.sum_range_succ, Finset.prod_range_succ, ff, aw_zero, awsym_1, awsym_2, awsym_3, awsym_4, awsym_5, awsym_6, awsym_7]
  try ring


/-- `A(p^r) ≡ γ_p^{p^{r-1}} (mod p^r)` for `r ≥ 1` (`r ≥ 4` if `p = 2`). -/
def PPR (p : ℕ) (w : ℕ → ℤ) : Prop :=
  ∀ r : ℕ, 1 ≤ r → (p = 2 → 4 ≤ r) →
    (p : ℤ) ^ r ∣ aw w (p ^ r) - (w 1 + ((p : ℤ) - 1) * w p) ^ (p ^ (r - 1))

/-- The shift congruence in divisibility form. -/
lemma shift_dvd (w : ℕ → ℤ) (k n : ℕ) : (k : ℤ) ∣ aw w (n + k) - aw w k * aw w n := by
  have h := aw_shift w k n
  rw [← ZMod.intCast_zmod_eq_zero_iff_dvd]
  push_cast
  rw [h]; ring

lemma shift_const (w : ℕ → ℤ) (k n : ℕ) (c : ℤ) (h : (k : ℤ) ∣ aw w k - c) :
    (k : ℤ) ∣ aw w (n + k) - c * aw w n := by
  have h1 := shift_dvd w k n
  have h2 : (k : ℤ) ∣ (aw w k - c) * aw w n := h.mul_right _
  have e : aw w (n + k) - c * aw w n =
      (aw w (n + k) - aw w k * aw w n) + (aw w k - c) * aw w n := by ring
  rw [e]; exact dvd_add h1 h2

lemma wS01 (S : Set ℕ) (m : ℕ) : wS S m = 0 ∨ wS S m = 1 := by
  by_cases h : m ∈ S
  · left; exact wS_of_mem h
  · right; exact wS_of_not_mem h

lemma pow_ge_index (p r : ℕ) (hp : 2 ≤ p) : r ≤ p ^ (r - 1) ∨ r = 0 := by
  rcases Nat.eq_zero_or_pos r with h | h
  · right; exact h
  · left
    have := Nat.lt_pow_self (n := r - 1) (by omega : 1 < p)
    omega

/-- **Case (A)** of the dichotomy, for any `r`. -/
theorem dich_A_gen (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hres : PPR p (wS S))
    (h : wS S 1 = wS S p) (e r : ℕ) (he : e ≤ r) (hr : 1 ≤ r) (h4 : p = 2 → 4 ≤ r) (n : ℕ)
    (hn : p ^ r ≤ n) : (p : ℤ) ^ e ∣ aS S n := by
  have hres' := hres r hr h4
  have hγ : wS S 1 + ((p : ℤ) - 1) * wS S p = (p : ℤ) * wS S 1 := by rw [← h]; ring
  rw [hγ] at hres'
  have hlt : r ≤ p ^ (r - 1) := by
    rcases pow_ge_index p r hp.two_le with h | h
    · exact h
    · omega
  have hdv : (p : ℤ) ^ r ∣ ((p : ℤ) * wS S 1) ^ (p ^ (r - 1)) := by
    rw [mul_pow]
    exact Dvd.dvd.mul_right (pow_dvd_pow _ hlt) _
  have hAr : (p : ℤ) ^ r ∣ aw (wS S) (p ^ r) := by
    have := dvd_add hres' hdv
    simpa using this
  have hk : ((p ^ r : ℕ) : ℤ) ∣ aw (wS S) (p ^ r) - 0 := by simpa using hAr
  have hsh := shift_const (wS S) (p ^ r) (n - p ^ r) 0 hk
  rw [Nat.sub_add_cancel hn] at hsh
  simp only [zero_mul, sub_zero] at hsh
  push_cast at hsh
  exact (pow_dvd_pow _ he).trans hsh

/-- **Theorem `thm:dichotomy`, case (A)**: if `w_1 = w_p` then `p^e ∣ a_S(n)` for `n ≥ p^e`
(`p` odd) and for `n ≥ 2^{max(e,4)}` (`p = 2`). -/
theorem dichotomy_A (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hres : PPR p (wS S))
    (h : wS S 1 = wS S p) (e : ℕ) (he : 1 ≤ e) :
    (p ≠ 2 → ∀ n, p ^ e ≤ n → (p : ℤ) ^ e ∣ aS S n) ∧
    (p = 2 → ∀ n, 2 ^ (max e 4) ≤ n → (2 : ℤ) ^ e ∣ aS S n) := by
  refine ⟨fun h2 n hn => dich_A_gen S p hp hres h e e le_rfl he (fun h' => absurd h' h2) n hn, ?_⟩
  intro h2 n hn
  subst h2
  exact dich_A_gen S 2 hp hres h e (max e 4) (le_max_left _ _) (by omega)
    (fun _ => le_max_right _ _) n hn

/-- **Case (B)**, `p` odd, `(w_1, w_p) = (1, 0)`: antiperiod... periodicity modulo `p^e`. -/
theorem dichotomy_B_odd_pos (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hodd : p ≠ 2)
    (hres : PPR p (wS S)) (h1 : 1 ∉ S) (hpS : p ∈ S) (e : ℕ) (he : 1 ≤ e) (n : ℕ) :
    (p : ℤ) ^ e ∣ aS S (n + p ^ e) - aS S n := by
  have hres' := hres e he (fun h => absurd h hodd)
  rw [wS_of_not_mem h1, wS_of_mem hpS] at hres'
  simp only [mul_zero, add_zero, one_pow] at hres'
  have hk : ((p ^ e : ℕ) : ℤ) ∣ aw (wS S) (p ^ e) - 1 := by push_cast; exact hres'
  have := shift_const (wS S) (p ^ e) n 1 hk
  simpa [aS] using this

/-- **Case (B)**, `p` odd, `(w_1, w_p) = (0, 1)`: `a(n + p^e) ≡ -a(n) (mod p^e)`. -/
theorem dichotomy_B_odd_neg (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hodd : p ≠ 2)
    (hres : PPR p (wS S)) (h1 : 1 ∈ S) (hpS : p ∉ S) (e : ℕ) (he : 1 ≤ e) (n : ℕ) :
    (p : ℤ) ^ e ∣ aS S (n + p ^ e) + aS S n := by
  have hres' := hres e he (fun h => absurd h hodd)
  rw [wS_of_mem h1, wS_of_not_mem hpS] at hres'
  simp only [zero_add, mul_one] at hres'
  have hpow : (p : ℤ) ^ e ∣ ((p : ℤ) - 1) ^ (p ^ (e - 1)) + 1 := by
    have h := dvd_sub_pow_of_dvd_sub (R := ℤ) (p := p) (a := (p : ℤ) - 1) (b := -1)
      (by simp) (e - 1)
    have hodd' : Odd (p ^ (e - 1)) := (hp.odd_of_ne_two hodd).pow
    rw [hodd'.neg_one_pow, Nat.sub_add_cancel he] at h
    simpa using h
  have hk : ((p ^ e : ℕ) : ℤ) ∣ aw (wS S) (p ^ e) - (-1) := by
    push_cast
    have := dvd_add hres' hpow
    have e : aw (wS S) (p ^ e) - -1 = (aw (wS S) (p ^ e) - ((p : ℤ) - 1) ^ (p ^ (e - 1))) +
        (((p : ℤ) - 1) ^ (p ^ (e - 1)) + 1) := by ring
    rw [e]; exact this
  have := shift_const (wS S) (p ^ e) n (-1) hk
  simpa [sub_neg_eq_add, aS] using this

/-- `A(8) ≡ Q(w) (mod 8)`. -/
def Qp (w : ℕ → ℤ) : ℤ := (w 1)^8 + 4 * (w 1)^6 * (w 2) + 2 * (w 1)^4 * (w 2)^2 + 4 * (w 1)^4 * (w 4) + 4 * (w 1)^2 * (w 2)^3 + (w 2)^4 + 4 * (w 2)^2 * (w 4) + 4 * (w 4)^2

def Rp (w : ℕ → ℤ) : ℤ := 3 * (w 1)^6 * (w 2) + 14 * (w 1)^5 * (w 3) + 26 * (w 1)^4 * (w 2)^2 + 52 * (w 1)^4 * (w 4) + 140 * (w 1)^3 * (w 2) * (w 3) + 168 * (w 1)^3 * (w 5) + 52 * (w 1)^2 * (w 2)^3 + 315 * (w 1)^2 * (w 2) * (w 4) + 140 * (w 1)^2 * (w 3)^2 + 420 * (w 1)^2 * (w 6) + 210 * (w 1) * (w 2)^2 * (w 3) + 504 * (w 1) * (w 2) * (w 5) + 420 * (w 1) * (w 3) * (w 4) + 720 * (w 1) * (w 7) + 13 * (w 2)^4 + 157 * (w 2)^2 * (w 4) + 140 * (w 2) * (w 3)^2 + 420 * (w 2) * (w 6) + 336 * (w 3) * (w 5) + 157 * (w 4)^2 + 630 * (w 8)

lemma aw_eight_split (w : ℕ → ℤ) : aw w 8 = Qp w + 8 * Rp w := by
  rw [awsym_8]; unfold Qp Rp; ring

/-- The `p = 2` residues at levels `1, 2, 3` for `0/1` weights with `w_1 ≠ w_2`. -/
lemma two_level_one (S : Set ℕ) (h : wS S 1 ≠ wS S 2) : aw (wS S) 2 = 1 := by
  rw [awsym_2]
  rcases wS01 S 1 with h1 | h1 <;> rcases wS01 S 2 with h2 | h2 <;> simp_all

lemma two_level_two (S : Set ℕ) (h : wS S 1 ≠ wS S 2) :
    (4 : ℤ) ∣ aw (wS S) 4 - (-1) ^ (wS S 2 + wS S 4).toNat := by
  rw [awsym_4]
  rcases wS01 S 1 with h1 | h1 <;> rcases wS01 S 2 with h2 | h2 <;> rcases wS01 S 4 with h4 | h4 <;>
    simp_all <;> omega

lemma two_level_three (S : Set ℕ) (h : wS S 1 ≠ wS S 2) : (8 : ℤ) ∣ aw (wS S) 8 - 1 := by
  rw [aw_eight_split]
  have hQ : (8 : ℤ) ∣ Qp (wS S) - 1 := by
    unfold Qp
    rcases wS01 S 1 with h1 | h1 <;> rcases wS01 S 2 with h2 | h2 <;>
      rcases wS01 S 4 with h4 | h4 <;> simp_all <;> omega
  have e : Qp (wS S) + 8 * Rp (wS S) - 1 = (Qp (wS S) - 1) + 8 * Rp (wS S) := by ring
  rw [e]
  exact dvd_add hQ (dvd_mul_right _ _)

/-- **Case (B)**, `p = 2`, `w_1 ≠ w_2`. -/
theorem dichotomy_B_two (S : Set ℕ) (hres : PPR 2 (wS S)) (h : wS S 1 ≠ wS S 2) (n : ℕ) :
    (2 : ℤ) ∣ aS S (n + 2) - aS S n ∧
    (4 : ℤ) ∣ aS S (n + 4) - (-1) ^ (wS S 2 + wS S 4).toNat * aS S n ∧
    (8 : ℤ) ∣ aS S (n + 8) - aS S n ∧
    (∀ e : ℕ, 4 ≤ e → (2 : ℤ) ^ e ∣ aS S (n + 2 ^ e) - aS S n) := by
  have hα : wS S 1 + ((2 : ℤ) - 1) * wS S 2 = 1 := by
    rcases wS01 S 1 with h1 | h1 <;> rcases wS01 S 2 with h2 | h2 <;> simp_all
  refine ⟨?_, ?_, ?_, ?_⟩
  · have hk : ((2 : ℕ) : ℤ) ∣ aw (wS S) 2 - 1 := by rw [two_level_one S h]; simp
    simpa [aS] using shift_const (wS S) 2 n 1 hk
  · have := shift_const (wS S) 4 n _ (two_level_two S h)
    simpa [aS] using this
  · have hk : ((8 : ℕ) : ℤ) ∣ aw (wS S) 8 - 1 := by simpa using two_level_three S h
    simpa [aS] using shift_const (wS S) 8 n 1 hk
  · intro e he
    have hres' := hres e (by omega) (fun _ => he)
    simp only [Nat.cast_ofNat] at hres'
    rw [hα] at hres'
    simp only [one_pow] at hres'
    have hk : (((2 : ℕ) ^ e : ℕ) : ℤ) ∣ aw (wS S) (2 ^ e) - 1 := by push_cast; exact hres'
    simpa [aS] using shift_const (wS S) (2 ^ e) n 1 hk

lemma no_eventual_of_shift (S : Set ℕ) (p : ℕ) (hp : p.Prime) (c : ℤ) (hc : c = 1 ∨ c = -1)
    (hsh : ∀ n, (p : ℤ) ∣ aS S (n + p) - c * aS S n) (e : ℕ) (he : 1 ≤ e) (N : ℕ)
    (hN : ∀ n, N ≤ n → (p : ℤ) ^ e ∣ aS S n) : False := by
  have hper : ∀ m : ℕ, (p : ℤ) ∣ aS S (m * p) - c ^ m := by
    intro m
    induction m with
    | zero => simp [aS_zero]
    | succ m ih =>
      have h1 := hsh (m * p)
      have e1 : (m + 1) * p = m * p + p := by ring
      rw [e1]
      have h2 : aS S (m * p + p) - c ^ (m + 1) =
          (aS S (m * p + p) - c * aS S (m * p)) + c * (aS S (m * p) - c ^ m) := by ring
      rw [h2]
      exact dvd_add h1 (ih.mul_left c)
  have h3 := hper N
  have h4 : (p : ℤ) ∣ aS S (N * p) := by
    have := hN (N * p) (by nlinarith [hp.pos])
    exact (dvd_pow_self (p : ℤ) (by omega)).trans this
  have h5 : (p : ℤ) ∣ c ^ N := by
    have := dvd_sub h4 h3
    simpa using this
  have hu : c ^ N = 1 ∨ c ^ N = -1 := by
    rcases hc with rfl | rfl
    · left; simp
    · rcases neg_one_pow_eq_or ℤ N with h | h
      · left; exact h
      · right; exact h
  have hp1 : ¬ (p : ℤ) ∣ 1 := by
    intro h
    have := Int.eq_one_of_dvd_one (by positivity) h
    have : p = 1 := by exact_mod_cast this
    exact hp.ne_one this
  rcases hu with h | h
  · rw [h] at h5; exact hp1 h5
  · rw [h] at h5; exact hp1 (by simpa using h5)

/-- **Last assertion of `thm:dichotomy`**: `p^e ∣ a_S(n)` for all large `n` iff `w_1 = w_p`. -/
theorem dichotomy_eventual (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hres : PPR p (wS S))
    (e : ℕ) (he : 1 ≤ e) :
    (∃ N, ∀ n, N ≤ n → (p : ℤ) ^ e ∣ aS S n) ↔ wS S 1 = wS S p := by
  constructor
  · rintro ⟨N, hN⟩
    by_contra hne
    by_cases h2 : p = 2
    · subst h2
      have := (dichotomy_B_two S hres hne 0)
      have hsh : ∀ n, ((2 : ℕ) : ℤ) ∣ aS S (n + 2) - 1 * aS S n := by
        intro n; simpa using (dichotomy_B_two S hres hne n).1
      exact no_eventual_of_shift S 2 hp 1 (Or.inl rfl) hsh e he N hN
    · rcases wS01 S 1 with h1 | h1 <;> rcases wS01 S p with hp' | hp'
      · exact hne (by rw [h1, hp'])
      · -- (0,1)
        have h1S : 1 ∈ S := by
          by_contra hh; rw [wS_of_not_mem hh] at h1; exact one_ne_zero h1
        have hpS : p ∉ S := by
          intro hh; rw [wS_of_mem hh] at hp'; exact zero_ne_one hp'
        have hsh : ∀ n, (p : ℤ) ∣ aS S (n + p) - (-1) * aS S n := by
          intro n
          have := dichotomy_B_odd_neg S p hp h2 hres h1S hpS 1 le_rfl n
          simpa [sub_neg_eq_add] using (by simpa using this : (p : ℤ) ∣ aS S (n + p) + aS S n)
        exact no_eventual_of_shift S p hp (-1) (Or.inr rfl) hsh e he N hN
      · -- (1,0)
        have h1S : 1 ∉ S := by
          intro hh; rw [wS_of_mem hh] at h1; exact zero_ne_one h1
        have hpS : p ∈ S := by
          by_contra hh; rw [wS_of_not_mem hh] at hp'; exact one_ne_zero hp'
        have hsh : ∀ n, (p : ℤ) ∣ aS S (n + p) - 1 * aS S n := by
          intro n
          simpa using (by simpa using dichotomy_B_odd_pos S p hp h2 hres h1S hpS 1 le_rfl n :
            (p : ℤ) ∣ aS S (n + p) - aS S n)
        exact no_eventual_of_shift S p hp 1 (Or.inl rfl) hsh e he N hN
      · exact hne (by rw [h1, hp'])
  · intro h
    by_cases h2 : p = 2
    · subst h2
      exact ⟨2 ^ (max e 4), fun n hn => (dichotomy_A S 2 hp hres h e he).2 rfl n hn⟩
    · exact ⟨p ^ e, fun n hn => (dichotomy_A S p hp hres h e he).1 h2 n hn⟩

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Dominant.lean <==
import CongruenceRestricted.IntegralPart

/-!
# The dominant-block estimate

Abstract form of the "dominant minimal block" theorem of the paper, in the multiplicative form
`F = (1 - x^N)^{-γ} · R` with `‖γ‖ = p^j` and `R` in the ring `GoodSer` of series with
`‖R_M‖ ≤ 1` for `M < N` and `‖R_M‖ ≤ p^{Γ(⌊M/N⌋) - 1}` for `M ≥ N`, `Γ(q) = j q + v_p(q!)`.
The ring property of `GoodSer` is the superadditivity of `Γ`.
-/

open PowerSeries Finset IsUltrametricDist

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma norm_natCast_le_one' (k : ℕ) : ‖(k : ℚ_[p])‖ ≤ 1 := by
  have := PadicInt.norm_le_one (p := p) (k : ℤ_[p])
  simpa [PadicInt.norm_def] using this

/-- `Γ(q) = j q + v_p(q!)`. -/
def Gam (p j q : ℕ) : ℕ := j * q + padicValNat p q.factorial

lemma vfac_superadd (p : ℕ) [Fact p.Prime] (a b : ℕ) :
    padicValNat p a.factorial + padicValNat p b.factorial ≤ padicValNat p (a + b).factorial := by
  rw [← padicValNat.mul a.factorial_ne_zero b.factorial_ne_zero]
  have h := Nat.factorial_mul_factorial_dvd_factorial_add a b
  have h2 := (padicValNat_dvd_iff_le (p := p)
    (Nat.mul_ne_zero a.factorial_ne_zero b.factorial_ne_zero)).1 pow_padicValNat_dvd
  exact (padicValNat_dvd_iff_le (p := p) (Nat.factorial_ne_zero _)).1
    (pow_padicValNat_dvd.trans h)

lemma vfac_mono (p : ℕ) [Fact p.Prime] {a b : ℕ} (h : a ≤ b) :
    padicValNat p a.factorial ≤ padicValNat p b.factorial :=
  (padicValNat_dvd_iff_le (p := p) (Nat.factorial_ne_zero _)).1
    (pow_padicValNat_dvd.trans (Nat.factorial_dvd_factorial h))

lemma Gam_mono (p j : ℕ) [Fact p.Prime] {a b : ℕ} (h : a ≤ b) : Gam p j a ≤ Gam p j b := by
  unfold Gam
  have := vfac_mono p h
  have := Nat.mul_le_mul_left j h
  omega

lemma Gam_superadd (p j : ℕ) [Fact p.Prime] (a b : ℕ) : Gam p j a + Gam p j b ≤ Gam p j (a + b) := by
  unfold Gam
  have := vfac_superadd p a b
  have : j * (a + b) = j * a + j * b := by ring
  omega

lemma Gam_ge (p j : ℕ) (q : ℕ) : j * q ≤ Gam p j q := by unfold Gam; omega

/-- The bound function. -/
noncomputable def Bd (p N j M : ℕ) : ℝ :=
  if M < N then 1 else (p : ℝ) ^ Gam p j (M / N) / p

lemma Bd_ge_one (p N j M : ℕ) [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j) : 1 ≤ Bd p N j M := by
  unfold Bd
  split_ifs with h
  · exact le_refl _
  · have hq : 1 ≤ M / N := (Nat.le_div_iff_mul_le hN).2 (by omega)
    have hG : 1 ≤ Gam p j (M / N) := (Nat.mul_le_mul hj hq).trans (Gam_ge p j _)
    have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
    rw [le_div_iff₀ (by linarith)]
    calc (1 : ℝ) * p ≤ (p : ℝ) ^ 1 := by simp
      _ ≤ _ := pow_le_pow_right₀ hp1.le hG

lemma Bd_mono (p N j : ℕ) [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j) {M M' : ℕ} (h : M ≤ M') :
    Bd p N j M ≤ Bd p N j M' := by
  by_cases h1 : M < N
  · have : Bd p N j M = 1 := by unfold Bd; simp [h1]
    rw [this]; exact Bd_ge_one p N j M' hN hj
  · have h2 : ¬ M' < N := by omega
    unfold Bd; simp only [h1, h2, if_false]
    have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
    apply div_le_div_of_nonneg_right _ (by linarith)
    exact pow_le_pow_right₀ hp1.le (Gam_mono p j (Nat.div_le_div_right h))

lemma Bd_mul (p N j : ℕ) [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j) (a b : ℕ) :
    Bd p N j a * Bd p N j b ≤ Bd p N j (a + b) := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  by_cases ha : a < N
  · have : Bd p N j a = 1 := by unfold Bd; simp [ha]
    rw [this, one_mul]; exact Bd_mono p N j hN hj (by omega)
  by_cases hb : b < N
  · have : Bd p N j b = 1 := by unfold Bd; simp [hb]
    rw [this, mul_one]; exact Bd_mono p N j hN hj (by omega)
  have hab : ¬ a + b < N := by omega
  unfold Bd
  simp only [ha, hb, hab, if_false]
  have hs : a / N + b / N ≤ (a + b) / N := Nat.add_div_le_add_div a b N
  have hG : Gam p j (a / N) + Gam p j (b / N) ≤ Gam p j ((a + b) / N) :=
    (Gam_superadd p j _ _).trans (Gam_mono p j hs)
  have hpow : (p : ℝ) ^ Gam p j (a / N) * (p : ℝ) ^ Gam p j (b / N) ≤
      (p : ℝ) ^ Gam p j ((a + b) / N) := by
    rw [← pow_add]; exact pow_le_pow_right₀ hp1.le hG
  have hp0 : (0 : ℝ) < p := by linarith
  calc (p : ℝ) ^ Gam p j (a / N) / p * ((p : ℝ) ^ Gam p j (b / N) / p)
      = ((p : ℝ) ^ Gam p j (a / N) * (p : ℝ) ^ Gam p j (b / N)) / (p * p) := by
        field_simp
    _ ≤ (p : ℝ) ^ Gam p j ((a + b) / N) / (p * p) :=
        div_le_div_of_nonneg_right hpow (by positivity)
    _ ≤ _ := by
        apply div_le_div_of_nonneg_left (by positivity) hp0
        nlinarith

/-- The ring of series bounded by `Bd`. -/
def GoodSer (p N j : ℕ) [Fact p.Prime] (f : PowerSeries ℚ_[p]) : Prop := ∀ M, ‖coeff M f‖ ≤ Bd p N j M

lemma GoodSer.one (p N j : ℕ) [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j) :
    GoodSer p N j (1 : PowerSeries ℚ_[p]) := by
  intro M
  rw [coeff_one]
  split_ifs
  · simp; exact Bd_ge_one p N j M hN hj
  · simp; linarith [Bd_ge_one p N j M hN hj]

lemma GoodSer.mul {p N j : ℕ} [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j)
    {f g : PowerSeries ℚ_[p]} (hf : GoodSer p N j f) (hg : GoodSer p N j g) :
    GoodSer p N j (f * g) := by
  intro M
  rw [coeff_mul]
  apply norm_sum_le_of_forall_le_of_nonneg (by linarith [Bd_ge_one p N j M hN hj])
  intro ij hij
  have hij' := Finset.mem_antidiagonal.1 hij
  rw [norm_mul]
  calc ‖coeff ij.1 f‖ * ‖coeff ij.2 g‖ ≤ Bd p N j ij.1 * Bd p N j ij.2 :=
        mul_le_mul (hf _) (hg _) (norm_nonneg _) (by linarith [Bd_ge_one p N j ij.1 hN hj])
    _ ≤ Bd p N j (ij.1 + ij.2) := Bd_mul p N j hN hj _ _
    _ = Bd p N j M := by rw [hij']

lemma GoodSer.prod {p N j : ℕ} [Fact p.Prime] (hN : 0 < N) (hj : 1 ≤ j) {ι : Type*} (S : Finset ι)
    (f : ι → PowerSeries ℚ_[p]) (hf : ∀ i ∈ S, GoodSer p N j (f i)) : GoodSer p N j (∏ i ∈ S, f i) := by
  classical
  induction S using Finset.induction_on with
  | empty => simpa using GoodSer.one p N j hN hj
  | insert a S ha ih =>
    rw [prod_insert ha]
    exact GoodSer.mul hN hj (hf a (mem_insert_self _ _)) (ih fun i hi => hf i (mem_insert_of_mem hi))

lemma norm_natCast_inv (k : ℕ) (hk : k ≠ 0) :
    ‖(k : ℚ_[p])‖ = ((p : ℝ) ^ padicValNat p k)⁻¹ := by
  rw [Imp.norm_natCast_eq k hk, zpow_neg, zpow_natCast]

lemma norm_binomC_succ (γ : ℚ_[p]) (l : ℕ) :
    ‖binomC γ (l + 1)‖ =
      ‖binomC γ l‖ * ‖γ + (l : ℚ_[p])‖ * (p : ℝ) ^ padicValNat p (l + 1) := by
  simp only [binomC]
  rw [norm_div, norm_mul]
  have : ((l : ℚ_[p]) + 1) = ((l + 1 : ℕ) : ℚ_[p]) := by push_cast; ring
  rw [this, norm_natCast_inv (l + 1) (by omega)]
  have : (0 : ℝ) < (p : ℝ) ^ padicValNat p (l + 1) := by
    have := (Fact.out : p.Prime).pos; positivity
  field_simp

lemma pow_vfac_succ (l : ℕ) :
    (p : ℝ) ^ padicValNat p (l + 1).factorial =
      (p : ℝ) ^ padicValNat p (l + 1) * (p : ℝ) ^ padicValNat p l.factorial := by
  rw [Nat.factorial_succ, padicValNat.mul (by omega) l.factorial_ne_zero, pow_add]

lemma norm_binomC_le (γ : ℚ_[p]) (h : 1 ≤ ‖γ‖) (l : ℕ) :
    ‖binomC γ l‖ ≤ ‖γ‖ ^ l * (p : ℝ) ^ padicValNat p l.factorial := by
  induction l with
  | zero => simp [binomC]
  | succ l ih =>
    rw [norm_binomC_succ, pow_vfac_succ, pow_succ]
    have h1 : ‖γ + (l : ℚ_[p])‖ ≤ ‖γ‖ := by
      refine (norm_add_le_max _ _).trans (max_le le_rfl ((norm_natCast_le_one' l).trans h))
    have hpos : (0 : ℝ) ≤ (p : ℝ) ^ padicValNat p (l + 1) := by positivity
    calc ‖binomC γ l‖ * ‖γ + (l : ℚ_[p])‖ * (p : ℝ) ^ padicValNat p (l + 1)
        ≤ (‖γ‖ ^ l * (p : ℝ) ^ padicValNat p l.factorial) * ‖γ‖ *
            (p : ℝ) ^ padicValNat p (l + 1) := by
          gcongr
      _ = _ := by ring

lemma norm_binomC_eq (γ : ℚ_[p]) (h : 1 < ‖γ‖) (l : ℕ) :
    ‖binomC γ l‖ = ‖γ‖ ^ l * (p : ℝ) ^ padicValNat p l.factorial := by
  induction l with
  | zero => simp [binomC]
  | succ l ih =>
    rw [norm_binomC_succ, pow_vfac_succ, pow_succ, ih]
    have h1 : ‖γ + (l : ℚ_[p])‖ = ‖γ‖ := by
      rw [norm_add_eq_max_of_norm_ne_norm (ne_of_gt ((norm_natCast_le_one' l).trans_lt h))]
      exact max_eq_left ((norm_natCast_le_one' l).trans h.le)
    rw [h1]; ring

lemma coeff_block_mul (m : ℕ) (hm : 1 ≤ m) (γ : ℚ_[p]) (R : PowerSeries ℚ_[p]) (n : ℕ) :
    coeff n (blockSeries m γ * R) =
      ∑ l ∈ range (n / m + 1), binomC γ l * coeff (n - m * l) R := by
  rw [coeff_mul, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  simp only [blockSeries, coeff_mk]
  have hsub : (range (n / m + 1)).image (fun t => m * t) ⊆ range (n + 1) := by
    intro a ha
    simp only [mem_image, mem_range] at ha ⊢
    obtain ⟨t, ht, rfl⟩ := ha
    have : m * t ≤ m * (n / m) := Nat.mul_le_mul_left _ (by omega)
    have := Nat.mul_div_le n m
    omega
  rw [← Finset.sum_subset hsub, Finset.sum_image]
  · refine sum_congr rfl fun t _ => ?_
    rw [if_pos (dvd_mul_right _ _), Nat.mul_div_cancel_left _ (by omega)]
  · intro a _ b _ h; exact Nat.eq_of_mul_eq_mul_left (by omega) h
  · intro a ha hna
    simp only [mem_image, mem_range, not_exists, not_and] at hna ha
    by_cases h1 : m ∣ a
    · obtain ⟨t, rfl⟩ := h1
      have : t < n / m + 1 := by
        have : m * t ≤ n := by omega
        have : t ≤ n / m := (Nat.le_div_iff_mul_le (by omega)).2 (by rw [mul_comm]; exact this)
        omega
      exact absurd rfl (hna t this)
    · simp [h1]

lemma blockSeries_good_other (N j m : ℕ) (hN : 0 < N) (hj : 1 ≤ j) (hm : 1 ≤ m)
    (γ : ℚ_[p]) (h1 : 1 ≤ ‖γ‖) (hstar : ‖γ‖ * p ≤ (p : ℝ) ^ (j * (m / N))) :
    GoodSer p N j (blockSeries m γ) := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  have hp0 : (0 : ℝ) < p := by linarith
  rw [blockSeries, coeff_mk]
  by_cases hdv : m ∣ M
  swap
  · rw [if_neg hdv]; simp; linarith [Bd_ge_one p N j M hN hj]
  rw [if_pos hdv]
  obtain ⟨l, rfl⟩ := hdv
  rw [Nat.mul_div_cancel_left _ (by omega)]
  rcases Nat.eq_zero_or_pos l with rfl | hl
  · have : Bd p N j (m * 0) = 1 := by unfold Bd; simp [hN]
    rw [this]; simp [binomC]
  set u := m / N with hu
  have hmN : N ≤ m := by
    by_contra hlt
    have : u = 0 := Nat.div_eq_of_lt (by omega)
    rw [this] at hstar
    simp at hstar
    nlinarith
  have hu1 : 1 ≤ u := (Nat.le_div_iff_mul_le hN).2 (by omega)
  have hMN : ¬ m * l < N := by
    have : m ≤ m * l := Nat.le_mul_of_pos_right _ hl
    omega
  unfold Bd
  rw [if_neg hMN]
  -- bound
  have hγle : ‖γ‖ ≤ (p : ℝ) ^ (j * u) / p := by
    rw [le_div_iff₀ hp0]; exact hstar
  have h2 : ‖γ‖ ^ l ≤ ((p : ℝ) ^ (j * u) / p) ^ l :=
    pow_le_pow_left₀ (by linarith) hγle l
  have h3 : ((p : ℝ) ^ (j * u) / p) ^ l = (p : ℝ) ^ (j * u * l) / (p : ℝ) ^ l := by
    rw [div_pow, ← pow_mul]
  have hl1 : (p : ℝ) ≤ (p : ℝ) ^ l := by
    calc (p : ℝ) = (p : ℝ) ^ 1 := (pow_one _).symm
      _ ≤ _ := pow_le_pow_right₀ hp1.le hl
  have hGam : j * u * l + padicValNat p l.factorial ≤ Gam p j (m * l / N) := by
    have h4 : u * l ≤ m * l / N := by
      rw [Nat.le_div_iff_mul_le hN]
      calc u * l * N = (u * N) * l := by ring
        _ ≤ m * l := Nat.mul_le_mul_right _ (Nat.div_mul_le_self m N)
    have h5 := Gam_mono p j h4
    have h6 : l ≤ u * l := Nat.le_mul_of_pos_left _ hu1
    have h7 := vfac_mono p h6
    calc j * u * l + padicValNat p l.factorial
        = j * (u * l) + padicValNat p l.factorial := by rw [mul_assoc]
      _ ≤ j * (u * l) + padicValNat p (u * l).factorial := Nat.add_le_add_left h7 _
      _ = Gam p j (u * l) := rfl
      _ ≤ _ := h5
  calc ‖binomC γ l‖ ≤ ‖γ‖ ^ l * (p : ℝ) ^ padicValNat p l.factorial := norm_binomC_le γ h1 l
    _ ≤ ((p : ℝ) ^ (j * u * l) / (p : ℝ) ^ l) * (p : ℝ) ^ padicValNat p l.factorial := by
        rw [← h3]; gcongr
    _ = (p : ℝ) ^ (j * u * l + padicValNat p l.factorial) / (p : ℝ) ^ l := by
        rw [pow_add]; ring
    _ ≤ (p : ℝ) ^ (j * u * l + padicValNat p l.factorial) / p := by
        apply div_le_div_of_nonneg_left (by positivity) hp0 hl1
    _ ≤ _ := by
        apply div_le_div_of_nonneg_right _ hp0.le
        exact pow_le_pow_right₀ hp1.le hGam

lemma norm_lt_one_le_inv (x : ℚ_[p]) (h : ‖x‖ < 1) : ‖x‖ ≤ ((p : ℝ))⁻¹ := by
  have := (Padic.norm_le_pow_iff_norm_lt_pow_add_one x (-1)).2 (by simpa using h)
  simpa using this

section core
variable (N j : ℕ) (hN : 0 < N) (hj : 1 ≤ j) (γ : ℚ_[p]) (hγ : ‖γ‖ = (p : ℝ) ^ j)
  (R : PowerSeries ℚ_[p]) (hR : GoodSer p N j R)
include hN hj hγ hR

private lemma core_terms (n : ℕ) :
    (∀ l ∈ range (n / N), ‖binomC γ l * coeff (n - N * l) R‖ ≤ (p : ℝ) ^ Gam p j (n / N) / p) ∧
    ‖binomC γ (n / N) * coeff (n - N * (n / N)) R‖ =
      (p : ℝ) ^ Gam p j (n / N) * ‖coeff (n % N) R‖ := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  have hp0 : (0 : ℝ) < p := by linarith
  have hγ1 : 1 < ‖γ‖ := by
    rw [hγ]; exact one_lt_pow₀ hp1 (by omega)
  have hnorm : ∀ l, ‖binomC γ l‖ = (p : ℝ) ^ Gam p j l := by
    intro l
    rw [norm_binomC_eq γ hγ1 l, hγ, ← pow_mul, ← pow_add]; rfl
  constructor
  · intro l hl
    have hl' := mem_range.1 hl
    have hle : N * (l + 1) ≤ n := by
      calc N * (l + 1) ≤ N * (n / N) := Nat.mul_le_mul_left _ (by omega)
        _ ≤ n := Nat.mul_div_le n N
    have hge : ¬ n - N * l < N := by
      have : N * (l + 1) = N * l + N := by ring
      omega
    have hdiv : (n - N * l) / N = n / N - l := by
      have hle' : N * l ≤ n := by
        have : N * (l + 1) = N * l + N := by ring
        omega
      obtain ⟨t, ht⟩ := Nat.exists_eq_add_of_le hle'
      have e1 : n - N * l = t := by omega
      have e2 : n / N = l + t / N := by
        rw [ht, Nat.mul_add_div hN]
      rw [e1, e2]; omega
    rw [norm_mul, hnorm]
    have hR' := hR (n - N * l)
    unfold Bd at hR'
    rw [if_neg hge, hdiv] at hR'
    calc (p : ℝ) ^ Gam p j l * ‖coeff (n - N * l) R‖
        ≤ (p : ℝ) ^ Gam p j l * ((p : ℝ) ^ Gam p j (n / N - l) / p) :=
          mul_le_mul_of_nonneg_left hR' (by positivity)
      _ = (p : ℝ) ^ (Gam p j l + Gam p j (n / N - l)) / p := by rw [pow_add]; ring
      _ ≤ _ := by
          apply div_le_div_of_nonneg_right _ hp0.le
          apply pow_le_pow_right₀ hp1.le
          have := Gam_superadd p j l (n / N - l)
          rwa [show l + (n / N - l) = n / N by omega] at this
  · rw [norm_mul, hnorm]
    have : n - N * (n / N) = n % N := by
      have := Nat.div_add_mod n N
      omega
    rw [this]

private lemma core_split (n : ℕ) :
    ∃ A B : ℚ_[p], coeff n (blockSeries N γ * R) = A + B ∧
      ‖A‖ ≤ (p : ℝ) ^ Gam p j (n / N) / p ∧
      ‖B‖ = (p : ℝ) ^ Gam p j (n / N) * ‖coeff (n % N) R‖ ∧ ‖coeff (n % N) R‖ ≤ 1 := by
  obtain ⟨h1, h2⟩ := core_terms N j hN hj γ hγ R hR n
  have hp0 : (0 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).pos
  refine ⟨∑ l ∈ range (n / N), binomC γ l * coeff (n - N * l) R,
    binomC γ (n / N) * coeff (n - N * (n / N)) R, ?_, ?_, h2, ?_⟩
  · rw [coeff_block_mul N hN γ R n, sum_range_succ]
  · exact norm_sum_le_of_forall_le_of_nonneg (by positivity) h1
  · have := hR (n % N)
    have h3 : Bd p N j (n % N) = 1 := by
      unfold Bd; simp [Nat.mod_lt _ hN]
    rwa [h3] at this

/-- The coefficient bound. -/
theorem dominant_le (n : ℕ) :
    ‖coeff n (blockSeries N γ * R)‖ ≤ (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨A, B, he, hA, hB, hr⟩ := core_split N j hN hj γ hγ R hR n
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  have hP : (0 : ℝ) < (p : ℝ) ^ Gam p j (n / N) := by positivity
  rw [he]
  refine (norm_add_le_max A B).trans (max_le ?_ ?_)
  · refine hA.trans ?_
    rw [div_le_iff₀ (by linarith)]; nlinarith
  · rw [hB]; nlinarith

/-- Equality when the low coefficient is a unit. -/
theorem dominant_eq (n : ℕ) (h : ‖coeff (n % N) R‖ = 1) :
    ‖coeff n (blockSeries N γ * R)‖ = (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨A, B, he, hA, hB, hr⟩ := core_split N j hN hj γ hγ R hR n
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  have hP : (0 : ℝ) < (p : ℝ) ^ Gam p j (n / N) := by positivity
  rw [h, mul_one] at hB
  have hlt : ‖A‖ < ‖B‖ := by
    refine lt_of_le_of_lt hA ?_
    rw [hB, div_lt_iff₀ (by linarith)]; nlinarith
  rw [he, add_comm, norm_add_eq_max_of_norm_ne_norm (ne_of_gt hlt), max_eq_left hlt.le, hB]

/-- Strict inequality when the low coefficient is not a unit. -/
theorem dominant_lt (n : ℕ) (h : ‖coeff (n % N) R‖ < 1) :
    ‖coeff n (blockSeries N γ * R)‖ < (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨A, B, he, hA, hB, hr⟩ := core_split N j hN hj γ hγ R hR n
  have hp1 : (1 : ℝ) < p := by exact_mod_cast (Fact.out : p.Prime).one_lt
  have hP : (0 : ℝ) < (p : ℝ) ^ Gam p j (n / N) := by positivity
  have hr' := norm_lt_one_le_inv _ h
  have hB' : ‖B‖ ≤ (p : ℝ) ^ Gam p j (n / N) / p := by
    rw [hB, div_eq_mul_inv]; exact mul_le_mul_of_nonneg_left hr' hP.le
  have hlt : (p : ℝ) ^ Gam p j (n / N) / p < (p : ℝ) ^ Gam p j (n / N) := by
    rw [div_lt_iff₀ (by linarith)]; nlinarith
  rw [he]
  exact lt_of_le_of_lt ((norm_add_le_max A B).trans (max_le hA hB')) hlt

/-- Below `N` the coefficients of `F = B · R` are those of `R`. -/
theorem dominant_low (n : ℕ) (hn : n < N) :
    coeff n (blockSeries N γ * R) = coeff n R := by
  rw [coeff_block_mul N hN γ R n, Nat.div_eq_of_lt hn]
  simp [binomC]

end core

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/DominantDatum.lean <==
import CongruenceRestricted.Dominant

/-!
# The dominant-block theorem for an Euler datum

`γ : ℕ → ℚ_[p]` with `‖m γ_m‖ ≤ 1`; blocks are the `m` with `‖γ_m‖ > 1`.  If `N` is a block with
`‖γ_N‖ = p^j` and every other block `m` satisfies `‖γ_m‖ p ≤ p^{j ⌊m/N⌋}` (the paper's `(⋆)`:
`j_m < j ⌊m/N⌋`), then for `F = exp(∑ w_j x^j/j)`, `w_j = ∑_{m ∣ j} m γ_m`, and `n = N q + ν`:
`‖[x^n]F‖ ≤ p^{Γ(q)}`, with equality iff `‖[x^ν]F‖ = 1` (and `‖[x^ν]F‖ ≤ 1`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- Structure of `F`: `F = B_N · R` up to degree `D`, with `R` good. -/
theorem exists_goodSer_factor (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (N j : ℕ) (hN : 0 < N) (hj : 1 ≤ j) (hNγ : ‖γ N‖ = (p : ℝ) ^ j)
    (hstar : ∀ m : ℕ, 1 ≤ m → 1 < ‖γ m‖ → m ≠ N → ‖γ m‖ * p ≤ (p : ℝ) ^ (j * (m / N)))
    (n : ℕ) :
    ∃ R : PowerSeries ℚ_[p], GoodSer p N j R ∧
      ∀ k ≤ n, coeff k (wExp (wOf γ)) = coeff k (blockSeries N (γ N) * R) := by
  classical
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  let P : ℕ → Prop := fun m => 1 < ‖γ m‖
  let D := n + N
  have hNP : N ∈ blk P D := by
    simp only [blk, mem_filter, mem_Icc]
    exact ⟨⟨hN, by omega⟩, by show 1 < ‖γ N‖; rw [hNγ]; exact one_lt_pow₀ hp1 (by omega)⟩
  refine ⟨wExp (uOf γ P) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m), ?_, ?_⟩
  · apply GoodSer.mul hN hj
    · intro M
      refine (norm_coeff_wExp_uOf_le γ hγ P ?_ M).trans (Bd_ge_one p N j M hN hj)
      intro m _ hm
      exact not_lt.1 hm
    · apply GoodSer.prod hN hj
      intro m hm
      have hm' := mem_erase.1 hm
      have hm2 := mem_filter.1 hm'.2
      have hm1 : 1 ≤ m := (mem_Icc.1 hm2.1).1
      have hPm : 1 < ‖γ m‖ := hm2.2
      exact blockSeries_good_other N j m hN hj hm1 (γ m) hPm.le (hstar m hm1 hPm hm'.1)
  · intro k hk
    rw [coeff_wExp_decomp γ P D k (by omega)]
    rw [← Finset.mul_prod_erase (blk P D) _ hNP]
    rw [show wExp (uOf γ P) * (blockSeries N (γ N) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m))
      = blockSeries N (γ N) * (wExp (uOf γ P) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m)) by ring]

variable (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (N j : ℕ) (hN : 0 < N) (hj : 1 ≤ j) (hNγ : ‖γ N‖ = (p : ℝ) ^ j)
    (hstar : ∀ m : ℕ, 1 ≤ m → 1 < ‖γ m‖ → m ≠ N → ‖γ m‖ * p ≤ (p : ℝ) ^ (j * (m / N)))
include hγ hN hj hNγ hstar

/-- **Dominant block theorem** (bound). -/
theorem dominant_wExp_le (n : ℕ) :
    ‖coeff n (wExp (wOf γ))‖ ≤ (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨R, hR, hF⟩ := exists_goodSer_factor γ hγ N j hN hj hNγ hstar n
  rw [hF n le_rfl]
  exact dominant_le N j hN hj (γ N) hNγ R hR n

/-- Equality iff the low coefficient is a unit (one direction). -/
theorem dominant_wExp_eq (n : ℕ) (h : ‖coeff (n % N) (wExp (wOf γ))‖ = 1) :
    ‖coeff n (wExp (wOf γ))‖ = (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨R, hR, hF⟩ := exists_goodSer_factor γ hγ N j hN hj hNγ hstar n
  have hν : coeff (n % N) (wExp (wOf γ)) = coeff (n % N) R := by
    rw [hF _ (Nat.mod_le n N), dominant_low N j hN hj (γ N) hNγ R hR _ (Nat.mod_lt _ hN)]
  rw [hν] at h
  rw [hF n le_rfl]
  exact dominant_eq N j hN hj (γ N) hNγ R hR n h

theorem dominant_wExp_lt (n : ℕ) (h : ‖coeff (n % N) (wExp (wOf γ))‖ < 1) :
    ‖coeff n (wExp (wOf γ))‖ < (p : ℝ) ^ Gam p j (n / N) := by
  obtain ⟨R, hR, hF⟩ := exists_goodSer_factor γ hγ N j hN hj hNγ hstar n
  have hν : coeff (n % N) (wExp (wOf γ)) = coeff (n % N) R := by
    rw [hF _ (Nat.mod_le n N), dominant_low N j hN hj (γ N) hNγ R hR _ (Nat.mod_lt _ hN)]
  rw [hν] at h
  rw [hF n le_rfl]
  exact dominant_lt N j hN hj (γ N) hNγ R hR n h

/-- The low coefficients are `p`-integral. -/
theorem dominant_wExp_low (ν : ℕ) (hν : ν < N) : ‖coeff ν (wExp (wOf γ))‖ ≤ 1 := by
  have := dominant_wExp_le γ hγ N j hN hj hNγ hstar ν
  rwa [Nat.div_eq_of_lt hν, show Gam p j 0 = 0 by simp [Gam]] at this

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/EgfBridge.lean <==
import CongruenceRestricted.Defs
import CongruenceRestricted.Imp.Combined

/-!
# The exponential generating function of `aw w`

`egf w = exp (∑ w_m x^m / m)` as a power series over `ℚ` (via `(exp ℚ).subst`), and the identity
`aw w n = n! · [x^n] egf w`.  Combined with the Dieudonné–Dwork direction (`Imp.Combined`), this
gives `p`-adic integrality of `aw w n / n!` whenever the Gauss congruences hold.
-/

open PowerSeries Finset

namespace CongruenceRestricted

/-- `exp(∑ w_m x^m / m)` over `ℚ`. -/
noncomputable def egfLog (w : ℕ → ℤ) : PowerSeries ℚ := mk fun m => (w m : ℚ) / (m : ℚ)

noncomputable def egf (w : ℕ → ℤ) : PowerSeries ℚ := (exp ℚ).subst (egfLog w)

lemma egfLog_cc (w : ℕ → ℤ) : constantCoeff (egfLog w) = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, egfLog, coeff_mk]; simp

lemma coeff_deriv_egfLog (w : ℕ → ℤ) (j : ℕ) :
    coeff j (d⁄dX ℚ (egfLog w)) = (w (j + 1) : ℚ) := by
  rw [coeff_derivative, egfLog, coeff_mk]
  have : ((j : ℚ) + 1) ≠ 0 := by positivity
  push_cast
  field_simp

lemma egf_rec (w : ℕ → ℤ) (n : ℕ) :
    ((n : ℚ) + 1) * coeff (n + 1) (egf w) =
      ∑ ij ∈ antidiagonal n, coeff ij.2 (egf w) * (w (ij.1 + 1) : ℚ) := by
  have h := Imp.deriv_exp_subst (K := ℚ) (egfLog_cc w)
  have h2 := congrArg (coeff n) h
  rw [coeff_derivative, coeff_mul] at h2
  unfold egf
  refine (mul_comm _ _).trans (h2.trans ?_)
  rw [← Finset.Nat.sum_antidiagonal_swap (f := fun ij : ℕ × ℕ =>
    coeff ij.2 ((exp ℚ).subst (egfLog w)) * (w (ij.1 + 1) : ℚ))]
  refine sum_congr rfl fun ij _ => ?_
  simp only [Prod.fst_swap, Prod.snd_swap, coeff_deriv_egfLog]
  rfl

theorem aw_eq_coeff_egf (w : ℕ → ℤ) (n : ℕ) :
    (aw w n : ℚ) = coeff n (egf w) * (n.factorial : ℚ) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero =>
      have : coeff 0 (egf w) = 1 := by
        rw [coeff_zero_eq_constantCoeff_apply]; exact Imp.constantCoeff_exp_subst (egfLog_cc w)
      simp [aw_zero, this]
    | succ n =>
      rw [aw_succ]
      push_cast
      have key : ∀ j ∈ range (n + 1),
          (w (j + 1) : ℚ) * (ff n j : ℚ) * (aw w (n - j) : ℚ) =
            (n.factorial : ℚ) * (coeff (n - j) (egf w) * (w (j + 1) : ℚ)) := by
        intro j hj
        have hjn : j ≤ n := by have := mem_range.1 hj; omega
        rw [ih (n - j) (by omega), ff_nat]
        have hf : ((n - j).factorial : ℚ) * (n.descFactorial j : ℚ) = n.factorial := by
          exact_mod_cast Nat.factorial_mul_descFactorial hjn
        push_cast
        rw [← hf]; ring
      rw [sum_congr rfl key, ← mul_sum]
      have e := egf_rec w n
      rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ (fun a b => coeff b (egf w) * (w (a + 1) : ℚ))] at e
      rw [← e, Nat.factorial_succ]
      push_cast
      ring

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Essential.lean <==
import CongruenceRestricted.VecXi

/-!
# The essential set (Lemma `lem:essential`, last part)

Let `m₀` be the least block.  The essential set is
`ℰ = {m ∈ 𝔅 : ⌊m/m₀⌋ ≤ j_m}` (`essSet`).

* `essSet_bound`, `essSet_finite`: `ℰ ⊆ [1, m₀(2m₀+1))`, so `ℰ` is finite.
* `Mx_restrict`, `Xi_restrict`: an abstract restriction principle for the dynamic program.
* `essential_determines`: for every `k`, `κ(k)`, `Max(k)` and `Ξ(k)` computed over all blocks of
  degree `≤ k` coincide with those computed over the finite list `ℰ` (`essList`).
* `Xi_ess_congr_i0`: `Ξ(k)` only depends on the residues `ī_ρ` with `ρ < m₀`, and
  `calculus_exact_ess`: the exactness theorem with `κ`, `Ξ` over `ℰ` and `ī_ρ = [x^ρ]G mod p`
  for `ρ < m₀`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-! ### An elementary growth bound -/

lemma two_pow_base (c : ℕ) : c * (2 * c + 2) + 2 ≤ 2 ^ (2 * c + 1) := by
  induction c with
  | zero => norm_num
  | succ c ih =>
    rw [show 2 * (c + 1) + 1 = (2 * c + 1) + 2 by ring, pow_add]
    nlinarith

lemma two_pow_gt (c L : ℕ) (hL : 2 * c + 1 ≤ L) : c * (L + 1) < 2 ^ L := by
  induction L, hL using Nat.le_induction with
  | base =>
    have := two_pow_base c
    rw [show 2 * c + 1 + 1 = 2 * c + 2 by ring]
    omega
  | succ L hL ih =>
    rw [pow_succ]
    have : c ≤ c * (L + 1) := Nat.le_mul_of_pos_right _ (by omega)
    nlinarith

/-- If `2^L ≤ c (L+1)` then `L ≤ 2c`. -/
lemma le_of_two_pow_le (c L : ℕ) (h : 2 ^ L ≤ c * (L + 1)) : L ≤ 2 * c := by
  by_contra hlt
  have := two_pow_gt c L (by omega)
  omega

lemma jd_le (w : ℕ → ℤ) (m : ℕ) : jd p w m ≤ padicValNat p m := by
  unfold jd; omega

lemma two_pow_padicValNat_le (m : ℕ) (hm : 1 ≤ m) : 2 ^ padicValNat p m ≤ m := by
  calc 2 ^ padicValNat p m ≤ p ^ padicValNat p m :=
        Nat.pow_le_pow_left hp.out.two_le _
    _ ≤ m := Nat.le_of_dvd (by omega) pow_padicValNat_dvd

/-! ### The essential set -/

/-- The essential set `ℰ = {m ∈ 𝔅 : ⌊m/m₀⌋ ≤ j_m}`. -/
def essSet (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (m0 : ℕ) : Set ℕ :=
  {m | 1 ≤ m ∧ 1 < ‖gam p w m‖ ∧ m / m0 ≤ jd p w m}

/-- `ℰ ⊆ [1, m₀(2m₀+1))`. -/
theorem essSet_bound (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (m : ℕ) (hm : m ∈ essSet p w m0) :
    m < m0 * (2 * m0 + 1) := by
  obtain ⟨h1, -, h3⟩ := hm
  set a := m / m0 with ha
  have h4 : 2 ^ a ≤ m := le_trans (Nat.pow_le_pow_right (by norm_num)
    (h3.trans (jd_le w m))) (two_pow_padicValNat_le m h1)
  have h5 : m < m0 * (a + 1) := by
    have := Nat.lt_div_mul_add (a := m) (b := m0) (by omega)
    rw [← ha] at this
    nlinarith
  have h6 : a ≤ 2 * m0 := le_of_two_pow_le m0 a (by omega)
  calc m < m0 * (a + 1) := h5
    _ ≤ m0 * (2 * m0 + 1) := Nat.mul_le_mul_left _ (by omega)

/-- **Lemma `lem:essential`(b), finiteness.** The essential set is finite. -/
theorem essSet_finite (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) : (essSet p w m0).Finite :=
  (Set.finite_Iio (m0 * (2 * m0 + 1))).subset fun m hm => essSet_bound w m0 hm0 m hm

open Classical in
/-- The essential set as a list. -/
noncomputable def essList (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (m0 : ℕ) : List ℕ :=
  ((range (m0 * (2 * m0 + 1))).filter (fun m => m ∈ essSet p w m0)).toList

lemma mem_essList (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (m : ℕ) :
    m ∈ essList p w m0 ↔ m ∈ essSet p w m0 := by
  classical
  unfold essList
  rw [Finset.mem_toList, mem_filter, mem_range]
  exact ⟨fun h => h.2, fun h => ⟨essSet_bound w m0 hm0 m h, h⟩⟩

lemma essList_nodup (w : ℕ → ℤ) (m0 : ℕ) : (essList p w m0).Nodup := by
  classical
  unfold essList
  exact Finset.nodup_toList _

/-! ### Restriction of the dynamic program -/

lemma le_vdeg_of_mem_support (V : ℕ →₀ ℕ) (x : ℕ) (hx : x ∈ V.support) : x ≤ vdeg V := by
  have h1 := vdeg_erase V x
  have h2 : 1 ≤ V x := Nat.pos_of_ne_zero (Finsupp.mem_support_iff.1 hx)
  nlinarith

/-- If every maximiser over `bl` is supported on the sublist `E`, the knapsack optimum and the
set of maximisers over `E` and over `bl` agree. -/
theorem Mx_restrict (j : ℕ → ℕ) (bl E : List ℕ) (hbl : bl.Nodup) (hE : E.Nodup)
    (hpos : ∀ m ∈ bl, 1 ≤ m) (hsub : ∀ m ∈ E, m ∈ bl) (k : ℕ)
    (hsupp : ∀ V ∈ Mx p j bl k, ∀ x ∈ V.support, x ∈ E) :
    kap p j E k = kap p j bl k ∧ Mx p j E k = Mx p j bl k := by
  have hposE : ∀ m ∈ E, 1 ≤ m := fun m hm => hpos m (hsub m hm)
  have hle : kap p j E k ≤ kap p j bl k := by
    obtain ⟨V, hV⟩ := Mx_nonempty (p := p) j E hposE k
    obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hposE k V).1 hV
    rw [← hc]
    exact vcost_le_kap p j bl hpos k V (fun x hx => hsub x (hs x hx)) hd
  have hge : kap p j bl k ≤ kap p j E k := by
    obtain ⟨V, hV⟩ := Mx_nonempty (p := p) j bl hpos k
    obtain ⟨-, hd, hc⟩ := (mem_Mx j bl hbl hpos k V).1 hV
    rw [← hc]
    exact vcost_le_kap p j E hposE k V (hsupp V hV) hd
  have heq : kap p j E k = kap p j bl k := le_antisymm hle hge
  refine ⟨heq, ?_⟩
  ext V
  rw [mem_Mx j E hE hposE k V, mem_Mx j bl hbl hpos k V]
  constructor
  · rintro ⟨hs, hd, hc⟩
    exact ⟨fun x hx => hsub x (hs x hx), hd, hc.trans heq⟩
  · rintro ⟨hs, hd, hc⟩
    have hV : V ∈ Mx p j bl k := (mem_Mx j bl hbl hpos k V).2 ⟨hs, hd, hc⟩
    exact ⟨hsupp V hV, hd, hc.trans heq.symm⟩

theorem Xi_restrict (j : ℕ → ℕ) (al i0 : ℕ → ZMod p) (bl E : List ℕ) (hbl : bl.Nodup)
    (hE : E.Nodup) (hpos : ∀ m ∈ bl, 1 ≤ m) (hsub : ∀ m ∈ E, m ∈ bl) (k : ℕ)
    (hsupp : ∀ V ∈ Mx p j bl k, ∀ x ∈ V.support, x ∈ E) :
    Xi p j al i0 E k = Xi p j al i0 bl k := by
  have hposE : ∀ m ∈ E, 1 ≤ m := fun m hm => hpos m (hsub m hm)
  rw [Xi_eq_vec j al i0 E hE hposE k, Xi_eq_vec j al i0 bl hbl hpos k,
    (Mx_restrict j bl E hbl hE hpos hsub k hsupp).2]

/-! ### `κ`, `Max` and `Ξ` are determined by `ℰ` -/

/-- **Lemma `lem:essential`, last part.**  Let `m₀` be the least block.  For every `k`, the
knapsack optimum `κ(k)`, the set `Max(k)` and the residue `Ξ(k)` over the blocks of degree `≤ k`
are those over the finite essential list `ℰ`. -/
theorem essential_determines (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (al i0 : ℕ → ZMod p) (k : ℕ) :
    kap p (jd p w) (blockList p w k) k = kap p (jd p w) (essList p w m0) k ∧
    Mx p (jd p w) (blockList p w k) k = Mx p (jd p w) (essList p w m0) k ∧
    Xi p (jd p w) al i0 (blockList p w k) k = Xi p (jd p w) al i0 (essList p w m0) k := by
  classical
  set j := jd p w
  set bl := blockList p w k
  set Ek := (essList p w m0).filter (fun m => m ≤ k)
  have hbl : bl.Nodup := blockList_nodup w k
  have hEk : Ek.Nodup := (essList_nodup w m0).filter _
  have hpos : ∀ m ∈ bl, 1 ≤ m := fun m hm => ((mem_blockList w k m).1 hm).1
  have hEs := essList_nodup (p := p) w m0
  have hposE : ∀ m ∈ essList p w m0, 1 ≤ m := fun m hm => ((mem_essList w m0 hm0 m).1 hm).1
  have hmemEk : ∀ m, m ∈ Ek ↔ m ∈ essSet p w m0 ∧ m ≤ k := by
    intro m
    simp only [Ek, List.mem_filter, decide_eq_true_eq, mem_essList w m0 hm0]
  -- step 1: `bl` versus `Ek`
  have hsub1 : ∀ m ∈ Ek, m ∈ bl := by
    intro m hm
    obtain ⟨⟨h1, h2, -⟩, h4⟩ := (hmemEk m).1 hm
    exact (mem_blockList w k m).2 ⟨h1, h4, h2⟩
  have hsupp1 : ∀ V ∈ Mx p j bl k, ∀ x ∈ V.support, x ∈ Ek := by
    intro V hV x hx
    have hxbl := Mx_support j bl k V hV x hx
    obtain ⟨hx1, hxk, hxb⟩ := (mem_blockList w k x).1 hxbl
    obtain ⟨hs, hd, hc⟩ := (mem_Mx j bl hbl hpos k V).1 hV
    refine (hmemEk x).2 ⟨⟨hx1, hxb, ?_⟩, hxk⟩
    by_contra hlt
    push Not at hlt
    have hj0 : 1 ≤ jd p w m0 := (block_depth w m0 hm0 hb0).1
    have hm0x : m0 ≤ x := hmin x hx1 hxb
    have hm0bl : m0 ∈ bl := (mem_blockList w k m0).2 ⟨hm0, hm0x.trans hxk, hb0⟩
    have hne : x ≠ m0 := fun h => by
      rw [h, Nat.div_self (by omega)] at hlt
      omega
    have := essential_b p j bl hpos m0 hm0bl hj0 x hxbl hne hlt k V hs hd hc
    exact (Finsupp.mem_support_iff.1 hx) this
  obtain ⟨hk1, hM1⟩ := Mx_restrict j bl Ek hbl hEk hpos hsub1 k hsupp1
  have hX1 := Xi_restrict j al i0 bl Ek hbl hEk hpos hsub1 k hsupp1
  -- step 2: `essList` versus `Ek`
  have hsub2 : ∀ m ∈ Ek, m ∈ essList p w m0 := fun m hm => List.mem_of_mem_filter hm
  have hsupp2 : ∀ V ∈ Mx p j (essList p w m0) k, ∀ x ∈ V.support, x ∈ Ek := by
    intro V hV x hx
    obtain ⟨hs, hd, -⟩ := (mem_Mx j _ hEs hposE k V).1 hV
    exact (hmemEk x).2 ⟨(mem_essList w m0 hm0 x).1 (hs x hx),
      (le_vdeg_of_mem_support V x hx).trans hd⟩
  obtain ⟨hk2, hM2⟩ := Mx_restrict j _ Ek hEs hEk hposE hsub2 k hsupp2
  have hX2 := Xi_restrict j al i0 _ Ek hEs hEk hposE hsub2 k hsupp2
  exact ⟨hk1.symm.trans hk2, hM1.symm.trans hM2, hX1.symm.trans hX2⟩

/-- `Ξ(k)` over `ℰ` only uses the residues `ī_ρ` with `ρ < m₀` (Lemma `lem:essential`(a)). -/
theorem Xi_ess_congr_i0 (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (al i0 i0' : ℕ → ZMod p) (h : ∀ ρ, ρ < m0 → i0 ρ = i0' ρ) (k : ℕ) :
    Xi p (jd p w) al i0 (essList p w m0) k = Xi p (jd p w) al i0' (essList p w m0) k := by
  have hEs := essList_nodup (p := p) w m0
  have hposE : ∀ m ∈ essList p w m0, 1 ≤ m := fun m hm => ((mem_essList w m0 hm0 m).1 hm).1
  have hm0E : m0 ∈ essList p w m0 := by
    rw [mem_essList w m0 hm0]
    refine ⟨hm0, hb0, ?_⟩
    rw [Nat.div_self (by omega)]
    exact (block_depth w m0 hm0 hb0).1
  rw [Xi_eq_vec _ al i0 _ hEs hposE k, Xi_eq_vec _ al i0' _ hEs hposE k]
  refine sum_congr rfl fun V hV => ?_
  obtain ⟨hs, hd, hc⟩ := (mem_Mx _ _ hEs hposE k V).1 hV
  have := essential_a p (jd p w) _ hposE m0 hm0E (block_depth w m0 hm0 hb0).1 k V hs hd hc
  rw [h (k - vdeg V) (by omega)]

/-- **Valuation calculus over the essential set.**  With `m₀` the least block, `κ` and `Ξ`
computed over the finite list `ℰ`, and `ī_ρ = [x^ρ] G mod p` for `ρ < m₀` (and arbitrary
`i0` above), `p^{κ(k)} [x^k] G` is `p`-integral with residue `Ξ(k)`. -/
theorem calculus_exact_ess (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) (hW : ∀ i, ‖coeff i W‖ ≤ 1)
    (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (i0 : ℕ → ZMod p)
    (hi0 : ∀ ρ, ρ < m0 → i0 ρ = resQ p (coeff ρ (W * wExp (fun j => (w j : ℚ_[p]))))) (k : ℕ) :
    ‖(p : ℚ_[p]) ^ kap p (jd p w) (essList p w m0) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))‖ ≤ 1 ∧
    resQ p ((p : ℚ_[p]) ^ kap p (jd p w) (essList p w m0) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))) =
      Xi p (jd p w) (alphaW p w) i0 (essList p w m0) k := by
  obtain ⟨h1, h2⟩ := calculus_exact (p := p) w W hW k
  obtain ⟨e1, -, e3⟩ := essential_determines w m0 hm0 hb0 hmin (alphaW p w)
    (fun i => resQ p (coeff i (Ipart p w W))) k
  rw [e1] at h1 h2
  refine ⟨h1, ?_⟩
  rw [h2, e3]
  apply Xi_ess_congr_i0 w m0 hm0 hb0
  intro ρ hρ
  rw [hi0 ρ hρ, Ipart_coeff_eq w W ρ]
  intro m h1 h2
  by_contra hb
  push Not at hb
  have := hmin m h1 hb
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Euler.lean <==
import CongruenceRestricted.DominantDatum
import CongruenceRestricted.EgfBridge

/-!
# Euler exponents of integer weights, and the `p`-adic dictionary

For `w : ℕ → ℤ` put `sγ w m = ∑_{ab = m} μ(a) w_b` and `gam w m = sγ w m / m ∈ ℚ_p`
(the Euler exponent `c_m` of the paper when `w = 1_A`).  Möbius inversion gives
`∑_{m ∣ j} m · gam w m = w_j`, so `wExp (wOf (gam w)) = exp(∑ w_j x^j / j)`.
We also relate `aw w n` to the coefficients of this series and to `p`-adic valuations.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- `∑_{ab = m} μ(a) w_b`. -/
def sgam (w : ℕ → ℤ) (m : ℕ) : ℤ :=
  ∑ x ∈ m.divisorsAntidiagonal, (ArithmeticFunction.moebius x.1 : ℤ) * w x.2

/-- Euler exponent `c_m = sgam w m / m`. -/
noncomputable def gam (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (m : ℕ) : ℚ_[p] := (sgam w m : ℚ_[p]) / m

lemma sum_sgam (w : ℕ → ℤ) (j : ℕ) (hj : 0 < j) : ∑ m ∈ j.divisors, sgam w m = w j := by
  have := (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq (R := ℤ) (f := sgam w) (g := w)).2
    (fun n _ => rfl) j hj
  exact this

lemma wOf_gam (w : ℕ → ℤ) (j : ℕ) (hj : 0 < j) : wOf (gam p w) j = (w j : ℚ_[p]) := by
  unfold wOf gam
  have : ∀ m ∈ j.divisors, (m : ℚ_[p]) * ((sgam w m : ℚ_[p]) / m) = (sgam w m : ℚ_[p]) := by
    intro m hm
    have : (m : ℚ_[p]) ≠ 0 := by
      have := Nat.pos_of_mem_divisors hm
      exact_mod_cast this.ne'
    field_simp
  rw [sum_congr rfl this, ← Int.cast_sum, sum_sgam w j hj]

lemma wLog_wOf_gam (w : ℕ → ℤ) :
    wLog (wOf (gam p w)) = wLog (fun j => (w j : ℚ_[p])) := by
  ext j
  simp only [wLog, coeff_mk]
  rcases Nat.eq_zero_or_pos j with rfl | hj
  · simp
  · rw [wOf_gam w j hj]

lemma wExp_wOf_gam (w : ℕ → ℤ) :
    wExp (wOf (gam p w)) = wExp (fun j => (w j : ℚ_[p])) := by
  unfold wExp; rw [wLog_wOf_gam]

lemma norm_mul_gam (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) :
    ‖(m : ℚ_[p]) * gam p w m‖ ≤ 1 := by
  unfold gam
  have : (m : ℚ_[p]) ≠ 0 := by exact_mod_cast (by omega : m ≠ 0)
  rw [mul_div_cancel₀ _ this]
  have := PadicInt.norm_le_one (p := p) (sgam w m : ℤ_[p])
  simpa [PadicInt.norm_def] using this

/-- `aw w n = n! · [x^n] exp(∑ w_j x^j/j)` in `ℚ_p`. -/
theorem aw_cast_padic (w : ℕ → ℤ) (n : ℕ) :
    (aw w n : ℚ_[p]) = coeff n (wExp (fun j => (w j : ℚ_[p]))) * (n.factorial : ℚ_[p]) := by
  have h := aw_eq_coeff_egf w n
  set h0 : ℚ →+* ℚ_[p] := algebraMap ℚ ℚ_[p] with hh0
  have h1 : (h0 (aw w n : ℚ)) = ((aw w n : ℤ) : ℚ_[p]) := by simp [hh0]
  have hL : map h0 (egfLog w) = wLog (fun j => (w j : ℚ_[p])) := by
    ext m
    simp [egfLog, wLog, hh0]
  have hexp : map h0 (egf w) = wExp (fun j => (w j : ℚ_[p])) := by
    unfold egf wExp
    have e := map_subst (S := ℚ_[p]) (h := h0) (Imp.hasSubst_of_cc (egfLog_cc w)) (exp ℚ)
    calc map h0 ((exp ℚ).subst (egfLog w)) = (map h0 (exp ℚ)).subst (map h0 (egfLog w)) := e
      _ = _ := by rw [hL, map_exp h0]
  have h2 := congrArg h0 h
  have h3 : h0 (coeff n (egf w)) = coeff n (wExp (fun j => (w j : ℚ_[p]))) := by
    rw [← hexp, coeff_map]
  rw [h1, map_mul, h3] at h2
  simpa [hh0] using h2

lemma norm_intCast_eq (a : ℤ) (ha : a ≠ 0) :
    ‖(a : ℚ_[p])‖ = (p : ℝ) ^ (-(padicValInt p a : ℤ)) := by
  have := @Padic.norm_eq_zpow_neg_valuation p _ (a : ℚ_[p]) (by exact_mod_cast ha)
  rw [this]
  simp [Padic.valuation_intCast]

/-- Translating a norm bound on `x = a / n!` into a valuation bound on `a`. -/
lemma vp_of_norm_le (a : ℤ) (ha : a ≠ 0) (x : ℚ_[p]) (n G : ℕ)
    (hx : (a : ℚ_[p]) = x * (n.factorial : ℚ_[p])) (hle : ‖x‖ ≤ (p : ℝ) ^ G) :
    padicValNat p n.factorial ≤ padicValInt p a + G := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have h1 : ‖(a : ℚ_[p])‖ = ‖x‖ * ‖(n.factorial : ℚ_[p])‖ := by rw [hx, norm_mul]
  rw [norm_intCast_eq a ha, Imp.norm_natCast_eq _ n.factorial_ne_zero] at h1
  have h2 : (p : ℝ) ^ (-(padicValInt p a : ℤ)) ≤
      (p : ℝ) ^ (G : ℤ) * (p : ℝ) ^ (-(padicValNat p n.factorial : ℤ)) := by
    rw [h1]
    gcongr
    simpa using hle
  rw [← zpow_add₀ (by positivity)] at h2
  have := (zpow_le_zpow_iff_right₀ hp1).1 h2
  omega

lemma vp_eq_of_norm_eq (a : ℤ) (ha : a ≠ 0) (x : ℚ_[p]) (n G : ℕ)
    (hx : (a : ℚ_[p]) = x * (n.factorial : ℚ_[p])) (hle : ‖x‖ = (p : ℝ) ^ G) :
    padicValNat p n.factorial = padicValInt p a + G := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have h1 : ‖(a : ℚ_[p])‖ = ‖x‖ * ‖(n.factorial : ℚ_[p])‖ := by rw [hx, norm_mul]
  rw [norm_intCast_eq a ha, Imp.norm_natCast_eq _ n.factorial_ne_zero, hle] at h1
  rw [← zpow_natCast, ← zpow_add₀ (by positivity)] at h1
  have := zpow_right_injective₀ (by positivity : (0 : ℝ) < p) (ne_of_gt hp1) h1
  omega

lemma vp_lt_of_norm_lt (a : ℤ) (ha : a ≠ 0) (x : ℚ_[p]) (n G : ℕ)
    (hx : (a : ℚ_[p]) = x * (n.factorial : ℚ_[p])) (hlt : ‖x‖ < (p : ℝ) ^ G) :
    padicValNat p n.factorial < padicValInt p a + G := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have h1 : ‖(a : ℚ_[p])‖ = ‖x‖ * ‖(n.factorial : ℚ_[p])‖ := by rw [hx, norm_mul]
  rw [norm_intCast_eq a ha, Imp.norm_natCast_eq _ n.factorial_ne_zero] at h1
  have h2 : (p : ℝ) ^ (-(padicValInt p a : ℤ)) <
      (p : ℝ) ^ (G : ℤ) * (p : ℝ) ^ (-(padicValNat p n.factorial : ℤ)) := by
    rw [h1]
    have : (0 : ℝ) < (p : ℝ) ^ (-(padicValNat p n.factorial : ℤ)) := by positivity
    apply mul_lt_mul_of_pos_right _ this
    simpa using hlt
  rw [← zpow_add₀ (by positivity)] at h2
  have := (zpow_lt_zpow_iff_right₀ hp1).1 h2
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/EulerLemmas.lean <==
import CongruenceRestricted.HarmonicSetup

/-!
# The three families of Euler exponents (Lemma `weights` of the paper)

With `w = 1_A`, the Euler exponent is `c_m = sgam w m / m`.

* (a) for `A = {1..r}`, `n > r`: `sgam n = - ∑_{e ∣ n, r e < n} μ(e)` (`sgam_wR_large`),
  and `sgam n = 0` for `2 ≤ n ≤ r` (`sgam_wR_small`);
* (b) for `A_{>r}`: `sgam = - sgam_{≤r}` for `n ≥ 2` (`sgam_wGt`);
* (c) for `A_M = {m : gcd(m,M) = 1}`: `sgam m = μ(m)` if `m ∣ M` and `0` otherwise
  (`sgam_wCop`), i.e. `F_{A_M} = ∏_{d ∣ M} (1 - x^d)^{-μ(d)/d}`.
-/

open Finset ArithmeticFunction
open scoped ArithmeticFunction.Moebius

namespace CongruenceRestricted

lemma sgam_add (w w' : ℕ → ℤ) (m : ℕ) : sgam (fun j => w j + w' j) m = sgam w m + sgam w' m := by
  unfold sgam; rw [← sum_add_distrib]; refine sum_congr rfl fun x _ => by ring

lemma sgam_one (m : ℕ) (hm : 0 < m) : sgam (fun _ => (1 : ℤ)) m = if m = 1 then 1 else 0 := by
  rw [sgam_eq]
  simp only [mul_one]
  exact sum_moebius_divisors m hm

/-- Lemma `weights`(a). -/
lemma sgam_wR_large (r n : ℕ) (hn : r < n) (hn1 : 2 ≤ n) :
    sgam (wR r) n = - ∑ e ∈ n.divisors.filter (fun e => r * e < n), (μ e : ℤ) := by
  rw [sgam_eq]
  have h1 : ∑ i ∈ n.divisors, (μ i : ℤ) = 0 := by
    rw [sum_moebius_divisors n (by omega)]; simp; omega
  have h2 : ∀ i ∈ n.divisors, (μ i : ℤ) * wR r (n / i) =
      (μ i : ℤ) - if r * i < n then (μ i : ℤ) else 0 := by
    intro i hi
    have hdi : i ∣ n := Nat.dvd_of_mem_divisors hi
    obtain ⟨d, rfl⟩ := hdi
    have hi0 : 0 < i := Nat.pos_of_mem_divisors hi
    have hdiv : i * d / i = d := Nat.mul_div_cancel_left _ hi0
    rw [hdiv]
    have hiff : r * i < i * d ↔ r < d := by rw [mul_comm r i]; exact Nat.mul_lt_mul_left hi0
    by_cases h : r < d
    · have : ¬ d ≤ r := by omega
      simp [wR, this, hiff.2 h]
    · have : d ≤ r := by omega
      simp [wR, this, show ¬ r * i < i * d from fun hc => h (hiff.1 hc)]
  rw [sum_congr rfl h2, sum_sub_distrib, h1, ← sum_filter]; simp

/-- Lemma `weights`(b): the complementary family has the opposite exponents for `n ≥ 2`. -/
lemma sgam_wGt (r n : ℕ) (hn : 2 ≤ n) :
    sgam (fun j => if r < j then 1 else 0) n = - sgam (wR r) n := by
  have h : ∀ j, (if r < j then (1 : ℤ) else 0) = 1 - wR r j := by
    intro j; unfold wR; split_ifs <;> first | omega | simp
  have h2 : sgam (fun j => if r < j then (1 : ℤ) else 0) n =
      sgam (fun j => 1 + (- wR r j)) n := by
    unfold sgam; refine sum_congr rfl fun x _ => ?_
    show _ * (if r < x.2 then (1 : ℤ) else 0) = _ * (1 + -wR r x.2)
    rw [h]; ring
  rw [h2, sgam_add, sgam_one n (by omega)]
  have : sgam (fun j => - wR r j) n = - sgam (wR r) n := by
    unfold sgam; rw [← sum_neg_distrib]; refine sum_congr rfl fun x _ => by ring
  rw [this]; simp; omega

/-- Weights of `A_M`: `1` if `gcd(m, M) = 1`. -/
def wCop (M j : ℕ) : ℤ := if Nat.Coprime j M then 1 else 0

/-- Lemma `weights`(c). -/
lemma sgam_wCop (M m : ℕ) (hm : 0 < m) :
    sgam (wCop M) m = if m ∣ M then (μ m : ℤ) else 0 := by
  have key : ∀ n > 0, ∑ i ∈ n.divisors, (if i ∣ M then (μ i : ℤ) else 0) = wCop M n := by
    intro n hn
    rw [← sum_filter]
    have : n.divisors.filter (fun i => i ∣ M) = (Nat.gcd n M).divisors := by
      ext i
      simp only [mem_filter, Nat.mem_divisors, Nat.dvd_gcd_iff]
      constructor
      · rintro ⟨⟨h1, _⟩, h2⟩
        exact ⟨⟨h1, h2⟩, Nat.gcd_ne_zero_left hn.ne'⟩
      · rintro ⟨⟨h1, h2⟩, _⟩
        exact ⟨⟨h1, hn.ne'⟩, h2⟩
    rw [this, sum_moebius_divisors _ (Nat.gcd_pos_of_pos_left _ hn)]
    unfold wCop
    simp [Nat.Coprime]
  have := (ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq (R := ℤ)
    (f := fun i => if i ∣ M then (μ i : ℤ) else 0) (g := wCop M)).1 key m hm
  rw [← this]
  rfl

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/ExactCalculus.lean <==
import CongruenceRestricted.Calculus

/-!
# The exactness half of the valuation calculus

For integer weights `w` (any set `A`), a twist `W` with `p`-integral coefficients and `G = W · F`,
the knapsack optimum `κ` (`kap`) and the residue `Ξ` (`Xi`, the dynamic program of the paper's
algorithm paragraph, with `ī_ρ` the residue of `[x^ρ] I`, `I = W · ∏_{non-blocks}`) satisfy
`p^{κ(k)} [x^k] G ≡ Ξ(k) (mod p)` (`calculus_exact`).  Hence `v_p([x^k]G) = -κ(k)` iff `Ξ(k) ≠ 0`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-! ### Residues of `p`-adic numbers of norm at most one -/

/-- Residue of a `p`-adic number of norm at most `1` (and `0` otherwise). -/
noncomputable def resQ (p : ℕ) [Fact p.Prime] (x : ℚ_[p]) : ZMod p :=
  if h : ‖x‖ ≤ 1 then PadicInt.toZMod (⟨x, h⟩ : ℤ_[p]) else 0

lemma resQ_add {x y : ℚ_[p]} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    resQ p (x + y) = resQ p x + resQ p y := by
  have hxy : ‖x + y‖ ≤ 1 := (IsUltrametricDist.norm_add_le_max _ _).trans (max_le hx hy)
  unfold resQ
  rw [dif_pos hx, dif_pos hy, dif_pos hxy, ← map_add]
  rfl

lemma resQ_mul {x y : ℚ_[p]} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ ≤ 1) :
    resQ p (x * y) = resQ p x * resQ p y := by
  have hxy : ‖x * y‖ ≤ 1 := by rw [norm_mul]; exact mul_le_one₀ hx (norm_nonneg _) hy
  unfold resQ
  rw [dif_pos hx, dif_pos hy, dif_pos hxy, ← map_mul]
  rfl

lemma resQ_eq_zero_iff {x : ℚ_[p]} (hx : ‖x‖ ≤ 1) : resQ p x = 0 ↔ ‖x‖ < 1 := by
  unfold resQ
  rw [dif_pos hx]
  constructor
  · intro h
    have : (⟨x, hx⟩ : ℤ_[p]) ∈ RingHom.ker (PadicInt.toZMod (p := p)) := h
    rw [PadicInt.ker_toZMod] at this
    have := PadicInt.mem_nonunits.1 this
    simpa [PadicInt.norm_def] using this
  · intro h
    have : (⟨x, hx⟩ : ℤ_[p]) ∈ RingHom.ker (PadicInt.toZMod (p := p)) := by
      rw [PadicInt.ker_toZMod]
      exact PadicInt.mem_nonunits.2 (by simpa [PadicInt.norm_def] using h)
    exact this

lemma resQ_natCast (n : ℕ) : resQ p (n : ℚ_[p]) = (n : ZMod p) := by
  have hn : ‖(n : ℚ_[p])‖ ≤ 1 := norm_natCast_le_one' n
  unfold resQ
  rw [dif_pos hn]
  have : (⟨(n : ℚ_[p]), hn⟩ : ℤ_[p]) = (n : ℤ_[p]) := rfl
  rw [this, map_natCast]

lemma resQ_sub_of_lt {x y : ℚ_[p]} (hx : ‖x‖ ≤ 1) (hy : ‖y‖ < 1) :
    resQ p (x + y) = resQ p x := by
  rw [resQ_add hx hy.le, (resQ_eq_zero_iff hy.le).2 hy, add_zero]

/-- The residue of the unit part of `λ!`. -/
def omg (p : ℕ) (l : ℕ) : ZMod p := ((l.factorial / p ^ padicValNat p l.factorial : ℕ) : ZMod p)

lemma pv_eq (n : ℕ) : n.factorization p = padicValNat p n := Nat.factorization_def n hp.out

lemma not_dvd_unit (l : ℕ) : ¬ p ∣ l.factorial / p ^ padicValNat p l.factorial := by
  have := Nat.not_dvd_ordCompl hp.out l.factorial_ne_zero
  rwa [pv_eq] at this

lemma omg_ne_zero (l : ℕ) : omg p l ≠ 0 := by
  unfold omg
  intro h
  rw [ZMod.natCast_eq_zero_iff] at h
  exact not_dvd_unit l h

lemma binomC_mul_fact {K : Type*} [Field K] [CharZero K] (γ : K) (l : ℕ) :
    binomC γ l * (l.factorial : K) = ∏ i ∈ range l, (γ + i) := by
  induction l with
  | zero => simp [binomC]
  | succ l ih =>
    rw [prod_range_succ, ← ih, Nat.factorial_succ]
    have : ((l : K) + 1) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero l
    simp only [binomC]
    push_cast
    field_simp

/-- Unit part of a block coefficient. -/
theorem block_coeff_unit (γ : ℚ_[p]) (j : ℕ) (hj : 1 ≤ j) (ha : ‖(p : ℚ_[p]) ^ j * γ‖ = 1)
    (l : ℕ) :
    ‖(p : ℚ_[p]) ^ Gam p j l * binomC γ l‖ = 1 ∧
      resQ p ((p : ℚ_[p]) ^ Gam p j l * binomC γ l) =
        (resQ p ((p : ℚ_[p]) ^ j * γ)) ^ l * (omg p l)⁻¹ := by
  set a : ℚ_[p] := (p : ℚ_[p]) ^ j * γ with hadef
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hpj : ‖(p : ℚ_[p]) ^ j‖ < 1 := by
    rw [norm_pow, Padic.norm_p]
    have : (p : ℝ)⁻¹ < 1 := inv_lt_one_of_one_lt₀ hp1
    calc ((p : ℝ)⁻¹) ^ j ≤ (p : ℝ)⁻¹ ^ 1 :=
          pow_le_pow_of_le_one (by positivity) this.le hj
      _ < 1 := by simpa using this
  have hfac : ∀ i : ℕ, ‖a + (p : ℚ_[p]) ^ j * (i : ℚ_[p])‖ = 1 ∧
      resQ p (a + (p : ℚ_[p]) ^ j * (i : ℚ_[p])) = resQ p a := by
    intro i
    have hi : ‖(p : ℚ_[p]) ^ j * (i : ℚ_[p])‖ < 1 := by
      rw [norm_mul]
      calc ‖(p : ℚ_[p]) ^ j‖ * ‖(i : ℚ_[p])‖ ≤ ‖(p : ℚ_[p]) ^ j‖ * 1 :=
            mul_le_mul_of_nonneg_left (norm_natCast_le_one' i) (norm_nonneg _)
        _ < 1 := by simpa using hpj
    refine ⟨?_, resQ_sub_of_lt ha.le hi⟩
    rw [IsUltrametricDist.norm_add_eq_max_of_norm_ne_norm (by rw [ha]; exact ne_of_gt hi), ha]
    exact max_eq_left hi.le
  set P : ℚ_[p] := ∏ i ∈ range l, (a + (p : ℚ_[p]) ^ j * (i : ℚ_[p])) with hP
  have hPn : ‖P‖ = 1 := by
    rw [hP, norm_prod]
    exact prod_eq_one (fun i _ => (hfac i).1)
  have hPr : resQ p P = (resQ p a) ^ l := by
    rw [hP]
    clear hP
    induction l with
    | zero => simpa using resQ_natCast (p := p) 1
    | succ l ih =>
      rw [prod_range_succ]
      have hprod : ‖∏ i ∈ range l, (a + (p : ℚ_[p]) ^ j * (i : ℚ_[p]))‖ = 1 := by
        rw [norm_prod]; exact prod_eq_one (fun i _ => (hfac i).1)
      rw [resQ_mul hprod.le (hfac l).1.le, ih hprod, (hfac l).2, pow_succ]
  -- λ! = p^v * u
  set v := padicValNat p l.factorial with hv
  set u : ℕ := l.factorial / p ^ v with hu
  have hfu : l.factorial = p ^ v * u := by
    rw [hu, hv, ← pv_eq]; exact (Nat.ordProj_mul_ordCompl_eq_self l.factorial p).symm
  have hun : ‖(u : ℚ_[p])‖ = 1 := by
    rw [norm_natCast_inv u (by
      intro h; rw [h] at hfu; simp at hfu; exact l.factorial_ne_zero hfu),
      padicValNat.eq_zero_of_not_dvd (by rw [hu, hv]; exact not_dvd_unit l)]
    simp
  have key : (p : ℚ_[p]) ^ Gam p j l * binomC γ l * (u : ℚ_[p]) = P := by
    have h1 := binomC_mul_fact γ l
    have h2 : (p : ℚ_[p]) ^ (j * l) * ∏ i ∈ range l, (γ + (i : ℚ_[p])) = P := by
      have e : (p : ℚ_[p]) ^ (j * l) = ∏ _x ∈ range l, (p : ℚ_[p]) ^ j := by
        rw [prod_const, card_range, pow_mul]
      rw [hP, hadef, e, ← prod_mul_distrib]
      refine prod_congr rfl fun i _ => ?_
      ring
    have h3 : (l.factorial : ℚ_[p]) = (p : ℚ_[p]) ^ v * (u : ℚ_[p]) := by
      exact_mod_cast hfu
    rw [← h2, ← h1, h3]
    unfold Gam
    rw [← hv, pow_add]
    ring
  have hXn : ‖(p : ℚ_[p]) ^ Gam p j l * binomC γ l‖ = 1 := by
    have : ‖(p : ℚ_[p]) ^ Gam p j l * binomC γ l‖ * ‖(u : ℚ_[p])‖ = ‖P‖ := by
      rw [← norm_mul, key]
    rw [hun, hPn] at this; linarith
  refine ⟨hXn, ?_⟩
  have hres := congrArg (resQ p) key
  rw [resQ_mul hXn.le hun.le, hPr, resQ_natCast] at hres
  have hu0 : (u : ZMod p) = omg p l := rfl
  rw [hu0] at hres
  have hne := omg_ne_zero (p := p) l
  rw [eq_mul_inv_iff_mul_eq₀ hne]
  exact hres

/-! ### The residue `Ξ` (dynamic program) and the exactness theorem for a list of blocks -/

/-- The residue `Ξ` of the paper, computed by the dynamic program over the list of blocks:
the sum, over the maximising packings, of `ī_{leftover} ∏ α_m^{λ_m} ω̃(λ_m)^{-1}`. -/
noncomputable def Xi (p : ℕ) (j : ℕ → ℕ) (al : ℕ → ZMod p) (i0 : ℕ → ZMod p) :
    List ℕ → ℕ → ZMod p
  | [], k => i0 k
  | m :: bl, k => ∑ l ∈ range (k / m + 1),
      if Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k
      then al m ^ l * (omg p l)⁻¹ * Xi p j al i0 bl (k - m * l) else 0

lemma norm_p_pow_le (d : ℕ) : ‖(p : ℚ_[p]) ^ d‖ ≤ 1 := by
  rw [norm_pow, Padic.norm_p]
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  exact pow_le_one₀ (by positivity) (inv_le_one_of_one_le₀ hp1.le)

lemma norm_p_pow_lt (d : ℕ) (hd : 1 ≤ d) : ‖(p : ℚ_[p]) ^ d‖ < 1 := by
  rw [norm_pow, Padic.norm_p]
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have : (p : ℝ)⁻¹ < 1 := inv_lt_one_of_one_lt₀ hp1
  exact pow_lt_one₀ (by positivity) this (by omega)

theorem exact_list (γ : ℕ → ℚ_[p]) (j : ℕ → ℕ) (I : PowerSeries ℚ_[p])
    (hI : ∀ i, ‖coeff i I‖ ≤ 1) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m)
    (hj : ∀ m ∈ bl, 1 ≤ j m) (ha : ∀ m ∈ bl, ‖(p : ℚ_[p]) ^ j m * γ m‖ = 1) (k : ℕ) :
    ‖(p : ℚ_[p]) ^ kap p j bl k * coeff k (I * (bl.map fun m => blockSeries m (γ m)).prod)‖ ≤ 1 ∧
    resQ p ((p : ℚ_[p]) ^ kap p j bl k *
        coeff k (I * (bl.map fun m => blockSeries m (γ m)).prod)) =
      Xi p j (fun m => resQ p ((p : ℚ_[p]) ^ j m * γ m)) (fun i => resQ p (coeff i I)) bl k := by
  induction bl generalizing k with
  | nil =>
    simp only [List.map_nil, List.prod_nil, mul_one, kap, pow_zero, one_mul, Xi]
    exact ⟨hI k, trivial⟩
  | cons m bl ih =>
    have hm : 1 ≤ m := hbl m (by simp)
    have ih' := ih (fun x hx => hbl x (by simp [hx])) (fun x hx => hj x (by simp [hx]))
      (fun x hx => ha x (by simp [hx]))
    set G' := I * (bl.map fun m => blockSeries m (γ m)).prod with hG'
    have e : I * ((m :: bl).map fun m => blockSeries m (γ m)).prod = blockSeries m (γ m) * G' := by
      simp only [List.map_cons, List.prod_cons, hG']; ring
    rw [e, coeff_block_mul m hm (γ m) G' k, mul_sum]
    have hκ : ∀ l ∈ range (k / m + 1),
        Gam p (j m) l + kap p j bl (k - m * l) ≤ kap p j (m :: bl) k := by
      intro l hl
      simp only [kap]
      exact Finset.le_sup (f := fun l => Gam p (j m) l + kap p j bl (k - m * l)) hl
    have hterm : ∀ l ∈ range (k / m + 1),
        ‖(p : ℚ_[p]) ^ kap p j (m :: bl) k * (binomC (γ m) l * coeff (k - m * l) G')‖ ≤ 1 ∧
        resQ p ((p : ℚ_[p]) ^ kap p j (m :: bl) k * (binomC (γ m) l * coeff (k - m * l) G')) =
          if Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k
          then resQ p ((p : ℚ_[p]) ^ j m * γ m) ^ l * (omg p l)⁻¹ *
            Xi p j (fun m => resQ p ((p : ℚ_[p]) ^ j m * γ m)) (fun i => resQ p (coeff i I)) bl
              (k - m * l) else 0 := by
      intro l hl
      have hle := hκ l hl
      obtain ⟨d, hd⟩ : ∃ d, kap p j (m :: bl) k = (Gam p (j m) l + kap p j bl (k - m * l)) + d :=
        ⟨_, (Nat.add_sub_cancel' hle).symm⟩
      obtain ⟨hb1, hb2⟩ := block_coeff_unit (γ m) (j m) (hj m (by simp)) (ha m (by simp)) l
      obtain ⟨hg1, hg2⟩ := ih' (k - m * l)
      have hrw : (p : ℚ_[p]) ^ kap p j (m :: bl) k * (binomC (γ m) l * coeff (k - m * l) G') =
          (p : ℚ_[p]) ^ d * (((p : ℚ_[p]) ^ Gam p (j m) l * binomC (γ m) l) *
            ((p : ℚ_[p]) ^ kap p j bl (k - m * l) * coeff (k - m * l) G')) := by
        rw [hd, pow_add, pow_add]; ring
      rw [hrw]
      have hprod : ‖((p : ℚ_[p]) ^ Gam p (j m) l * binomC (γ m) l) *
          ((p : ℚ_[p]) ^ kap p j bl (k - m * l) * coeff (k - m * l) G')‖ ≤ 1 := by
        rw [norm_mul, hb1, one_mul]; exact hg1
      rcases Nat.eq_zero_or_pos d with hd0 | hd0
      · subst hd0
        have hif : Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k := by omega
        rw [if_pos hif, pow_zero, one_mul]
        refine ⟨hprod, ?_⟩
        rw [resQ_mul hb1.le hg1, hb2, hg2]
      · have hif : ¬ (Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k) := by omega
        rw [if_neg hif]
        have hn : ‖(p : ℚ_[p]) ^ d * (((p : ℚ_[p]) ^ Gam p (j m) l * binomC (γ m) l) *
            ((p : ℚ_[p]) ^ kap p j bl (k - m * l) * coeff (k - m * l) G'))‖ < 1 := by
          rw [norm_mul]
          calc ‖(p : ℚ_[p]) ^ d‖ * ‖((p : ℚ_[p]) ^ Gam p (j m) l * binomC (γ m) l) *
                ((p : ℚ_[p]) ^ kap p j bl (k - m * l) * coeff (k - m * l) G')‖
              ≤ ‖(p : ℚ_[p]) ^ d‖ * 1 := mul_le_mul_of_nonneg_left hprod (norm_nonneg _)
            _ < 1 := by rw [mul_one]; exact norm_p_pow_lt d hd0
        exact ⟨hn.le, (resQ_eq_zero_iff hn.le).2 hn⟩
    refine ⟨?_, ?_⟩
    · apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg zero_le_one
      intro l hl; exact (hterm l hl).1
    · rw [Xi]
      have hsum : ‖∑ l ∈ range (k / m + 1),
          (p : ℚ_[p]) ^ kap p j (m :: bl) k * (binomC (γ m) l * coeff (k - m * l) G')‖ ≤ 1 := by
        apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg zero_le_one
        intro l hl; exact (hterm l hl).1
      -- residue of a finite sum
      have hres_sum : ∀ (S : Finset ℕ) (f : ℕ → ℚ_[p]), (∀ l ∈ S, ‖f l‖ ≤ 1) →
          resQ p (∑ l ∈ S, f l) = ∑ l ∈ S, resQ p (f l) := by
        intro S f hf
        classical
        induction S using Finset.induction_on with
        | empty => simpa using resQ_natCast (p := p) 0
        | insert a S haS ihS =>
          rw [sum_insert haS, sum_insert haS, resQ_add (hf a (mem_insert_self _ _))
            (IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg zero_le_one
              (fun l hl => hf l (mem_insert_of_mem hl))),
            ihS (fun l hl => hf l (mem_insert_of_mem hl))]
      rw [hres_sum _ _ (fun l hl => (hterm l hl).1)]
      exact sum_congr rfl fun l hl => (hterm l hl).2

/-! ### Instantiation to `G = W · exp(∑ w_j x^j / j)` -/

lemma coeff_mul_le_one {f g : PowerSeries ℚ_[p]} (hf : ∀ i, ‖coeff i f‖ ≤ 1)
    (hg : ∀ i, ‖coeff i g‖ ≤ 1) (n : ℕ) : ‖coeff n (f * g)‖ ≤ 1 := by
  rw [coeff_mul]
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg zero_le_one
  intro ij _
  rw [norm_mul]
  exact mul_le_one₀ (hf _) (norm_nonneg _) (hg _)

open Classical in
/-- The block predicate and the integral part `I_W = W · ∏_{n ∉ 𝔅}(1-x^n)^{-c_n}`
(as `W · exp(∑ u_j x^j/j)`). -/
noncomputable def Ipart (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) :
    PowerSeries ℚ_[p] :=
  W * wExp (uOf (gam p w) (fun m => 1 < ‖gam p w m‖))

/-- Residue `α_m` of the unit `p^{j_m} c_m`. -/
noncomputable def alphaW (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) (m : ℕ) : ZMod p :=
  resQ p ((p : ℚ_[p]) ^ jd p w m * gam p w m)

lemma block_depth (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) (hb : 1 < ‖gam p w m‖) :
    1 ≤ jd p w m ∧ ‖(p : ℚ_[p]) ^ jd p w m * gam p w m‖ = 1 := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hs : sgam w m ≠ 0 := by
    intro h; unfold gam at hb; rw [h] at hb; simp at hb; linarith
  have hn : ‖gam p w m‖ = (p : ℝ) ^ ((padicValNat p m : ℤ) - padicValInt p (sgam w m)) := by
    rw [norm_gam_eq w m hm, norm_intCast_eq _ hs, ← zpow_natCast (p : ℝ) (padicValNat p m),
      ← zpow_add₀ (by positivity)]
    congr 1; ring
  have hpos : 0 < (padicValNat p m : ℤ) - padicValInt p (sgam w m) := by
    by_contra hneg
    push Not at hneg
    have : (p : ℝ) ^ ((padicValNat p m : ℤ) - padicValInt p (sgam w m)) ≤ 1 :=
      zpow_le_one_of_nonpos₀ hp1.le hneg
    rw [← hn] at this; linarith
  have hjd : (jd p w m : ℤ) = (padicValNat p m : ℤ) - padicValInt p (sgam w m) := by
    unfold jd; omega
  refine ⟨by omega, ?_⟩
  rw [norm_mul, norm_pow, Padic.norm_p, hn, ← hjd, zpow_natCast, ← mul_pow]
  rw [inv_mul_cancel₀ (by positivity)]; simp

/-- **Exactness half of the valuation calculus** (`thm:calculus`): `p^{κ(k)} [x^k] G` is a
`p`-adic integer whose residue is `Ξ(k)`. -/
theorem calculus_exact (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) (hW : ∀ i, ‖coeff i W‖ ≤ 1) (k : ℕ) :
    ‖(p : ℚ_[p]) ^ kap p (jd p w) (blockList p w k) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))‖ ≤ 1 ∧
    resQ p ((p : ℚ_[p]) ^ kap p (jd p w) (blockList p w k) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))) =
      Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w k) k := by
  classical
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  have hmem : ∀ m ∈ blockList p w k, 1 ≤ m ∧ 1 < ‖gam p w m‖ := by
    intro m hm
    unfold blockList at hm
    have := (Finset.mem_toList).1 hm
    simp only [mem_filter, mem_Icc] at this
    exact ⟨this.1.1, this.2⟩
  have hU : ∀ i, ‖coeff i (wExp (uOf (gam p w) P))‖ ≤ 1 :=
    fun i => norm_coeff_wExp_uOf_le (gam p w) hγ P (fun m _ hm => not_lt.1 hm) i
  have hI : ∀ i, ‖coeff i (Ipart p w W)‖ ≤ 1 := fun i => coeff_mul_le_one hW hU i
  have hheq : (((blockList p w k).map (fun m => blockSeries m (gam p w m))).prod) =
      ∏ m ∈ blk P k, blockSeries m (gam p w m) := by
    unfold blockList blk
    exact Finset.prod_map_toList _ _
  have hcoef : coeff k (W * wExp (fun j => (w j : ℚ_[p]))) =
      coeff k (Ipart p w W * ((blockList p w k).map fun m => blockSeries m (gam p w m)).prod) := by
    rw [hheq]
    unfold Ipart
    rw [mul_assoc, coeff_mul, coeff_mul]
    refine sum_congr rfl fun ij hij => ?_
    have hij' := Finset.mem_antidiagonal.1 hij
    rw [← wExp_wOf_gam, coeff_wExp_decomp (gam p w) P k ij.2 (by omega)]
  have h := exact_list (p := p) (gam p w) (jd p w) (Ipart p w W) hI (blockList p w k)
    (fun m hm => (hmem m hm).1) (fun m hm => (block_depth w m (hmem m hm).1 (hmem m hm).2).1)
    (fun m hm => (block_depth w m (hmem m hm).1 (hmem m hm).2).2) k
  rw [hcoef]
  exact h

lemma norm_pow_mul_eq (κ : ℕ) (x : ℚ_[p]) :
    ‖(p : ℚ_[p]) ^ κ * x‖ = ((p : ℝ) ^ κ)⁻¹ * ‖x‖ := by
  rw [norm_mul, norm_pow, Padic.norm_p, inv_pow]

/-- **Corollary `cor:calc`** (exactness): for every integer weight sequence with `aw w n ≠ 0`,
`v_p(n!) ≤ v_p(aw w n) + κ(n)`, with equality iff `Ξ(n) ≠ 0`. -/
theorem calculus_exact_val (w : ℕ → ℤ) (n : ℕ) (hz : aw w n ≠ 0) :
    padicValNat p n.factorial ≤
        padicValInt p (aw w n) + kap p (jd p w) (blockList p w n) n ∧
    (padicValNat p n.factorial =
        padicValInt p (aw w n) + kap p (jd p w) (blockList p w n) n ↔
      Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w 1)))
        (blockList p w n) n ≠ 0) := by
  have hW : ∀ i, ‖coeff i (1 : PowerSeries ℚ_[p])‖ ≤ 1 := by
    intro i; rw [coeff_one]; split_ifs <;> simp
  obtain ⟨h1, h2⟩ := calculus_exact (p := p) w 1 hW n
  rw [one_mul] at h1 h2
  set κ := kap p (jd p w) (blockList p w n) n with hκ
  set x := coeff n (wExp (fun j => (w j : ℚ_[p]))) with hx
  have hxa : ((aw w n : ℤ) : ℚ_[p]) = x * (n.factorial : ℚ_[p]) := by
    rw [aw_cast_padic]
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hpk : (0 : ℝ) < (p : ℝ) ^ κ := by positivity
  rw [norm_pow_mul_eq] at h1
  have hle : ‖x‖ ≤ (p : ℝ) ^ κ := by
    have := mul_le_mul_of_nonneg_left h1 hpk.le
    rw [← mul_assoc, mul_inv_cancel₀ hpk.ne', one_mul, mul_one] at this
    exact this
  refine ⟨vp_of_norm_le _ hz x n κ hxa hle, ?_⟩
  have hxres : resQ p ((p : ℚ_[p]) ^ κ * x) ≠ 0 ↔ ‖x‖ = (p : ℝ) ^ κ := by
    have hn1 : ‖(p : ℚ_[p]) ^ κ * x‖ ≤ 1 := by rw [norm_pow_mul_eq]; exact h1
    rw [Ne, resQ_eq_zero_iff hn1, not_lt, norm_pow_mul_eq]
    constructor
    · intro h
      have h' : ((p : ℝ) ^ κ)⁻¹ * ‖x‖ = 1 := le_antisymm h1 h
      field_simp at h'
      linarith
    · intro h; rw [h, inv_mul_cancel₀ hpk.ne']
  rw [← h2, hxres]
  constructor
  · intro h
    by_contra hne
    have hlt : ‖x‖ < (p : ℝ) ^ κ := lt_of_le_of_ne hle hne
    have := vp_lt_of_norm_lt _ hz x n κ hxa hlt
    omega
  · intro h
    exact vp_eq_of_norm_eq _ hz x n κ hxa h

/-! ### Block vectors and the exchange lemma (`lem:essential`) -/

section vectors

/-- Degree of a block vector. -/
def vdeg (V : ℕ →₀ ℕ) : ℕ := V.sum fun m l => m * l

/-- Cost of a block vector. -/
def vcost (p : ℕ) (j : ℕ → ℕ) (V : ℕ →₀ ℕ) : ℕ := V.sum fun m l => Gam p (j m) l

lemma Gam_zero_arg (p j : ℕ) : Gam p j 0 = 0 := by simp [Gam]

lemma vdeg_erase (V : ℕ →₀ ℕ) (m : ℕ) : m * V m + vdeg (V.erase m) = vdeg V :=
  Finsupp.add_sum_erase' V m (fun m l => m * l) (fun _ => by simp)

lemma vcost_erase (p : ℕ) (j : ℕ → ℕ) (V : ℕ →₀ ℕ) (m : ℕ) :
    Gam p (j m) (V m) + vcost p j (V.erase m) = vcost p j V :=
  Finsupp.add_sum_erase' V m (fun m l => Gam p (j m) l) (fun _ => Gam_zero_arg _ _)

/-- Every block vector of degree `≤ k` supported on the blocks of `bl` costs at most `κ(k)`. -/
theorem vcost_le_kap (p : ℕ) (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ (k : ℕ) (V : ℕ →₀ ℕ), (∀ m ∈ V.support, m ∈ bl) → vdeg V ≤ k →
      vcost p j V ≤ kap p j bl k := by
  induction bl with
  | nil =>
    intro k V hs _
    have : V = 0 := by
      ext m
      by_contra h
      exact absurd (hs m (Finsupp.mem_support_iff.2 h)) (by simp)
    subst this
    simp [vcost, kap]
  | cons m bl ih =>
    intro k V hs hd
    have hm : 1 ≤ m := hbl m (by simp)
    have h1 := vdeg_erase V m
    have h2 := vcost_erase p j V m
    have hs' : ∀ x ∈ (V.erase m).support, x ∈ bl := by
      intro x hx
      have hx' := Finsupp.mem_support_iff.1 hx
      have hxm : x ≠ m := by
        intro h; subst h; simp at hx'
      have : x ∈ V.support := by
        rw [Finsupp.mem_support_iff, ← Finsupp.erase_ne hxm]; exact hx'
      have := hs x this
      simp at this
      rcases this with h | h
      · exact absurd h hxm
      · exact h
    have hl : V m ≤ k / m := by
      rw [Nat.le_div_iff_mul_le hm]; nlinarith [hd]
    have := ih (fun x hx => hbl x (by simp [hx])) (k - m * V m) (V.erase m) hs' (by omega)
    simp only [kap]
    calc vcost p j V = Gam p (j m) (V m) + vcost p j (V.erase m) := h2.symm
      _ ≤ Gam p (j m) (V m) + kap p j bl (k - m * V m) := Nat.add_le_add_left this _
      _ ≤ _ := Finset.le_sup (f := fun l => Gam p (j m) l + kap p j bl (k - m * l))
          (mem_range.2 (by omega))

lemma Gam_succ_le (p j l : ℕ) [Fact p.Prime] (hj : 1 ≤ j) : Gam p j l + 1 ≤ Gam p j (l + 1) := by
  unfold Gam
  rw [Nat.factorial_succ, padicValNat.mul (by omega) l.factorial_ne_zero]
  have : j * (l + 1) = j * l + j := by ring
  omega

lemma erase_add_single_self (V : ℕ →₀ ℕ) (m t : ℕ) :
    (V + Finsupp.single m t).erase m = V.erase m := by
  ext x
  by_cases hx : x = m
  · subst hx; simp
  · rw [Finsupp.erase_ne hx, Finsupp.erase_ne hx]; simp [Finsupp.single_apply, Ne.symm hx]

/-- **Lemma `lem:essential`(a)**: a maximising block vector leaves a remainder `< m₀`
(the smallest block). -/
theorem essential_a (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m)
    (m0 : ℕ) (hm0 : m0 ∈ bl) (hj0 : 1 ≤ j m0) (k : ℕ) (V : ℕ →₀ ℕ)
    (hs : ∀ m ∈ V.support, m ∈ bl) (hd : vdeg V ≤ k) (hc : vcost p j V = kap p j bl k) :
    k < vdeg V + m0 := by
  by_contra hlt
  push Not at hlt
  set V' := V + Finsupp.single m0 1 with hV'
  have hs' : ∀ m ∈ V'.support, m ∈ bl := by
    intro m hm
    have := Finsupp.support_add hm
    rcases Finset.mem_union.1 this with h | h
    · exact hs m h
    · have := Finsupp.support_single_subset h
      rw [Finset.mem_singleton] at this
      rw [this]; exact hm0
  have hV'm : V' m0 = V m0 + 1 := by simp [hV']
  have h1 := vdeg_erase V m0
  have h1' := vdeg_erase V' m0
  rw [hV'm, erase_add_single_self] at h1'
  have hd' : vdeg V' ≤ k := by nlinarith
  have h2 := vcost_erase p j V m0
  have h2' := vcost_erase p j V' m0
  rw [hV'm, erase_add_single_self] at h2'
  have hgam := Gam_succ_le p (j m0) (V m0) hj0
  have := vcost_le_kap p j bl hbl k V' hs' hd'
  omega

/-- **Lemma `lem:essential`(b)**: a maximising block vector uses no block `m` with
`j_m < ⌊m/m₀⌋` (the complement of the essential set `ℰ`). -/
theorem essential_b (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m)
    (m0 : ℕ) (hm0 : m0 ∈ bl) (hj0 : 1 ≤ j m0) (m : ℕ) (hm : m ∈ bl) (hmm0 : m ≠ m0)
    (hnE : j m < m / m0) (k : ℕ) (V : ℕ →₀ ℕ)
    (hs : ∀ x ∈ V.support, x ∈ bl) (hd : vdeg V ≤ k) (hc : vcost p j V = kap p j bl k) :
    V m = 0 := by
  by_contra hne
  set a := m / m0 with ha
  set lam := V m with hlam
  have hlam1 : 1 ≤ lam := Nat.pos_of_ne_zero hne
  have ha1 : 1 ≤ a := by omega
  set V' := V.erase m + Finsupp.single m0 (a * lam) with hV'
  have hs' : ∀ x ∈ V'.support, x ∈ bl := by
    intro x hx
    have := Finsupp.support_add hx
    rcases Finset.mem_union.1 this with h | h
    · have h' : x ∈ (V.erase m).support := h
      rw [Finsupp.support_erase] at h'
      exact hs x (Finset.mem_of_mem_erase h')
    · have := Finsupp.support_single_subset h
      rw [Finset.mem_singleton] at this
      rw [this]; exact hm0
  have hem0' : (V.erase m) m0 = V m0 := by rw [Finsupp.erase_ne (Ne.symm hmm0)]
  have hV'm : V' m0 = V m0 + a * lam := by simp [hV', hem0']
  have hV'e : V'.erase m0 = (V.erase m).erase m0 := erase_add_single_self _ _ _
  -- degrees
  have d1 := vdeg_erase V m
  have d2 := vdeg_erase (V.erase m) m0
  have d3 := vdeg_erase V' m0
  rw [hV'm, hV'e] at d3
  rw [hem0'] at d2
  have hmul : a * m0 ≤ m := Nat.div_mul_le_self m m0
  have hd' : vdeg V' ≤ k := by nlinarith
  -- costs
  have c1 := vcost_erase p j V m
  have c2 := vcost_erase p j (V.erase m) m0
  have c3 := vcost_erase p j V' m0
  rw [hV'm, hV'e] at c3
  rw [hem0'] at c2
  simp only [← hlam] at c1 d1
  have hsup := Gam_superadd p (j m0) (V m0) (a * lam)
  have hlow : Gam p (j m) lam < Gam p (j m0) (a * lam) := by
    unfold Gam
    have h1 : lam ≤ a * lam := Nat.le_mul_of_pos_left _ ha1
    have h2 := vfac_mono p h1
    have h3 : j m0 * (a * lam) ≥ a * lam := Nat.le_mul_of_pos_left _ hj0
    have h4 : (j m + 1) * lam ≤ a * lam := Nat.mul_le_mul_right _ (by omega)
    nlinarith
  have := vcost_le_kap p j bl hbl k V' hs' hd'
  omega

end vectors

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/FamilyOdd.lean <==
import CongruenceRestricted.TwoAdicFam
import CongruenceRestricted.QuotLemma
import CongruenceRestricted.Removal

/-!
# The family `{1,2,k}`: relations between columns and odd primes

* `aS_k_k`: `a_{1,2,k}(k) = a_{1,2}(k) - (k-1)!` for `k ≥ 3`.
* `aS_pred_col`: `a_{1,2,n-1}(n) = a_{1,2}(n)` for `n ≥ 4`.
* `odd_prime_col`: for an odd prime `q` and `n ≥ 4` there is `k ∈ [3,n]` with
  `q ∤ Q_{{1,2,k}}(n)`.
-/

open Finset

namespace CongruenceRestricted

lemma mem12 : ∀ m, 1 ≤ m → m ≤ 2 → m ∈ ({1, 2} : Set ℕ) := by
  intro m h1 h2
  have : m = 1 ∨ m = 2 := by omega
  rcases this with rfl | rfl <;> simp

lemma mem12k (k : ℕ) : ∀ m, 1 ≤ m → m ≤ 2 → m ∈ ({1, 2, k} : Set ℕ) := by
  intro m h1 h2
  have : m = 1 ∨ m = 2 := by omega
  rcases this with rfl | rfl <;> simp

lemma remove_k (k : ℕ) (hk : 3 ≤ k) (N : ℕ) (hN : N < 2 * k) :
    (k : ℤ) * aS ({1, 2, k} : Set ℕ) N =
      (k : ℤ) * aS ({1, 2} : Set ℕ) N - ff N k * aS ({1, 2} : Set ℕ) (N - k) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have := remove_cycle (wS ({1, 2} : Set ℕ)) (wS ({1, 2, k' + 1} : Set ℕ)) k' 1
    (fun m hm => by
      rw [wS_mem_iff, wS_mem_iff]
      simp [hm])
    (wS_of_mem (by simp)) (wS_of_not_mem (by simp; omega)) N hN
  simpa [aS] using this

/-- `a_{1,2,k}(k) = a_{1,2}(k) - (k-1)!`. -/
theorem aS_k_k (k : ℕ) (hk : 3 ≤ k) :
    aS ({1, 2, k} : Set ℕ) k = aS ({1, 2} : Set ℕ) k - ((k - 1).factorial : ℤ) := by
  have h := remove_k k hk k (by omega)
  rw [Nat.sub_self, aS_zero, ff_nat, Nat.descFactorial_self] at h
  have hf : (k.factorial : ℤ) = k * ((k - 1).factorial : ℤ) := by
    obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
    simp [Nat.factorial_succ]
  rw [hf] at h
  have hk0 : (k : ℤ) ≠ 0 := by positivity
  apply mul_left_cancel₀ hk0
  linear_combination h

theorem aS_pred_col (n : ℕ) (hn : 4 ≤ n) :
    aS ({1, 2, n - 1} : Set ℕ) n = aS ({1, 2} : Set ℕ) n := by
  have h := remove_k (n - 1) (by omega) n (by omega)
  rw [show n - (n - 1) = 1 by omega] at h
  have h1 : aS ({1, 2} : Set ℕ) 1 = 0 := a12_one
  rw [h1, mul_zero, sub_zero] at h
  have : ((n - 1 : ℕ) : ℤ) ≠ 0 := by
    have : 1 ≤ n - 1 := by omega
    exact_mod_cast (by omega : n - 1 ≠ 0)
  exact mul_left_cancel₀ this h

lemma aS_col_gt (k m : ℕ) (hk : m < k) :
    aS ({1, 2, k} : Set ℕ) m = aS ({1, 2} : Set ℕ) m := by
  unfold aS
  apply aw_congr
  intro j hj1 hj2
  rw [wS_mem_iff, wS_mem_iff]
  have : j ≠ k := by omega
  simp [this]


lemma ff2 (n : ℕ) : ff ((n : ℤ) - 1) 2 = ((n : ℤ) - 1) * ((n : ℤ) - 2) := by
  simp only [ff, prod_range_succ, prod_range_zero]; push_cast; ring

lemma ff2_ne (n : ℕ) (hn : 3 ≤ n) : ff ((n : ℤ) - 1) 2 ≠ 0 := by
  rw [ff2]
  have : (3 : ℤ) ≤ n := by exact_mod_cast hn
  apply mul_ne_zero <;> omega

lemma QS_diff (n : ℕ) (hn : 3 ≤ n) :
    QS ({1, 2} : Set ℕ) 2 n - QS ({1, 2, n} : Set ℕ) 2 n = ((n - 3).factorial : ℤ) := by
  have h1 := aS_eq_ff_mul_QS ({1, 2} : Set ℕ) 2 mem12 n (by omega)
  have h2 := aS_eq_ff_mul_QS ({1, 2, n} : Set ℕ) 2 (mem12k n) n (by omega)
  have h3 := aS_k_k n hn
  obtain ⟨j, rfl⟩ : ∃ j, n = j + 3 := ⟨n - 3, by omega⟩
  rw [h1, h2] at h3
  rw [ff2] at h3
  have e : ((j + 3 - 1).factorial : ℤ) = ((j + 3 : ℕ) - 1 : ℤ) * (((j + 3 : ℕ) : ℤ) - 2) * ((j + 3 - 3).factorial : ℤ) := by
    rw [show j + 3 - 1 = j + 2 by omega, show j + 3 - 3 = j by omega]
    simp only [Nat.factorial_succ]; push_cast; ring
  rw [e] at h3
  have hne : ((j + 3 : ℕ) - 1 : ℤ) * (((j + 3 : ℕ) : ℤ) - 2) ≠ 0 := by
    push_cast; apply mul_ne_zero <;> omega
  apply mul_left_cancel₀ hne
  linear_combination (-1 : ℤ) * h3

lemma QS_inf_eq_pred (n : ℕ) (hn : 4 ≤ n) :
    QS ({1, 2, n - 1} : Set ℕ) 2 n = QS ({1, 2} : Set ℕ) 2 n := by
  have h1 := aS_eq_ff_mul_QS ({1, 2} : Set ℕ) 2 mem12 n (by omega)
  have h2 := aS_eq_ff_mul_QS ({1, 2, n - 1} : Set ℕ) 2 (mem12k _) n (by omega)
  have h3 := aS_pred_col n hn
  rw [h1, h2] at h3
  exact (mul_left_cancel₀ (ff2_ne n (by omega)) h3)

/-! ### iteration of the sign rules -/

lemma zmod_cancel {q : ℕ} [Fact q.Prime] (x y : ℤ) (t : ℕ)
    (h : ((x : ℤ) : ZMod q) = (-1) ^ t * ((y : ℤ) : ZMod q)) (hx : (q : ℤ) ∣ x) : (q : ℤ) ∣ y := by
  rw [← ZMod.intCast_zmod_eq_zero_iff_dvd] at hx ⊢
  rw [hx] at h
  have := (mul_eq_zero.1 h.symm).resolve_left (pow_ne_zero _ (neg_ne_zero.2 one_ne_zero))
  exact this

lemma zmod_cancel' {q : ℕ} [Fact q.Prime] (x y : ℤ) (t : ℕ)
    (h : ((x : ℤ) : ZMod q) = (-1) ^ t * ((y : ℤ) : ZMod q)) (hy : (q : ℤ) ∣ y) : (q : ℤ) ∣ x := by
  rw [← ZMod.intCast_zmod_eq_zero_iff_dvd] at hy ⊢
  rw [h, hy]; simp

lemma aS_iter (S : Set ℕ) (h1 : 1 ∈ S) (q : ℕ) [Fact q.Prime] (hq : q ∉ S) (t r : ℕ) :
    ((aS S (t * q + r) : ℤ) : ZMod q) = (-1) ^ t * ((aS S r : ℤ) : ZMod q) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [show (t + 1) * q + r = (t * q + r) + q by ring, aS_shift_neg S h1 q hq, ih]
    ring

lemma QS_iter (S : Set ℕ) (r : ℕ) (hr : 1 ≤ r) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S)
    (q : ℕ) [Fact q.Prime] (hq : q ∉ S) (n : ℕ) (hn : r < n) (t : ℕ) :
    ((QS S r (n + t * q) : ℤ) : ZMod q) = (-1) ^ t * ((QS S r n : ℤ) : ZMod q) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [show n + (t + 1) * q = (n + t * q) + q by ring,
      QS_shift_neg S r hr hS q hq _ (by omega), ih]
    ring

lemma nmem12 (q : ℕ) (hq : 3 ≤ q) : q ∉ ({1, 2} : Set ℕ) := by
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff]; omega

lemma nmem12k (q k : ℕ) (hq : 3 ≤ q) (hqk : q ≠ k) : q ∉ ({1, 2, k} : Set ℕ) := by
  simp only [Set.mem_insert_iff, Set.mem_singleton_iff]; omega

lemma not_dvd_factorial (q m : ℕ) [hq : Fact q.Prime] (h : m < q) : ¬ (q : ℤ) ∣ (m.factorial : ℤ) := by
  intro hd
  have : q ∣ m.factorial := by exact_mod_cast hd
  have := (hq.out.dvd_factorial).1 this
  omega


/-- For an odd prime `q` and `n ≥ 4` some column `k ∈ [3,n]` has `q ∤ Q_{{1,2,k}}(n)`. -/
theorem odd_prime_col (n q : ℕ) [hq : Fact q.Prime] (hq3 : 3 ≤ q) (hn : 4 ≤ n) :
    ∃ k ∈ Icc 3 n, ¬ (q : ℤ) ∣ QS ({1, 2, k} : Set ℕ) 2 n := by
  by_contra hcon
  push Not at hcon
  have hinf : (q : ℤ) ∣ QS ({1, 2} : Set ℕ) 2 n := by
    rw [← QS_inf_eq_pred n hn]
    exact hcon (n - 1) (mem_Icc.2 ⟨by omega, by omega⟩)
  obtain ⟨t, ρ, hρ, rfl⟩ : ∃ t ρ, ρ < q ∧ n = t * q + ρ :=
    ⟨n / q, n % q, Nat.mod_lt _ hq.out.pos, by rw [mul_comm]; exact (Nat.div_add_mod n q).symm⟩
  have h1 : (1 : ℕ) ∈ ({1, 2} : Set ℕ) := by simp
  have h1k : ∀ k, (1 : ℕ) ∈ ({1, 2, k} : Set ℕ) := fun k => by simp
  by_cases hρ0 : ρ = 0
  · subst hρ0
    have ha : (q : ℤ) ∣ aS ({1, 2} : Set ℕ) (t * q + 0) := by
      rw [aS_eq_ff_mul_QS _ 2 mem12 _ (by omega)]
      exact Dvd.dvd.mul_left hinf _
    have := aS_iter ({1, 2} : Set ℕ) h1 q (nmem12 q hq3) t 0
    have h2 := zmod_cancel _ _ t this ha
    rw [aS_zero] at h2
    have : q ∣ 1 := by exact_mod_cast h2
    have := Nat.le_of_dvd one_pos this
    omega
  by_cases hρ2 : ρ ≤ 2
  · -- n' = q + ρ
    obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by
      rcases Nat.eq_zero_or_pos t with h | h
      · subst h; omega
      · omega⟩
    have e : (t' + 1) * q + ρ = (q + ρ) + t' * q := by ring
    rw [e] at hinf hcon
    have hinf' := zmod_cancel _ _ t'
      (QS_iter ({1, 2} : Set ℕ) 2 (by omega) mem12 q (nmem12 q hq3) (q + ρ) (by omega) t') hinf
    have hk := hcon (q + ρ) (mem_Icc.2 ⟨by omega, by omega⟩)
    have hk' := zmod_cancel _ _ t'
      (QS_iter ({1, 2, q + ρ} : Set ℕ) 2 (by omega) (mem12k _) q
        (nmem12k q (q + ρ) hq3 (by omega)) (q + ρ) (by omega) t') hk
    have hd := QS_diff (q + ρ) (by omega)
    have : (q : ℤ) ∣ (((q + ρ - 3).factorial : ℕ) : ℤ) := by
      rw [← hd]; exact dvd_sub hinf' hk'
    exact not_dvd_factorial q (q + ρ - 3) (by omega) this
  · -- 3 ≤ ρ < q
    by_cases ht0 : t = 0
    · subst ht0
      simp only [zero_mul, zero_add] at hinf hcon ⊢
      have hk := hcon ρ (mem_Icc.2 ⟨by omega, le_rfl⟩)
      have hd := QS_diff ρ (by omega)
      have : (q : ℤ) ∣ (((ρ - 3).factorial : ℕ) : ℤ) := by
        rw [← hd]; exact dvd_sub hinf hk
      exact not_dvd_factorial q (ρ - 3) (by omega) this
    · have ha : (q : ℤ) ∣ aS ({1, 2} : Set ℕ) (t * q + ρ) := by
        rw [aS_eq_ff_mul_QS _ 2 mem12 _ (by have := Nat.le_mul_of_pos_left q (Nat.pos_of_ne_zero ht0); omega)]
        exact Dvd.dvd.mul_left hinf _
      have ha' := zmod_cancel _ _ t (aS_iter ({1, 2} : Set ℕ) h1 q (nmem12 q hq3) t ρ) ha
      have hk := hcon ρ (mem_Icc.2 ⟨by omega, by have := Nat.le_mul_of_pos_left q (Nat.pos_of_ne_zero ht0); omega⟩)
      have hkq : (q : ℤ) ∣ aS ({1, 2, ρ} : Set ℕ) (t * q + ρ) := by
        rw [aS_eq_ff_mul_QS _ 2 (mem12k ρ) _ (by have := Nat.le_mul_of_pos_left q (Nat.pos_of_ne_zero ht0); omega)]
        exact Dvd.dvd.mul_left hk _
      have hkq' := zmod_cancel _ _ t (aS_iter ({1, 2, ρ} : Set ℕ) (h1k ρ) q
        (nmem12k q ρ hq3 (by omega)) t ρ) hkq
      rw [aS_k_k ρ (by omega)] at hkq'
      have : (q : ℤ) ∣ (((ρ - 1).factorial : ℕ) : ℤ) := by
        have := dvd_sub ha' hkq'
        simpa using this
      exact not_dvd_factorial q (ρ - 1) (by omega) this

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/GcdFamily.lean <==
import CongruenceRestricted.FamilyOdd

/-!
# The gcd over the family `{1,2,k}`

**Theorem (gcd12k).** For `n ≥ 4`,
`gcd_{3 ≤ k ≤ n} a_{{1,2,k}}(n) = 2^{⌊(n-1)/4⌋} (n-1)(n-2)`.
-/

open Finset

namespace CongruenceRestricted

/-- `g(n) = 2^{⌊(n-1)/4⌋} (n-1)(n-2)`. -/
def gfam (n : ℕ) : ℤ := 2 ^ ((n - 1) / 4) * (((n : ℤ) - 1) * ((n : ℤ) - 2))

lemma gfam_ne (n : ℕ) (hn : 3 ≤ n) : gfam n ≠ 0 := by
  unfold gfam
  have : (3 : ℤ) ≤ n := by exact_mod_cast hn
  apply mul_ne_zero (by positivity)
  apply mul_ne_zero <;> omega

/-- `g(n)` divides every `a_{{1,2,k}}(n)`. -/
theorem gfam_dvd (n k : ℕ) (hn : 3 ≤ n) : gfam n ∣ aS ({1, 2, k} : Set ℕ) n := by
  have h := refine_dvd ({1, 2, k} : Set ℕ) 2 Nat.prime_two (fun m h1 h2 => mem12k k m h1 h2) n (by omega)
  rw [ff2] at h
  unfold gfam
  have e : (n - 1) / (2 * 2) = (n - 1) / 4 := rfl
  rw [e] at h
  push_cast at h
  rw [mul_comm]
  exact h

lemma ex4m (m : ℕ) : Ex (4 * ((m : ℤ) + 1)) (2 + padicValNat 2 (m + 1)) := by
  have := ex4 _ _ (Ex_nat (m + 1) (by omega))
  push_cast at this
  exact this

lemma Ex_gfam (n v : ℕ) (h : Ex (((n : ℤ) - 1) * ((n : ℤ) - 2)) v) :
    Ex (gfam n) ((n - 1) / 4 + v) := by
  unfold gfam
  have : Ex ((2 : ℤ) ^ ((n - 1) / 4)) ((n - 1) / 4) := ⟨1, odd_one, by simp⟩
  exact this.mul h

/-- At the prime `2`: some column has the exact power of `2` of `g(n)`. -/
theorem two_col (n : ℕ) (hn : 4 ≤ n) :
    ∃ k ∈ Icc 3 n, ∃ e, Ex (gfam n) e ∧ Ex (aS ({1, 2, k} : Set ℕ) n) e := by
  obtain ⟨m, hm⟩ : ∃ m, n = 4 * m + 4 ∨ n = 4 * m + 5 ∨ n = 4 * m + 6 ∨ n = 4 * m + 7 :=
    ⟨(n - 4) / 4, by omega⟩
  have hc := H3_all m
  obtain ⟨c4, c5, c6, c7⟩ := hc
  set t := padicValNat 2 (m + 1) with ht
  have hE := ex4m m
  rw [← ht] at hE
  have o3 : Ex (4 * (m : ℤ) + 3) 0 := exo _ ⟨2 * (m : ℤ) + 1, by ring⟩
  have o5 : Ex (4 * (m : ℤ) + 5) 0 := exo _ ⟨2 * (m : ℤ) + 2, by ring⟩
  have e2 : Ex (4 * (m : ℤ) + 2) 1 := by
    have := ex1 (2 * (m : ℤ) + 1) ⟨(m : ℤ), by ring⟩
    rwa [show (2 : ℤ) * (2 * (m : ℤ) + 1) = 4 * (m : ℤ) + 2 by ring] at this
  have hE' : Ex (4 * (m : ℤ) + 4) (2 + t) := by
    rw [show (4 : ℤ) * m + 4 = 4 * ((m : ℤ) + 1) by ring]; exact hE
  rcases hm with rfl | rfl | rfl | rfl
  · refine ⟨3, mem_Icc.2 ⟨le_rfl, by omega⟩, m + 1, ?_, c4⟩
    have := Ex_gfam (4 * m + 4) (0 + 1) (by
      have := o3.mul e2
      push_cast
      convert this using 1; ring)
    convert this using 1
    omega
  · refine ⟨3, mem_Icc.2 ⟨le_rfl, by omega⟩, m + 3 + t, ?_, c5⟩
    have := Ex_gfam (4 * m + 5) (2 + t + 0) (by
      have := hE'.mul o3
      push_cast
      convert this using 1; ring)
    convert this using 1
    omega
  · refine ⟨3, mem_Icc.2 ⟨le_rfl, by omega⟩, m + 3 + t, ?_, c6⟩
    have := Ex_gfam (4 * m + 6) (0 + (2 + t)) (by
      have := o5.mul hE'
      push_cast
      convert this using 1; ring)
    convert this using 1
    omega
  · -- n = 4m + 7 = 4(m+1) + 3, column k = n
    obtain ⟨h3', -, -, -⟩ := H12_all (m + 1)
    have e6 : Ex (4 * (m : ℤ) + 6) 1 := by
      have := ex1 (2 * (m : ℤ) + 3) ⟨(m : ℤ) + 1, by ring⟩
      rwa [show (2 : ℤ) * (2 * (m : ℤ) + 3) = 4 * (m : ℤ) + 6 by ring] at this
    refine ⟨4 * m + 7, mem_Icc.2 ⟨by omega, le_rfl⟩, m + 2, ?_, ?_⟩
    · have := Ex_gfam (4 * m + 7) (1 + 0) (by
        have := e6.mul o5
        push_cast
        convert this using 1; ring)
      convert this using 1
      omega
    · rw [aS_k_k (4 * m + 7) (by omega)]
      have hinf : Ex (aS ({1, 2} : Set ℕ) (4 * m + 7)) (m + 2) := by
        have := h3'
        rw [show 4 * (m + 1) + 3 = 4 * m + 7 by ring] at this
        exact this
      have hf : Ge (((4 * m + 7 - 1).factorial : ℕ) : ℤ) (m + 3) := by
        have := pow_dvd_factorial_div 2 Nat.prime_two (4 * m + 7 - 1)
        have h2 : (2 : ℤ) ^ ((4 * m + 7 - 1) / 2) ∣ (((4 * m + 7 - 1).factorial : ℕ) : ℤ) := by
          exact_mod_cast this
        exact Ge.mono h2 (by omega)
      have := Ex.add_ge hinf (show Ge (-(((4 * m + 7 - 1).factorial : ℕ) : ℤ)) (m + 3) from
        (dvd_neg.2 hf)) (by omega)
      simpa [sub_eq_add_neg] using this


/-- For every prime `q`, `q · g(n)` fails to divide some `a_{{1,2,k}}(n)`, `3 ≤ k ≤ n`. -/
theorem fam_M (n q : ℕ) [hq : Fact q.Prime] (hn : 4 ≤ n) :
    ∃ k ∈ Icc 3 n, ¬ (q : ℤ) * gfam n ∣ aS ({1, 2, k} : Set ℕ) n := by
  by_cases hq2 : q = 2
  · subst hq2
    obtain ⟨k, hk, e, ⟨g', hg', hg⟩, ⟨u, hu, ha⟩⟩ := two_col n hn
    refine ⟨k, hk, ?_⟩
    rintro ⟨c, hc⟩
    rw [ha, hg] at hc
    have h2e : (2 : ℤ) ^ e ≠ 0 := by positivity
    have : u = 2 * g' * c := by
      apply mul_left_cancel₀ h2e
      push_cast at hc
      linear_combination hc
    have : Even u := ⟨g' * c, by rw [this]; ring⟩
    exact (Int.not_even_iff_odd.2 hu) this
  · have hq3 : 3 ≤ q := by have := hq.out.two_le; omega
    obtain ⟨k, hk, hQ⟩ := odd_prime_col n q hq3 hn
    refine ⟨k, hk, ?_⟩
    rintro ⟨c, hc⟩
    apply hQ
    have h1 := aS_eq_ff_mul_QS ({1, 2, k} : Set ℕ) 2 (mem12k k) n (by omega)
    rw [h1, ff2] at hc
    unfold gfam at hc
    have hF : (((n : ℤ) - 1) * ((n : ℤ) - 2)) ≠ 0 := by
      have := ff2_ne n (by omega); rwa [ff2] at this
    have : QS ({1, 2, k} : Set ℕ) 2 n = (q : ℤ) * (2 ^ ((n - 1) / 4) * c) := by
      apply mul_left_cancel₀ hF
      linear_combination hc
    rw [this]
    exact Dvd.intro _ rfl

/-- The common divisors of `a_{{1,2,k}}(n)`, `3 ≤ k ≤ n`, are exactly the divisors of `g(n)`. -/
theorem gcd12k_iff (n : ℕ) (hn : 4 ≤ n) (d : ℤ) :
    (∀ k ∈ Icc 3 n, d ∣ aS ({1, 2, k} : Set ℕ) n) ↔ d ∣ gfam n := by
  constructor
  · intro hd
    have hL : ∀ k ∈ Icc 3 n, lcm d (gfam n) ∣ aS ({1, 2, k} : Set ℕ) n := fun k hk =>
      lcm_dvd (hd k hk) (gfam_dvd n k (by omega))
    obtain ⟨u, hu⟩ := dvd_lcm_right d (gfam n)
    by_cases hu1 : u.natAbs = 1
    · have : u = 1 ∨ u = -1 := by omega
      have hdl := dvd_lcm_left d (gfam n)
      rw [hu] at hdl
      rcases this with rfl | rfl
      · simpa using hdl
      · have h5 : d ∣ -(gfam n * -1) := dvd_neg.2 hdl
        simpa using h5
    · exfalso
      obtain ⟨q, hqp, hqu⟩ := Nat.exists_prime_and_dvd hu1
      haveI : Fact q.Prime := ⟨hqp⟩
      obtain ⟨k, hk, hk'⟩ := fam_M n q hn
      apply hk'
      refine dvd_trans ?_ (hL k hk)
      rw [hu]
      have : (q : ℤ) ∣ u := Int.natCast_dvd.2 hqu
      rw [mul_comm]
      exact mul_dvd_mul_left _ this
  · intro h k hk
    exact dvd_trans h (gfam_dvd n k (by omega))

/-- **Theorem gcd12k.** For `n ≥ 4`,
`gcd_{3 ≤ k ≤ n} a_{{1,2,k}}(n) = 2^{⌊(n-1)/4⌋} (n-1)(n-2)`. -/
theorem gcd12k (n : ℕ) (hn : 4 ≤ n) :
    (Icc 3 n).gcd (fun k => aS ({1, 2, k} : Set ℕ) n) = 2 ^ ((n - 1) / 4) * (((n : ℤ) - 1) * ((n : ℤ) - 2)) := by
  have h1 : (Icc 3 n).gcd (fun k => aS ({1, 2, k} : Set ℕ) n) ∣ gfam n :=
    (gcd12k_iff n hn _).1 (fun k hk => Finset.gcd_dvd hk)
  have h2 : gfam n ∣ (Icc 3 n).gcd (fun k => aS ({1, 2, k} : Set ℕ) n) :=
    Finset.dvd_gcd (fun k hk => (gcd12k_iff n hn _).2 dvd_rfl k hk)
  have h0 : 0 ≤ (Icc 3 n).gcd (fun k => aS ({1, 2, k} : Set ℕ) n) := by
    have := Finset.normalize_gcd (s := Icc 3 n) (f := fun k => aS ({1, 2, k} : Set ℕ) n)
    exact Int.nonneg_of_normalize_eq_self this
  have h3 : (0 : ℤ) ≤ gfam n := by
    unfold gfam
    have : (4 : ℤ) ≤ n := by exact_mod_cast hn
    apply mul_nonneg (by positivity)
    apply mul_nonneg <;> omega
  exact Int.dvd_antisymm h0 h3 h1 h2

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/GcdFamilyGen.lean <==
import CongruenceRestricted.GcdFamily
import CongruenceRestricted.Main

/-!
# The gcd over the family `{1,…,r,k}` for every `r` (Theorem `gcdfamily`)

Fix `r ≥ 1`, put `S_∞ = {1,…,r}` (`SInf r`) and `S_k = {1,…,r,k}` (`SFam r k`).  For `n ≥ r+2`
let `G_r(n) = gcd_{r<k≤n} a_{S_k}(n)` (`GrFam r n`) and let `g_r(n)` be the gcd of `a_S(n)` over
all sets `S ⊇ {1,…,r}` (`gAll r n`; since `a_S(n)` only depends on `S ∩ [1,n]`, it is the gcd
over the finitely many subsets `T ⊆ [1,n]` containing `[1,r]`, see `gAll_dvd` and `dvd_gAll`).

* `gcdq` (Proposition `gcdq`): for a prime `q > r` some `k ∈ (r,n]` has `q ∤ Q_{S_k}(n)`;
  `gcdq_val`: hence `v_q(a_{S_k}(n)) = v_q((n-1)_r)` for that `k`.
* `gcdfamily`: `G_r(n) = (n-1)_r · m` with `m > 0` all of whose prime factors are `≤ r`.
* `gcdfamily_sandwich`: `(n-1)_r ∣ g_r(n) ∣ G_r(n)`, and `gcdfamily_val`: `g_r(n)`, `G_r(n)` and
  `(n-1)_r` have the same `q`-adic valuation at every prime `q > r`.
* `gcdfamily_r1`: `g_1(n) = G_1(n) = n-1`; `gcdfamily_r2`: `g_2(n) = G_2(n) = 2^{⌊(n-1)/4⌋}(n-1)(n-2)`.

The column `k = ∞` of the paper is replaced by the column `k = n-1`, which has the same value
(`aSFam_pred`), exactly as in the paper's equation `(sameg)`.
-/

open Finset

namespace CongruenceRestricted

/-- `S_∞ = {1,…,r}`. -/
def SInf (r : ℕ) : Set ℕ := {m | 1 ≤ m ∧ m ≤ r}

/-- `S_k = {1,…,r,k}`. -/
def SFam (r k : ℕ) : Set ℕ := {m | (1 ≤ m ∧ m ≤ r) ∨ m = k}

lemma memSInf (r : ℕ) : ∀ m, 1 ≤ m → m ≤ r → m ∈ SInf r := fun _ h1 h2 => ⟨h1, h2⟩

lemma memSFam (r k : ℕ) : ∀ m, 1 ≤ m → m ≤ r → m ∈ SFam r k :=
  fun _ h1 h2 => Or.inl ⟨h1, h2⟩

lemma nmemSInf {r q : ℕ} (h : r < q) : q ∉ SInf r := by
  intro h'
  simp only [SInf, Set.mem_setOf_eq] at h'
  omega

lemma nmemSFam {r q k : ℕ} (h : r < q) (hk : q ≠ k) : q ∉ SFam r k := by
  intro h'
  simp only [SFam, Set.mem_setOf_eq] at h'
  omega

lemma one_mem_SInf {r : ℕ} (hr : 1 ≤ r) : 1 ∈ SInf r := ⟨le_rfl, hr⟩

/-- Removing the length `k > r` from the allowed lengths of `S_∞`, below degree `2k`. -/
lemma fam_remove (r k : ℕ) (hk : r < k) (N : ℕ) (hN : N < 2 * k) :
    (k : ℤ) * aS (SFam r k) N = (k : ℤ) * aS (SInf r) N - ff N k * aS (SInf r) (N - k) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have := remove_cycle (wS (SInf r)) (wS (SFam r (k' + 1))) k' 1
    (fun m hm => by
      rw [wS_mem_iff, wS_mem_iff]
      simp [SFam, SInf, hm])
    (wS_of_mem (Or.inr rfl)) (wS_of_not_mem (nmemSInf hk)) N hN
  simpa [aS] using this

/-- `a_k(k) = a_∞(k) - (k-1)!` for `k > r` (equation `(Qdiff)`). -/
theorem aSFam_self (r k : ℕ) (hk : r < k) :
    aS (SFam r k) k = aS (SInf r) k - ((k - 1).factorial : ℤ) := by
  have h := fam_remove r k hk k (by omega)
  rw [Nat.sub_self, aS_zero, ff_nat, Nat.descFactorial_self] at h
  have hf : (k.factorial : ℤ) = k * ((k - 1).factorial : ℤ) := by
    obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
    simp [Nat.factorial_succ]
  rw [hf] at h
  have hk0 : (k : ℤ) ≠ 0 := by exact_mod_cast (by omega : k ≠ 0)
  apply mul_left_cancel₀ hk0
  linear_combination h

/-- `a_{n-1}(n) = a_∞(n)` for `n ≥ r+2`. -/
theorem aSFam_pred (r n : ℕ) (hr : 1 ≤ r) (hn : r + 2 ≤ n) :
    aS (SFam r (n - 1)) n = aS (SInf r) n := by
  have h := fam_remove r (n - 1) (by omega) n (by omega)
  rw [show n - (n - 1) = 1 by omega, aS_eq_zero_of_le (SInf r) r (memSInf r) 1 le_rfl hr,
    mul_zero, sub_zero] at h
  have : ((n - 1 : ℕ) : ℤ) ≠ 0 := by exact_mod_cast (by omega : n - 1 ≠ 0)
  exact mul_left_cancel₀ this h

lemma ff_pred_eq (n r : ℕ) (hn : r < n) :
    ff ((n : ℤ) - 1) r = ((n - 1).descFactorial r : ℤ) := by
  rw [← ff_nat]
  congr 1
  push_cast [show 1 ≤ n by omega]
  ring

lemma ff_pred_pos (n r : ℕ) (hn : r < n) : 0 < ff ((n : ℤ) - 1) r := by
  rw [ff_pred_eq n r hn]
  exact_mod_cast Nat.descFactorial_pos.2 (by omega)

lemma ff_pred_ne (n r : ℕ) (hn : r < n) : ff ((n : ℤ) - 1) r ≠ 0 := (ff_pred_pos n r hn).ne'

/-- `(n-1)! = (n-1)_r (n-r-1)!`. -/
lemma factorial_pred_eq (n r : ℕ) (hn : r < n) :
    ((n - 1).factorial : ℤ) = ff ((n : ℤ) - 1) r * ((n - r - 1).factorial : ℤ) := by
  rw [ff_pred_eq n r hn, show n - r - 1 = n - 1 - r by omega]
  have := Nat.factorial_mul_descFactorial (n := n - 1) (k := r) (by omega)
  rw [← this]
  push_cast
  ring

/-- `Q_∞(n) - Q_n(n) = (n-r-1)!` for `n > r`. -/
theorem QSFam_diff (r n : ℕ) (hn : r < n) :
    QS (SInf r) r n - QS (SFam r n) r n = ((n - r - 1).factorial : ℤ) := by
  have h1 := aS_eq_ff_mul_QS (SInf r) r (memSInf r) n hn
  have h2 := aS_eq_ff_mul_QS (SFam r n) r (memSFam r n) n hn
  have h3 := aSFam_self r n hn
  rw [h1, h2, factorial_pred_eq n r hn] at h3
  apply mul_left_cancel₀ (ff_pred_ne n r hn)
  linear_combination (-1 : ℤ) * h3

theorem QSFam_pred (r n : ℕ) (hr : 1 ≤ r) (hn : r + 2 ≤ n) :
    QS (SFam r (n - 1)) r n = QS (SInf r) r n := by
  have h1 := aS_eq_ff_mul_QS (SInf r) r (memSInf r) n (by omega)
  have h2 := aS_eq_ff_mul_QS (SFam r (n - 1)) r (memSFam r _) n (by omega)
  have h3 := aSFam_pred r n hr hn
  rw [h1, h2] at h3
  exact mul_left_cancel₀ (ff_pred_ne n r (by omega)) h3

/-- **Proposition `gcdq`.** Let `r ≥ 1`, `n ≥ r+2` and let `q > r` be a prime.  Then some
`k ∈ (r, n]` has `q ∤ Q_{S_k}(n)`. -/
theorem gcdq (r n q : ℕ) [hq : Fact q.Prime] (hr : 1 ≤ r) (hrq : r < q) (hn : r + 2 ≤ n) :
    ∃ k ∈ Icc (r + 1) n, ¬ (q : ℤ) ∣ QS (SFam r k) r n := by
  by_contra hcon
  push Not at hcon
  have hinf : (q : ℤ) ∣ QS (SInf r) r n := by
    rw [← QSFam_pred r n hr hn]
    exact hcon (n - 1) (mem_Icc.2 ⟨by omega, by omega⟩)
  obtain ⟨t, ρ, hρ, rfl⟩ : ∃ t ρ, ρ < q ∧ n = t * q + ρ :=
    ⟨n / q, n % q, Nat.mod_lt _ hq.out.pos, by rw [mul_comm]; exact (Nat.div_add_mod n q).symm⟩
  have h1 : (1 : ℕ) ∈ SInf r := one_mem_SInf hr
  have h1k : ∀ k, (1 : ℕ) ∈ SFam r k := fun k => memSFam r k 1 le_rfl hr
  by_cases hρ0 : ρ = 0
  · subst hρ0
    have ha : (q : ℤ) ∣ aS (SInf r) (t * q + 0) := by
      rw [aS_eq_ff_mul_QS _ r (memSInf r) _ (by omega)]
      exact Dvd.dvd.mul_left hinf _
    have := aS_iter (SInf r) h1 q (nmemSInf hrq) t 0
    have h2 := zmod_cancel _ _ t this ha
    rw [aS_zero] at h2
    have : q ∣ 1 := by exact_mod_cast h2
    have := Nat.le_of_dvd one_pos this
    have := hq.out.two_le
    omega
  by_cases hρr : ρ ≤ r
  · -- `n' = q + ρ`
    obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by
      rcases Nat.eq_zero_or_pos t with h | h
      · subst h; omega
      · omega⟩
    have e : (t' + 1) * q + ρ = (q + ρ) + t' * q := by ring
    rw [e] at hinf hcon
    have hinf' := zmod_cancel _ _ t'
      (QS_iter (SInf r) r hr (memSInf r) q (nmemSInf hrq) (q + ρ) (by omega) t') hinf
    have hk := hcon (q + ρ) (mem_Icc.2 ⟨by omega, by omega⟩)
    have hk' := zmod_cancel _ _ t'
      (QS_iter (SFam r (q + ρ)) r hr (memSFam r _) q
        (nmemSFam hrq (by omega)) (q + ρ) (by omega) t') hk
    have hd := QSFam_diff r (q + ρ) (by omega)
    have : (q : ℤ) ∣ (((q + ρ - r - 1).factorial : ℕ) : ℤ) := by
      rw [← hd]; exact dvd_sub hinf' hk'
    exact not_dvd_factorial q (q + ρ - r - 1) (by omega) this
  · -- `r + 1 ≤ ρ < q`
    by_cases ht0 : t = 0
    · subst ht0
      simp only [zero_mul, zero_add] at hinf hcon ⊢
      have hk := hcon ρ (mem_Icc.2 ⟨by omega, le_rfl⟩)
      have hd := QSFam_diff r ρ (by omega)
      have : (q : ℤ) ∣ (((ρ - r - 1).factorial : ℕ) : ℤ) := by
        rw [← hd]; exact dvd_sub hinf hk
      exact not_dvd_factorial q (ρ - r - 1) (by omega) this
    · have hle : q ≤ t * q := Nat.le_mul_of_pos_left q (Nat.pos_of_ne_zero ht0)
      have ha : (q : ℤ) ∣ aS (SInf r) (t * q + ρ) := by
        rw [aS_eq_ff_mul_QS _ r (memSInf r) _ (by omega)]
        exact Dvd.dvd.mul_left hinf _
      have ha' := zmod_cancel _ _ t (aS_iter (SInf r) h1 q (nmemSInf hrq) t ρ) ha
      have hk := hcon ρ (mem_Icc.2 ⟨by omega, by omega⟩)
      have hkq : (q : ℤ) ∣ aS (SFam r ρ) (t * q + ρ) := by
        rw [aS_eq_ff_mul_QS _ r (memSFam r ρ) _ (by omega)]
        exact Dvd.dvd.mul_left hk _
      have hkq' := zmod_cancel _ _ t (aS_iter (SFam r ρ) (h1k ρ) q
        (nmemSFam hrq (by omega)) t ρ) hkq
      rw [aSFam_self r ρ (by omega)] at hkq'
      have : (q : ℤ) ∣ (((ρ - 1).factorial : ℕ) : ℤ) := by
        have := dvd_sub ha' hkq'
        simpa using this
      exact not_dvd_factorial q (ρ - 1) (by omega) this

/-- Proposition `gcdq`, valuation form: for a prime `q > r` some `k ∈ (r,n]` has
`v_q(a_{S_k}(n)) = v_q((n-1)(n-2)⋯(n-r))` (and `a_{S_k}(n) ≠ 0`). -/
theorem gcdq_val (r n q : ℕ) [hq : Fact q.Prime] (hr : 1 ≤ r) (hrq : r < q) (hn : r + 2 ≤ n) :
    ∃ k ∈ Icc (r + 1) n, aS (SFam r k) n ≠ 0 ∧
      padicValInt q (aS (SFam r k) n) = padicValInt q (ff ((n : ℤ) - 1) r) := by
  obtain ⟨k, hk, hQ⟩ := gcdq r n q hr hrq hn
  have hQ0 : QS (SFam r k) r n ≠ 0 := fun h => hQ (h ▸ dvd_zero _)
  have hff := ff_pred_ne n r (by omega)
  refine ⟨k, hk, ?_, ?_⟩ <;> rw [aS_eq_ff_mul_QS _ r (memSFam r k) n (by omega)]
  · exact mul_ne_zero hff hQ0
  · rw [padicValInt.mul hff hQ0, padicValInt.eq_zero_of_not_dvd hQ, add_zero]

/-- `G_r(n) = gcd_{r < k ≤ n} a_{S_k}(n)`. -/
noncomputable def GrFam (r n : ℕ) : ℤ := (Icc (r + 1) n).gcd (fun k => aS (SFam r k) n)

lemma GrFam_dvd (r n k : ℕ) (hk : k ∈ Icc (r + 1) n) : GrFam r n ∣ aS (SFam r k) n :=
  Finset.gcd_dvd hk

lemma GrFam_nonneg (r n : ℕ) : 0 ≤ GrFam r n := by
  have := Finset.normalize_gcd (s := Icc (r + 1) n) (f := fun k => aS (SFam r k) n)
  exact Int.nonneg_of_normalize_eq_self this

lemma ff_dvd_GrFam (r n : ℕ) (hn : r < n) : ff ((n : ℤ) - 1) r ∣ GrFam r n :=
  Finset.dvd_gcd fun k _ => by
    rw [aS_eq_ff_mul_QS _ r (memSFam r k) n hn]
    exact Dvd.intro _ rfl

lemma GrFam_ne (r n : ℕ) (hr : 1 ≤ r) (hn : r + 2 ≤ n) : GrFam r n ≠ 0 := by
  obtain ⟨q, hq1, hq⟩ := Nat.exists_infinite_primes (r + 1)
  haveI := Fact.mk hq
  obtain ⟨k, hk, hne, -⟩ := gcdq_val r n q hr (by omega) hn
  intro h0
  have := GrFam_dvd r n k hk
  rw [h0, zero_dvd_iff] at this
  exact hne this

/-- **Theorem `gcdfamily`.** For `r ≥ 1` and `n ≥ r+2`,
`G_r(n) = (n-1)(n-2)⋯(n-r) · m_r(n)` with `m_r(n)` a positive integer all of whose prime factors
are at most `r`. -/
theorem gcdfamily (r n : ℕ) (hr : 1 ≤ r) (hn : r + 2 ≤ n) :
    ∃ m : ℤ, 0 < m ∧ (∀ q : ℕ, q.Prime → (q : ℤ) ∣ m → q ≤ r) ∧
      GrFam r n = ff ((n : ℤ) - 1) r * m := by
  obtain ⟨m, hm⟩ := ff_dvd_GrFam r n (by omega)
  have hff := ff_pred_pos n r (by omega)
  refine ⟨m, ?_, ?_, hm⟩
  · have h0 := GrFam_ne r n hr hn
    have h1 := GrFam_nonneg r n
    rw [hm] at h0 h1
    rcases lt_or_eq_of_le (nonneg_of_mul_nonneg_right (by linarith) hff) with h | h
    · exact h
    · exact absurd (by rw [← h, mul_zero]) h0
  · intro q hq hqm
    by_contra hqr
    haveI := Fact.mk hq
    obtain ⟨k, hk, hQ⟩ := gcdq r n q hr (by omega) hn
    apply hQ
    have h := GrFam_dvd r n k hk
    rw [hm, aS_eq_ff_mul_QS _ r (memSFam r k) n (by omega)] at h
    exact dvd_trans hqm ((mul_dvd_mul_iff_left hff.ne').1 h)

/-! ### The gcd over all sets `S ⊇ {1,…,r}` -/

/-- `g_r(n)`, the gcd of `a_S(n)` over all `S ⊇ {1,…,r}`, computed over the subsets of `[1,n]`
(see `gAll_dvd`, `dvd_gAll` for the defining property). -/
noncomputable def gAll (r n : ℕ) : ℤ :=
  ((Icc 1 n).powerset.filter (fun T => Icc 1 r ⊆ T)).gcd (fun T => aS (↑T : Set ℕ) n)

open Classical in
lemma aS_trunc (S : Set ℕ) (n : ℕ) : aS S n = aS (↑((Icc 1 n).filter (· ∈ S)) : Set ℕ) n := by
  unfold aS
  apply aw_congr
  intro m h1 h2
  rw [wS_mem_iff, wS_mem_iff]
  simp [h1, h2]

/-- `g_r(n)` divides `a_S(n)` for every `S ⊇ {1,…,r}`. -/
theorem gAll_dvd (r n : ℕ) (hrn : r ≤ n) (S : Set ℕ) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S) :
    gAll r n ∣ aS S n := by
  classical
  rw [aS_trunc S n]
  apply Finset.gcd_dvd
  simp only [mem_filter, mem_powerset]
  refine ⟨filter_subset _ _, fun m hm => ?_⟩
  rw [mem_Icc] at hm
  simp only [mem_filter, mem_Icc]
  exact ⟨⟨hm.1, by omega⟩, hS m hm.1 hm.2⟩

/-- Every common divisor of all `a_S(n)`, `S ⊇ {1,…,r}`, divides `g_r(n)`. -/
theorem dvd_gAll (r n : ℕ) (d : ℤ)
    (hd : ∀ S : Set ℕ, (∀ m, 1 ≤ m → m ≤ r → m ∈ S) → d ∣ aS S n) : d ∣ gAll r n := by
  apply Finset.dvd_gcd
  intro T hT
  simp only [mem_filter, mem_powerset] at hT
  apply hd
  intro m h1 h2
  exact Finset.mem_coe.2 (hT.2 (mem_Icc.2 ⟨h1, h2⟩))

lemma gAll_nonneg (r n : ℕ) : 0 ≤ gAll r n := by
  have := Finset.normalize_gcd (s := (Icc 1 n).powerset.filter (fun T => Icc 1 r ⊆ T))
    (f := fun T => aS (↑T : Set ℕ) n)
  exact Int.nonneg_of_normalize_eq_self this

/-- **Theorem `gcdfamily`, sandwich.** `(n-1)_r ∣ g_r(n) ∣ G_r(n)` for `n > r`. -/
theorem gcdfamily_sandwich (r n : ℕ) (hn : r < n) :
    ff ((n : ℤ) - 1) r ∣ gAll r n ∧ gAll r n ∣ GrFam r n := by
  refine ⟨dvd_gAll r n _ fun S hS => ?_, Finset.dvd_gcd fun k _ => gAll_dvd r n hn.le _ (memSFam r k)⟩
  rw [aS_eq_ff_mul_QS S r hS n hn]
  exact Dvd.intro _ rfl

lemma padicValInt_le_of_dvd (q : ℕ) [Fact q.Prime] {a b : ℤ} (h : a ∣ b) (hb : b ≠ 0) :
    padicValInt q a ≤ padicValInt q b := by
  have h1 : (q : ℤ) ^ padicValInt q a ∣ b := dvd_trans (padicValInt_dvd a) h
  rcases (padicValInt_dvd_iff _ _).1 h1 with h2 | h2
  · exact absurd h2 hb
  · exact h2

/-- **Theorem `gcdfamily`, valuations.** At every prime `q > r`, `g_r(n)`, `G_r(n)` and
`(n-1)_r` have the same `q`-adic valuation. -/
theorem gcdfamily_val (r n q : ℕ) [hq : Fact q.Prime] (hr : 1 ≤ r) (hn : r + 2 ≤ n) (hrq : r < q) :
    padicValInt q (gAll r n) = padicValInt q (ff ((n : ℤ) - 1) r) ∧
      padicValInt q (GrFam r n) = padicValInt q (ff ((n : ℤ) - 1) r) := by
  obtain ⟨m, hm0, hmq, hm⟩ := gcdfamily r n hr hn
  have hff := ff_pred_ne n r (by omega)
  have hG : padicValInt q (GrFam r n) = padicValInt q (ff ((n : ℤ) - 1) r) := by
    have hmq' : ¬ (q : ℤ) ∣ m := fun h => by have := hmq q hq.out h; omega
    rw [hm, padicValInt.mul hff hm0.ne', padicValInt.eq_zero_of_not_dvd hmq', add_zero]
  have hGne := GrFam_ne r n hr hn
  obtain ⟨s1, s2⟩ := gcdfamily_sandwich r n (by omega)
  have hgne : gAll r n ≠ 0 := fun h => hGne (by rw [h, zero_dvd_iff] at s2; exact s2)
  refine ⟨le_antisymm ?_ (padicValInt_le_of_dvd q s1 hgne), hG⟩
  rw [← hG]
  exact padicValInt_le_of_dvd q s2 hGne

/-- `G_r(n)` and `g_r(n)` in terms of permutation counts. -/
theorem GrFam_eq_perm (r n : ℕ) :
    GrFam r n = (Icc (r + 1) n).gcd (fun k => (permCount (SFam r k) n : ℤ)) := by
  unfold GrFam
  congr 1
  funext k
  exact aS_eq_permCount _ _

/-! ### The cases `r = 1` and `r = 2` -/

lemma eq_one_of_no_prime (m : ℤ) (hm : 0 < m) (h : ∀ q : ℕ, q.Prime → (q : ℤ) ∣ m → q ≤ 1) :
    m = 1 := by
  by_contra hne
  have h1 : m.natAbs ≠ 1 := by omega
  obtain ⟨q, hq, hqm⟩ := Nat.exists_prime_and_dvd h1
  have := h q hq (Int.natCast_dvd.2 hqm)
  have := hq.two_le
  omega

/-- **Theorem `gcdfamily`, `r = 1`.** `g_1(n) = G_1(n) = n - 1` for `n ≥ 3`. -/
theorem gcdfamily_r1 (n : ℕ) (hn : 3 ≤ n) :
    GrFam 1 n = (n : ℤ) - 1 ∧ gAll 1 n = (n : ℤ) - 1 := by
  obtain ⟨m, hm0, hmq, hm⟩ := gcdfamily 1 n le_rfl hn
  have hf : ff ((n : ℤ) - 1) 1 = (n : ℤ) - 1 := by simp [ff]
  rw [eq_one_of_no_prime m hm0 hmq, mul_one, hf] at hm
  refine ⟨hm, ?_⟩
  obtain ⟨s1, s2⟩ := gcdfamily_sandwich 1 n (by omega)
  rw [hf] at s1
  rw [hm] at s2
  have : (0 : ℤ) ≤ (n : ℤ) - 1 := by omega
  exact Int.dvd_antisymm (gAll_nonneg 1 n) this s2 s1

lemma SFam_two (k : ℕ) : SFam 2 k = ({1, 2, k} : Set ℕ) := by
  ext m
  simp only [SFam, Set.mem_setOf_eq, Set.mem_insert_iff, Set.mem_singleton_iff]
  omega

/-- **Theorem `gcdfamily`, `r = 2`.** `g_2(n) = G_2(n) = 2^{⌊(n-1)/4⌋} (n-1)(n-2)` for `n ≥ 4`. -/
theorem gcdfamily_r2 (n : ℕ) (hn : 4 ≤ n) :
    GrFam 2 n = 2 ^ ((n - 1) / 4) * (((n : ℤ) - 1) * ((n : ℤ) - 2)) ∧
      gAll 2 n = 2 ^ ((n - 1) / 4) * (((n : ℤ) - 1) * ((n : ℤ) - 2)) := by
  have hG : GrFam 2 n = gfam n := by
    unfold GrFam
    simp only [SFam_two]
    exact gcd12k n hn
  refine ⟨hG, ?_⟩
  have h1 : gfam n ∣ gAll 2 n := dvd_gAll 2 n _ fun S hS => by
    have h := refine_dvd S 2 Nat.prime_two hS n (by omega)
    rw [ff2] at h
    unfold gfam
    have e : (n - 1) / (2 * 2) = (n - 1) / 4 := rfl
    rw [e] at h
    push_cast at h
    rw [mul_comm]
    exact h
  have h2 : gAll 2 n ∣ gfam n := hG ▸ (gcdfamily_sandwich 2 n (by omega)).2
  have h3 : (0 : ℤ) ≤ gfam n := hG ▸ GrFam_nonneg 2 n
  exact Int.dvd_antisymm (gAll_nonneg 2 n) h3 h2 h1

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/GoodRho.lean <==
import CongruenceRestricted.Calculus
import CongruenceRestricted.DominantDatum

/-!
# A second bounding ring and the factorization `F = B_N · R`

`GoodRho p N' j' f`: `‖f_M‖ ≤ p^{Γ_{j'}(⌊M/N'⌋)}` for all `M`.  It is a ring (superadditivity of
`Γ` and of `⌊·/N'⌋`), contains the `p`-integral series, and contains `(1-x^m)^{-γ}` whenever
`‖γ‖ ≥ 1` and `‖γ‖ ≤ p^e` with `e ≤ j' ⌊m/N'⌋` (and `⌊m/N'⌋ ≥ 1`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

def GoodRho (p N' j' : ℕ) [Fact p.Prime] (f : PowerSeries ℚ_[p]) : Prop :=
  ∀ M, ‖coeff M f‖ ≤ (p : ℝ) ^ Gam p j' (M / N')

lemma GoodRho.one (N' j' : ℕ) : GoodRho p N' j' (1 : PowerSeries ℚ_[p]) := by
  intro M
  rw [coeff_one]
  split_ifs with h
  · subst h; simp [Gam]
  · simp

lemma GoodRho.of_integral (N' j' : ℕ) {U : PowerSeries ℚ_[p]} (hU : ∀ M, ‖coeff M U‖ ≤ 1) :
    GoodRho p N' j' U := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  exact (hU M).trans (one_le_pow₀ hp1.le)

lemma GoodRho.mul {N' j' : ℕ} (hN' : 0 < N') {f g : PowerSeries ℚ_[p]}
    (hf : GoodRho p N' j' f) (hg : GoodRho p N' j' g) : GoodRho p N' j' (f * g) := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  rw [coeff_mul]
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
  intro ij hij
  have hij' := Finset.mem_antidiagonal.1 hij
  rw [norm_mul]
  calc ‖coeff ij.1 f‖ * ‖coeff ij.2 g‖
      ≤ (p : ℝ) ^ Gam p j' (ij.1 / N') * (p : ℝ) ^ Gam p j' (ij.2 / N') :=
        mul_le_mul (hf _) (hg _) (norm_nonneg _) (by positivity)
    _ = (p : ℝ) ^ (Gam p j' (ij.1 / N') + Gam p j' (ij.2 / N')) := by rw [pow_add]
    _ ≤ (p : ℝ) ^ Gam p j' (M / N') := by
        apply pow_le_pow_right₀ hp1.le
        refine (Gam_superadd p j' _ _).trans (Gam_mono p j' ?_)
        rw [← hij']
        exact Nat.add_div_le_add_div _ _ _

lemma GoodRho.prod {N' j' : ℕ} (hN' : 0 < N') {ι : Type*} (S : Finset ι)
    (f : ι → PowerSeries ℚ_[p]) (hf : ∀ i ∈ S, GoodRho p N' j' (f i)) :
    GoodRho p N' j' (∏ i ∈ S, f i) := by
  classical
  induction S using Finset.induction_on with
  | empty => simpa using GoodRho.one (p := p) N' j'
  | insert a S ha ih =>
    rw [prod_insert ha]
    exact GoodRho.mul hN' (hf a (mem_insert_self _ _)) (ih fun i hi => hf i (mem_insert_of_mem hi))

lemma blockSeries_goodRho (N' j' m e : ℕ) (hN' : 0 < N') (hm : 1 ≤ m) (γ : ℚ_[p])
    (hγ1 : 1 ≤ ‖γ‖) (hγe : ‖γ‖ ≤ (p : ℝ) ^ e) (he : e ≤ j' * (m / N')) (h1 : 1 ≤ m / N') :
    GoodRho p N' j' (blockSeries m γ) := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  rw [blockSeries, coeff_mk]
  by_cases hdv : m ∣ M
  swap
  · rw [if_neg hdv]; simp
  rw [if_pos hdv]
  obtain ⟨l, rfl⟩ := hdv
  rw [Nat.mul_div_cancel_left _ (by omega)]
  have hb1 : ‖binomC γ l‖ ≤ (p : ℝ) ^ Gam p e l := by
    refine (norm_binomC_le γ hγ1 l).trans ?_
    unfold Gam
    rw [pow_add, pow_mul]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (by linarith) hγe l) (by positivity)
  refine hb1.trans (pow_le_pow_right₀ hp1.le ?_)
  -- Gam e l ≤ Gam j' (m*l/N')
  have h2 : (m / N') * l ≤ m * l / N' := by
    rw [Nat.le_div_iff_mul_le hN']
    calc (m / N') * l * N' = ((m / N') * N') * l := by ring
      _ ≤ m * l := Nat.mul_le_mul_right _ (Nat.div_mul_le_self m N')
  have h3 : l ≤ (m / N') * l := Nat.le_mul_of_pos_left _ h1
  calc Gam p e l = e * l + padicValNat p l.factorial := rfl
    _ ≤ j' * ((m / N') * l) + padicValNat p ((m / N') * l).factorial := by
        have := Nat.mul_le_mul_right l he
        have := vfac_mono p h3
        rw [← mul_assoc] at *
        omega
    _ = Gam p j' ((m / N') * l) := rfl
    _ ≤ _ := Gam_mono p j' h2

/-- `F = B_N · R` up to degree `n`, with `R` in the ring `GoodRho`. -/
theorem exists_goodRho_factor (w : ℕ → ℤ) (N N' j' : ℕ) (hN : 0 < N) (hN' : 0 < N')
    (hNb : 1 < ‖gam p w N‖)
    (hbl : ∀ m : ℕ, 1 ≤ m → 1 < ‖gam p w m‖ → m ≠ N →
      1 ≤ m / N' ∧ padicValNat p m ≤ j' * (m / N')) (n : ℕ) :
    ∃ R : PowerSeries ℚ_[p], GoodRho p N' j' R ∧
      ∀ k ≤ n, coeff k (wExp (fun j => (w j : ℚ_[p]))) =
        coeff k (blockSeries N (gam p w N) * R) := by
  classical
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  let D := n + N
  have hNP : N ∈ blk P D := by
    simp only [blk, mem_filter, mem_Icc]
    exact ⟨⟨hN, by omega⟩, hNb⟩
  refine ⟨wExp (uOf (gam p w) P) * ∏ m ∈ (blk P D).erase N, blockSeries m (gam p w m), ?_, ?_⟩
  · apply GoodRho.mul hN'
    · exact GoodRho.of_integral N' j'
        (fun M => norm_coeff_wExp_uOf_le (gam p w) hγ P (fun m _ hm => not_lt.1 hm) M)
    · apply GoodRho.prod hN'
      intro m hm
      have hm' := mem_erase.1 hm
      have hm2 := mem_filter.1 hm'.2
      have hm1 : 1 ≤ m := (mem_Icc.1 hm2.1).1
      have hPm : 1 < ‖gam p w m‖ := hm2.2
      obtain ⟨hb1, hb2⟩ := hbl m hm1 hPm hm'.1
      exact blockSeries_goodRho N' j' m (padicValNat p m) hN' hm1 _ hPm.le
        (norm_gam_le w m hm1) hb2 hb1
  · intro k hk
    rw [← wExp_wOf_gam, coeff_wExp_decomp (gam p w) P D k (by omega)]
    rw [← Finset.mul_prod_erase (blk P D) _ hNP]
    rw [show wExp (uOf (gam p w) P) *
        (blockSeries N (gam p w N) * ∏ m ∈ (blk P D).erase N, blockSeries m (gam p w m))
      = blockSeries N (gam p w N) *
        (wExp (uOf (gam p w) P) * ∏ m ∈ (blk P D).erase N, blockSeries m (gam p w m)) by ring]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Harmonic.lean <==
import CongruenceRestricted.HarmonicSetup

/-!
# The Harmonic Theorem, part (a)

For a prime `p`, `k ≥ 1`, `(p,k) ≠ (2,1)` and `max(1, p^k - p) ≤ r ≤ p^k - 1`, write
`A_r(n) = a_{≤ r}(n)` for the number of permutations of `n` points with all cycles of length at
most `r` (`aw (wR r) n`).  With `N = p^k`, `q = ⌊n/N⌋`, `ν = n mod N`:

* `harmonic_a_bound`: `v_p(n!) ≤ v_p(A_r(n)) + k q + v_p(q!)`;
* `harmonic_a_iff`: equality holds iff `v_p(A_r(ν)) = v_p(ν!)`.

This is the case `ℓ = k` of Krattenthaler–Müller, Cor. 4, reproved through the block expansion.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma aw_pos_of_weights (w : ℕ → ℤ) (hw : ∀ m, 0 ≤ w m) (h1 : w 1 = 1) (n : ℕ) : 1 ≤ aw w n := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [aw_zero]
    | succ n =>
      rw [aw_succ, sum_range_succ']
      have h0 : w (0 + 1) * ff (n : ℤ) 0 * aw w (n - 0) = aw w n := by simp [h1, ff_zero]
      have hnn : ∀ j ∈ range n, 0 ≤ w (j + 1 + 1) * ff (n : ℤ) (j + 1) * aw w (n - (j + 1)) := by
        intro j hj
        have hj' := mem_range.1 hj
        have h2 := ih (n - (j + 1)) (by omega)
        have h3 : 0 ≤ ff (n : ℤ) (j + 1) := by
          rw [ff_nat]; exact_mod_cast Nat.zero_le _
        exact mul_nonneg (mul_nonneg (hw _) h3) (by linarith)
      have := sum_nonneg hnn
      rw [h0]
      have := ih n (by omega)
      linarith

lemma aw_allone (w : ℕ → ℤ) (n : ℕ) (hw : ∀ m, 1 ≤ m → m ≤ n → w m = 1) :
    aw w n = (n.factorial : ℤ) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [aw_zero]
    | succ n =>
      rw [aw_succ]
      have : ∀ j ∈ range (n + 1), w (j + 1) * ff (n : ℤ) j * aw w (n - j) = (n.factorial : ℤ) := by
        intro j hj
        have hj' := mem_range.1 hj
        rw [hw (j + 1) (by omega) (by omega), ih (n - j) (by omega) (fun m h1 h2 => hw m h1 (by omega)), ff_nat, one_mul]
        have := Nat.factorial_mul_descFactorial (show j ≤ n by omega)
        rw [mul_comm]; exact_mod_cast this
      rw [sum_congr rfl this]
      simp [Nat.factorial_succ]

lemma wR_nonneg (r m : ℕ) : 0 ≤ wR r m := by unfold wR; split_ifs <;> simp

lemma aw_wR_pos (r : ℕ) (hr : 1 ≤ r) (n : ℕ) : 1 ≤ aw (wR r) n :=
  aw_pos_of_weights _ (wR_nonneg r) (by simp [wR, hr]) n

lemma aw_wR_small (r n : ℕ) (hn : n ≤ r) : aw (wR r) n = (n.factorial : ℤ) :=
  aw_allone _ n (fun m _ hm => by simp [wR]; omega)

/-- The hypotheses of the dominant-block theorem for `A_{≤ r}`. -/
theorem harmonic_datum (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) :
    ‖gam p (wR r) (p ^ k)‖ = (p : ℝ) ^ k ∧
    ∀ m : ℕ, 1 ≤ m → 1 < ‖gam p (wR r) m‖ → m ≠ p ^ k →
      ‖gam p (wR r) m‖ * p ≤ (p : ℝ) ^ (k * (m / p ^ k)) := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  constructor
  · rw [norm_gam_eq (wR r) _ (Nat.one_le_pow _ _ hp.out.pos), sgam_wR_N p k r hk hr1 hr0 hr2,
      padicValNat.prime_pow]
    simp
  · intro m hm hblock hmN
    obtain ⟨hpm, hrm⟩ := block_facts r hr0 m hm hblock
    have hNm : p ^ k ≤ m := by
      obtain ⟨t, rfl⟩ := hpm
      by_contra hlt
      push Not at hlt
      have hk' : p ^ k = p * p ^ (k - 1) := by rw [← pow_succ']; congr 1; omega
      rw [hk'] at hlt hr1
      have h1 : t < p ^ (k - 1) := Nat.lt_of_mul_lt_mul_left hlt
      have h2 : p * (t + 1) ≤ p * p ^ (k - 1) := Nat.mul_le_mul_left _ h1
      have h3 : p * (t + 1) = p * t + p := by ring
      omega
    have hv := star_arith p k m hk hpk hNm hmN
    calc ‖gam p (wR r) m‖ * p ≤ (p : ℝ) ^ padicValNat p m * p :=
          mul_le_mul_of_nonneg_right (norm_gam_le (wR r) m hm) (by linarith)
      _ = (p : ℝ) ^ (padicValNat p m + 1) := by rw [pow_succ]
      _ ≤ _ := pow_le_pow_right₀ hp1.le hv

/-- **Harmonic Theorem (a)**, lower bound. -/
theorem harmonic_a_bound (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ) :
    padicValNat p n.factorial ≤
      padicValInt p (aw (wR r) n) + (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial) := by
  obtain ⟨hN, hstar⟩ := harmonic_datum p k r hk hpk hr1 hr0 hr2
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have h := dominant_wExp_le (gam p (wR r)) (fun m hm => norm_mul_gam (wR r) m hm) (p ^ k) k hN0 hk
    hN hstar n
  rw [wExp_wOf_gam] at h
  have hz : aw (wR r) n ≠ 0 := by have := aw_wR_pos r hr0 n; omega
  exact vp_of_norm_le _ hz _ n _ (aw_cast_padic (wR r) n) h

/-- **Harmonic Theorem (a)**, equality criterion: equality in the bound holds iff it holds for
the residue `ν = n mod p^k`. -/
theorem harmonic_a_iff (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ) :
    (padicValNat p n.factorial =
      padicValInt p (aw (wR r) n) + (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial)) ↔
    padicValNat p (n % p ^ k).factorial = padicValInt p (aw (wR r) (n % p ^ k)) := by
  obtain ⟨hN, hstar⟩ := harmonic_datum p k r hk hpk hr1 hr0 hr2
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) (wR r) m hm
  have hz : ∀ n, aw (wR r) n ≠ 0 := fun n => by have := aw_wR_pos r hr0 n; omega
  set ν := n % p ^ k with hν
  have hνlt : ν < p ^ k := Nat.mod_lt _ hN0
  have hlow := dominant_wExp_low (gam p (wR r)) hγ (p ^ k) k hN0 hk hN hstar ν hνlt
  rw [wExp_wOf_gam] at hlow
  have hcast : ∀ n, ((aw (wR r) n : ℤ) : ℚ_[p]) =
      coeff n (wExp (fun j => (wR r j : ℚ_[p]))) * (n.factorial : ℚ_[p]) :=
    fun n => aw_cast_padic (wR r) n
  have hGam0 : Gam p k 0 = 0 := by simp [Gam]
  have hG : Gam p k (n / p ^ k) = k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial := rfl
  by_cases hone : ‖coeff ν (wExp (fun j => (wR r j : ℚ_[p])))‖ = 1
  · have hn := dominant_wExp_eq (gam p (wR r)) hγ (p ^ k) k hN0 hk hN hstar n (by
      rw [wExp_wOf_gam]; exact hone)
    rw [wExp_wOf_gam] at hn
    have h1 := vp_eq_of_norm_eq _ (hz n) _ n _ (hcast n) hn
    have h2 := vp_eq_of_norm_eq _ (hz ν) _ ν 0 (hcast ν) (by rw [hone]; simp)
    constructor <;> intro _ <;> omega
  · have hlt : ‖coeff ν (wExp (fun j => (wR r j : ℚ_[p])))‖ < 1 := lt_of_le_of_ne hlow hone
    have hn := dominant_wExp_lt (gam p (wR r)) hγ (p ^ k) k hN0 hk hN hstar n (by
      rw [wExp_wOf_gam]; exact hlt)
    rw [wExp_wOf_gam] at hn
    have h1 := vp_lt_of_norm_lt _ (hz n) _ n _ (hcast n) hn
    have h2 := vp_lt_of_norm_lt _ (hz ν) _ ν 0 (hcast ν) (by simpa using hlt)
    constructor <;> intro _ <;> omega

/-- `A_r(ν) = ν!` for `ν ≤ r`, so equality holds whenever `n mod p^k ≤ r`. -/
theorem harmonic_a_exact_of_le (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k)
    (hpk : ¬ (p = 2 ∧ k = 1)) (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ)
    (hν : n % p ^ k ≤ r) :
    padicValNat p n.factorial =
      padicValInt p (aw (wR r) n) + (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial) := by
  rw [harmonic_a_iff p k r hk hpk hr1 hr0 hr2 n, aw_wR_small r _ hν]
  simp

/-- If `r = p^k - 1` equality holds for every `n`. -/
theorem harmonic_plateau (p k : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr0 : 1 ≤ p ^ k - 1) (n : ℕ) :
    padicValNat p n.factorial =
      padicValInt p (aw (wR (p ^ k - 1)) n) +
        (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial) := by
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have h2p := hp.out.two_le
  apply harmonic_a_exact_of_le p k (p ^ k - 1) hk hpk (by omega) hr0 (by omega) n
  have := Nat.mod_lt n hN0
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/HarmonicB.lean <==
import CongruenceRestricted.Harmonic

/-!
# The base coefficients: `A_r(ν)/ν! = 1 - H_r(ν)` for `r ≤ ν ≤ 2r+1`

`H_r(ν) = ∑_{m=r+1}^{ν} 1/m`.  Proof from the recurrence `(1-x) F' = (1-x^r) F` of
`F = exp(∑_{m ≤ r} x^m/m)`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

/-- `[x^n] exp(∑_{m ≤ r} x^m/m)` over `ℚ`. -/
noncomputable def cR (r n : ℕ) : ℚ := coeff n (egf (wR r))

lemma cR_small (r n : ℕ) (hn : n ≤ r) : cR r n = 1 := by
  have h := aw_eq_coeff_egf (wR r) n
  rw [aw_wR_small r n hn] at h
  have hf : (n.factorial : ℚ) ≠ 0 := by exact_mod_cast n.factorial_ne_zero
  unfold cR
  push_cast at h
  field_simp at h ⊢
  linarith

lemma cR_rec (r n : ℕ) (hr : r ≤ n + 1) :
    ((n : ℚ) + 1) * cR r (n + 1) = ∑ i ∈ range r, cR r (n - i) := by
  unfold cR
  rw [egf_rec (wR r) n,
    Finset.Nat.sum_antidiagonal_eq_sum_range_succ (fun a b => coeff b (egf (wR r)) * (wR r (a + 1) : ℚ))]
  have hsub : range r ⊆ range (n + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [← sum_subset hsub]
  · refine sum_congr rfl fun i hi => ?_
    have : i + 1 ≤ r := by have := mem_range.1 hi; omega
    simp [wR, this]
  · intro i _ hi
    have : ¬ i + 1 ≤ r := by have := mem_range.not.1 hi; omega
    simp [wR, this]

lemma cR_window (r n : ℕ) (hr : 1 ≤ r) :
    ∑ i ∈ range r, cR r (n + 1 - i) - ∑ i ∈ range r, cR r (n - i) =
      cR r (n + 1) - cR r (n + 1 - r) := by
  obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
  rw [sum_range_succ', sum_range_succ]
  have e : ∀ i ∈ range r', cR (r' + 1) (n + 1 - (i + 1)) = cR (r' + 1) (n - i) := by
    intro i _; rw [Nat.add_sub_add_right]
  rw [sum_congr rfl e]
  have e2 : n + 1 - 0 = n + 1 := by omega
  have e3 : n - r' = n + 1 - (r' + 1) := by omega
  rw [e2, e3]; ring

/-- **Base coefficients**: `A_r(ν)/ν! = 1 - H_r(ν)` for `r ≤ ν ≤ 2r+1`. -/
theorem cR_formula (r : ℕ) (hr : 1 ≤ r) (n : ℕ) (hn : r ≤ n) (hn2 : n ≤ 2 * r + 1) :
    cR r n = 1 - ∑ m ∈ Ioc r n, (1 : ℚ) / m := by
  induction n, hn using Nat.le_induction with
  | base => simp [cR_small r r le_rfl]
  | succ n hn ih =>
    have ih := ih (by omega)
    obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
    have h1 := cR_rec r (n' + 1) (by omega)
    have h0 := cR_rec r n' (by omega)
    have hw := cR_window r n' hr
    have hcr : cR r (n' + 1 - r) = 1 := cR_small r _ (by omega)
    rw [sum_Ioc_succ_top hn]
    have key : ((n' : ℚ) + 1 + 1) * cR r (n' + 1 + 1) =
        ((n' : ℚ) + 1 + 1) * cR r (n' + 1) - 1 := by
      push_cast at h1
      rw [hcr] at hw
      linarith
    have hpos : ((n' : ℚ) + 1 + 1) ≠ 0 := by positivity
    have key2 : cR r (n' + 1 + 1) = cR r (n' + 1) - 1 / ((n' : ℚ) + 1 + 1) := by
      field_simp; linarith [key]
    rw [key2, ih]; push_cast; ring

section padic
variable {p : ℕ} [hp : Fact p.Prime]

lemma coeff_wExp_cast (w : ℕ → ℤ) (n : ℕ) :
    coeff n (wExp (fun j => (w j : ℚ_[p]))) = ((coeff n (egf w) : ℚ) : ℚ_[p]) := by
  set h0 : ℚ →+* ℚ_[p] := algebraMap ℚ ℚ_[p] with hh0
  have hL : map h0 (egfLog w) = wLog (fun j => (w j : ℚ_[p])) := by
    ext m
    simp [egfLog, wLog, hh0]
  have hexp : map h0 (egf w) = wExp (fun j => (w j : ℚ_[p])) := by
    unfold egf wExp
    have e := map_subst (S := ℚ_[p]) (h := h0) (Imp.hasSubst_of_cc (egfLog_cc w)) (exp ℚ)
    calc map h0 ((exp ℚ).subst (egfLog w)) = (map h0 (exp ℚ)).subst (map h0 (egfLog w)) := e
      _ = _ := by rw [hL, map_exp h0]
  rw [← hexp, coeff_map]; rfl

lemma vp_eq_iff_norm_eq_one (a : ℤ) (ha : a ≠ 0) (x : ℚ_[p]) (n : ℕ)
    (hx : (a : ℚ_[p]) = x * (n.factorial : ℚ_[p])) :
    padicValNat p n.factorial = padicValInt p a ↔ ‖x‖ = 1 := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have h1 : ‖(a : ℚ_[p])‖ = ‖x‖ * ‖(n.factorial : ℚ_[p])‖ := by rw [hx, norm_mul]
  rw [norm_intCast_eq a ha, Imp.norm_natCast_eq _ n.factorial_ne_zero] at h1
  have hpos : (0 : ℝ) < (p : ℝ) ^ (-(padicValNat p n.factorial : ℤ)) := by positivity
  constructor
  · intro h
    rw [h] at h1
    have : ‖x‖ * (p : ℝ) ^ (-(padicValInt p a : ℤ)) = 1 * (p : ℝ) ^ (-(padicValInt p a : ℤ)) := by
      rw [one_mul]; exact h1.symm
    exact mul_right_cancel₀ (by positivity) this
  · intro h
    rw [h, one_mul] at h1
    have := zpow_right_injective₀ (by positivity : (0 : ℝ) < p) (ne_of_gt hp1) h1
    omega

end padic

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/HarmonicC.lean <==
import CongruenceRestricted.HarmonicB

/-!
# The Harmonic Theorem, part (b): the base-residue criterion

For `p^k ≤ 2r+2` the inequality of part (a) is strict at `n` exactly when `r < ν < p^k` and
`1 - H_r(ν) ≡ 0 (mod p)`, `ν = n mod p^k`, `H_r(ν) = ∑_{m=r+1}^{ν} 1/m` (stated with
`padicNorm p (1 - H_r(ν)) < 1`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma harmonic_low (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (ν : ℕ) (hν : ν < p ^ k) :
    ‖(cR r ν : ℚ_[p])‖ ≤ 1 := by
  obtain ⟨hN, hstar⟩ := harmonic_datum p k r hk hpk hr1 hr0 hr2
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have h := dominant_wExp_low (gam p (wR r)) (fun m hm => norm_mul_gam (wR r) m hm) (p ^ k) k hN0 hk
    hN hstar ν hν
  rw [wExp_wOf_gam, coeff_wExp_cast] at h
  exact h

/-- **Harmonic Theorem (b)**. -/
theorem harmonic_b (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (h2r : p ^ k ≤ 2 * r + 2) (n : ℕ) :
    (padicValNat p n.factorial <
      padicValInt p (aw (wR r) n) + (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial)) ↔
    (r < n % p ^ k ∧
      padicNorm p (1 - ∑ m ∈ Ioc r (n % p ^ k), (1 : ℚ) / m) < 1) := by
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have hz : ∀ n, aw (wR r) n ≠ 0 := fun n => by have := aw_wR_pos r hr0 n; omega
  have hle := harmonic_a_bound p k r hk hpk hr1 hr0 hr2 n
  have hiff := harmonic_a_iff p k r hk hpk hr1 hr0 hr2 n
  set ν := n % p ^ k with hν
  have hνlt : ν < p ^ k := Nat.mod_lt _ hN0
  have hnorm1 : padicValNat p ν.factorial = padicValInt p (aw (wR r) ν) ↔ ‖(cR r ν : ℚ_[p])‖ = 1 := by
    have := vp_eq_iff_norm_eq_one (p := p) (aw (wR r) ν) (hz ν) (coeff ν (wExp (fun j => (wR r j : ℚ_[p]))))
      ν (aw_cast_padic (wR r) ν)
    rw [coeff_wExp_cast] at this
    exact this
  have hlow := harmonic_low p k r hk hpk hr1 hr0 hr2 ν hνlt
  rw [lt_iff_le_and_ne]
  simp only [hle, true_and, ne_eq]
  rw [hiff, hnorm1]
  by_cases hrν : r < ν
  · have hcf := cR_formula r hr0 ν hrν.le (by omega)
    rw [hcf] at hlow ⊢
    have hq : ‖((1 - ∑ m ∈ Ioc r ν, (1 : ℚ) / m : ℚ) : ℚ_[p])‖ =
        padicNorm p (1 - ∑ m ∈ Ioc r ν, (1 : ℚ) / m) := Padic.eq_padicNorm _
    rw [hq] at hlow ⊢
    constructor
    · intro h
      refine ⟨hrν, ?_⟩
      have : ((padicNorm p (1 - ∑ m ∈ Ioc r ν, (1 : ℚ) / m) : ℚ) : ℝ) < 1 := lt_of_le_of_ne hlow h
      exact_mod_cast this
    · rintro ⟨_, h⟩ h1
      have h' : ((padicNorm p (1 - ∑ m ∈ Ioc r ν, (1 : ℚ) / m) : ℚ) : ℝ) < 1 := by exact_mod_cast h
      linarith
  · have : cR r ν = 1 := cR_small r ν (by omega)
    rw [this]
    simp [hrν]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/HarmonicD.lean <==
import CongruenceRestricted.QuotSeries
import CongruenceRestricted.EulerLemmas

/-!
# The Harmonic Theorem, parts (c) and (d): the complementary family

`a_{>r}(n)` (all cycles longer than `r`) equals `(n-1)_r · b(n-r-1)` with `b = aw (wTw r)`,
and the dominant-block theorem applies to `b` with the same blocks as for `A_{≤ r}`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- Abstract form: dominant-block consequences for integer weights with the datum hypotheses. -/
theorem dominant_integer (w : ℕ → ℤ) (hz : ∀ n, aw w n ≠ 0) (N j : ℕ) (hN : 0 < N) (hj : 1 ≤ j)
    (hNγ : ‖gam p w N‖ = (p : ℝ) ^ j)
    (hstar : ∀ m : ℕ, 1 ≤ m → 1 < ‖gam p w m‖ → m ≠ N → ‖gam p w m‖ * p ≤ (p : ℝ) ^ (j * (m / N))) :
    (∀ n, padicValNat p n.factorial ≤ padicValInt p (aw w n) + Gam p j (n / N)) ∧
    (∀ n, (padicValNat p n.factorial = padicValInt p (aw w n) + Gam p j (n / N) ↔
      ‖((coeff (n % N) (egf w) : ℚ) : ℚ_[p])‖ = 1)) ∧
    (∀ ν, ν < N → ‖((coeff ν (egf w) : ℚ) : ℚ_[p])‖ ≤ 1) := by
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  have hlow : ∀ ν, ν < N → ‖((coeff ν (egf w) : ℚ) : ℚ_[p])‖ ≤ 1 := by
    intro ν hν
    have h := dominant_wExp_low (gam p w) hγ N j hN hj hNγ hstar ν hν
    rwa [wExp_wOf_gam, coeff_wExp_cast] at h
  refine ⟨?_, ?_, hlow⟩
  · intro n
    have h := dominant_wExp_le (gam p w) hγ N j hN hj hNγ hstar n
    rw [wExp_wOf_gam, coeff_wExp_cast] at h
    exact vp_of_norm_le _ (hz n) _ n _ (by rw [aw_cast_padic, coeff_wExp_cast]) h
  · intro n
    have hcast : ∀ n, ((aw w n : ℤ) : ℚ_[p]) =
        ((coeff n (egf w) : ℚ) : ℚ_[p]) * (n.factorial : ℚ_[p]) := by
      intro n; rw [aw_cast_padic, coeff_wExp_cast]
    have hνlt : n % N < N := Nat.mod_lt _ hN
    have hG : Gam p j (n / N) = Gam p j (n / N) := rfl
    by_cases hone : ‖((coeff (n % N) (egf w) : ℚ) : ℚ_[p])‖ = 1
    · have hn := dominant_wExp_eq (gam p w) hγ N j hN hj hNγ hstar n (by
        rw [wExp_wOf_gam, coeff_wExp_cast]; exact hone)
      rw [wExp_wOf_gam, coeff_wExp_cast] at hn
      have h1 := vp_eq_of_norm_eq _ (hz n) _ n _ (hcast n) hn
      exact ⟨fun _ => hone, fun _ => h1⟩
    · have hlt : ‖((coeff (n % N) (egf w) : ℚ) : ℚ_[p])‖ < 1 := lt_of_le_of_ne (hlow _ hνlt) hone
      have hn := dominant_wExp_lt (gam p w) hγ N j hN hj hNγ hstar n (by
        rw [wExp_wOf_gam, coeff_wExp_cast]; exact hlt)
      rw [wExp_wOf_gam, coeff_wExp_cast] at hn
      have h1 := vp_lt_of_norm_lt _ (hz n) _ n _ (hcast n) hn
      exact ⟨fun h => by omega, fun h => absurd h hone⟩

lemma sgam_wTw (r m : ℕ) (hm : 2 ≤ m) : sgam (wTw r) m = - sgam (wR r) m := by
  have h : wTw r = fun j => (if r < j then (1 : ℤ) else 0) + 1 := by
    funext j; simp [wTw, wGt]
  rw [h, sgam_add, sgam_wGt r m hm, sgam_one m (by omega)]
  simp; omega

lemma norm_gam_wTw (r m : ℕ) (hm : 2 ≤ m) : ‖gam p (wTw r) m‖ = ‖gam p (wR r) m‖ := by
  rw [norm_gam_eq (wTw r) m (by omega), norm_gam_eq (wR r) m (by omega), sgam_wTw r m hm]
  simp

theorem harmonic_datum_tw (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) :
    ‖gam p (wTw r) (p ^ k)‖ = (p : ℝ) ^ k ∧
    ∀ m : ℕ, 1 ≤ m → 1 < ‖gam p (wTw r) m‖ → m ≠ p ^ k →
      ‖gam p (wTw r) m‖ * p ≤ (p : ℝ) ^ (k * (m / p ^ k)) := by
  obtain ⟨h1, h2⟩ := harmonic_datum p k r hk hpk hr1 hr0 hr2
  have hp2 := hp.out.two_le
  have hN2 : 2 ≤ p ^ k := by
    calc 2 ≤ p := hp2
      _ = p ^ 1 := (pow_one p).symm
      _ ≤ p ^ k := Nat.pow_le_pow_right hp.out.pos hk
  refine ⟨by rw [norm_gam_wTw r _ hN2]; exact h1, ?_⟩
  intro m hm hb hmN
  have hm2 : 2 ≤ m := by
    by_contra hlt
    have : m = 1 := by omega
    subst this
    have := norm_gam_le (p := p) (wTw r) 1 le_rfl
    simp at this; linarith
  rw [norm_gam_wTw r m hm2] at hb ⊢
  exact h2 m hm hb hmN

/-- **Harmonic Theorem (c)**, bound. -/
theorem harmonic_c_bound (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ) (hn : r < n) :
    padicValInt p (ff ((n : ℤ) - 1) r) + padicValNat p (n - r - 1).factorial ≤
      padicValInt p (aw (wGt r) n) +
        (k * ((n - r - 1) / p ^ k) + padicValNat p ((n - r - 1) / p ^ k).factorial) := by
  obtain ⟨hN, hstar⟩ := harmonic_datum_tw p k r hk hpk hr1 hr0 hr2
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have hz : ∀ n, aw (wTw r) n ≠ 0 := fun n => by
    have := aw_pos_of_weights (wTw r) (fun m => by unfold wTw wGt; split_ifs <;> simp)
      (by simp [wTw, wGt]; omega) n
    omega
  obtain ⟨hb, -, -⟩ := dominant_integer (wTw r) hz (p ^ k) k hN0 hk hN hstar
  have hb' := hb (n - r - 1)
  have hid : aw (wGt r) n = ff ((n : ℤ) - 1) r * aw (wTw r) (n - r - 1) := by
    have := aw_wGt_eq r n hn
    exact_mod_cast this
  have hff : ff ((n : ℤ) - 1) r ≠ 0 := by
    have e : (n : ℤ) - 1 = ((n - 1 : ℕ) : ℤ) := by push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
    rw [e, ff_nat]
    exact_mod_cast (Nat.descFactorial_pos.2 (by omega)).ne'
  rw [hid, padicValInt.mul hff (hz _)]
  unfold Gam at hb'
  omega

lemma aw_wGt_int (r n : ℕ) (hn : r < n) :
    aw (wGt r) n = ff ((n : ℤ) - 1) r * aw (wTw r) (n - r - 1) := by
  have := aw_wGt_eq r n hn
  exact_mod_cast this

lemma ff_ne_zero_of_lt (r n : ℕ) (hn : r < n) : ff ((n : ℤ) - 1) r ≠ 0 := by
  have e : (n : ℤ) - 1 = ((n - 1 : ℕ) : ℤ) := by push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
  rw [e, ff_nat]
  exact_mod_cast (Nat.descFactorial_pos.2 (by omega)).ne'

lemma aw_wTw_ne_zero (r : ℕ) (hr0 : 1 ≤ r) (n : ℕ) : aw (wTw r) n ≠ 0 := by
  have := aw_pos_of_weights (wTw r) (fun m => by unfold wTw wGt; split_ifs <;> simp)
    (by simp [wTw, wGt]; omega) n
  omega

/-- **Harmonic Theorem (c)**, strictness criterion with base coefficient `1 + H_r(ν')`. -/
theorem harmonic_c_strict (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (h2r : p ^ k ≤ 2 * r + 2)
    (n : ℕ) (hn : r < n) :
    (padicValInt p (ff ((n : ℤ) - 1) r) + padicValNat p (n - r - 1).factorial <
      padicValInt p (aw (wGt r) n) +
        (k * ((n - r - 1) / p ^ k) + padicValNat p ((n - r - 1) / p ^ k).factorial)) ↔
    (r < (n - r - 1) % p ^ k ∧
      padicNorm p (1 + ∑ m ∈ Ioc r ((n - r - 1) % p ^ k), (1 : ℚ) / m) < 1) := by
  obtain ⟨hN, hstar⟩ := harmonic_datum_tw p k r hk hpk hr1 hr0 hr2
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  obtain ⟨hb, hiff, hlow⟩ := dominant_integer (wTw r) (aw_wTw_ne_zero r hr0) (p ^ k) k hN0 hk hN hstar
  set K := n - r - 1 with hK
  set ν := K % p ^ k with hν
  have hνlt : ν < p ^ k := Nat.mod_lt _ hN0
  have hid := aw_wGt_int r n hn
  rw [hid, padicValInt.mul (ff_ne_zero_of_lt r n hn) (aw_wTw_ne_zero r hr0 K)]
  have hbK := hb K
  have hiffK := hiff K
  have hlowν := hlow ν hνlt
  unfold Gam at hbK hiffK
  have hcf := gTw_formula r hr0 ν (by omega)
  rw [hcf] at hiffK hlowν
  have hq : ‖((1 + ∑ m ∈ Ioc r ν, (1 : ℚ) / m : ℚ) : ℚ_[p])‖ =
      padicNorm p (1 + ∑ m ∈ Ioc r ν, (1 : ℚ) / m) := Padic.eq_padicNorm _
  rw [hq] at hiffK hlowν
  constructor
  · intro hlt
    have hne : ¬ (padicValNat p K.factorial =
        padicValInt p (aw (wTw r) K) + (k * (K / p ^ k) + padicValNat p (K / p ^ k).factorial)) := by
      omega
    have hn1 : ¬ ((padicNorm p (1 + ∑ m ∈ Ioc r ν, (1 : ℚ) / m) : ℚ) : ℝ) = 1 := fun h => hne (hiffK.2 h)
    have hlt' : ((padicNorm p (1 + ∑ m ∈ Ioc r ν, (1 : ℚ) / m) : ℚ) : ℝ) < 1 :=
      lt_of_le_of_ne hlowν hn1
    refine ⟨?_, by exact_mod_cast hlt'⟩
    by_contra hrν
    have : (∑ m ∈ Ioc r ν, (1 : ℚ) / m) = 0 := by
      apply sum_eq_zero; intro x hx; simp only [mem_Ioc] at hx; omega
    rw [this] at hlt'
    simp at hlt'
  · rintro ⟨_, h⟩
    have h' : ((padicNorm p (1 + ∑ m ∈ Ioc r ν, (1 : ℚ) / m) : ℚ) : ℝ) < 1 := by exact_mod_cast h
    have hne : ¬ (padicValNat p K.factorial =
        padicValInt p (aw (wTw r) K) + (k * (K / p ^ k) + padicValNat p (K / p ^ k).factorial)) :=
      fun he => by have := hiffK.1 he; linarith
    omega

/-- **Harmonic Theorem (d)**: for `r = p^k - 1` and `n ≥ p^k`,
`v_p(a_{>r}(n)) = v_p((n-1)!) - k q' - v_p(q'!)` with `q' = ⌊n/p^k⌋ - 1`. -/
theorem harmonic_d (p k : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr0 : 1 ≤ p ^ k - 1) (n : ℕ) (hn : p ^ k ≤ n) :
    padicValNat p (n - 1).factorial =
      padicValInt p (aw (wGt (p ^ k - 1)) n) +
        (k * (n / p ^ k - 1) + padicValNat p (n / p ^ k - 1).factorial) := by
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  have h2p := hp.out.two_le
  set r := p ^ k - 1 with hr
  have hr1 : p ^ k - p ≤ r := by omega
  have hr2 : r < p ^ k := by omega
  have hnr : r < n := by omega
  obtain ⟨hN, hstar⟩ := harmonic_datum_tw p k r hk hpk hr1 hr0 hr2
  obtain ⟨hb, hiff, hlow⟩ := dominant_integer (wTw r) (aw_wTw_ne_zero r hr0) (p ^ k) k hN0 hk hN hstar
  set K := n - r - 1 with hK
  have hKd : K / p ^ k = n / p ^ k - 1 := by
    have e : n = K + p ^ k := by omega
    rw [e, Nat.add_div_right _ hN0]; simp
  have hνlt : K % p ^ k ≤ r := by have := Nat.mod_lt K hN0; omega
  have hcf := gTw_formula r hr0 (K % p ^ k) (by omega)
  have hem : Ioc r (K % p ^ k) = ∅ := by
    ext x; simp only [mem_Ioc, Finset.notMem_empty, iff_false]; omega
  rw [hem] at hcf
  simp only [sum_empty, add_zero] at hcf
  have hone := (hiff K).2 (by rw [hcf]; simp)
  unfold Gam at hone
  rw [hKd] at hone
  have hid := aw_wGt_int r n hnr
  rw [hid, padicValInt.mul (ff_ne_zero_of_lt r n hnr) (aw_wTw_ne_zero r hr0 K)]
  -- (n-1)! = ff(n-1,r) * (n-r-1)!
  have hfac : padicValNat p (n - 1).factorial =
      padicValInt p (ff ((n : ℤ) - 1) r) + padicValNat p K.factorial := by
    have e : (n : ℤ) - 1 = ((n - 1 : ℕ) : ℤ) := by push_cast [Nat.cast_sub (by omega : 1 ≤ n)]; ring
    rw [e, ff_nat, padicValInt.of_nat]
    have h := Nat.factorial_mul_descFactorial (show r ≤ n - 1 by omega)
    rw [show n - 1 - r = K by omega] at h
    rw [← h, padicValNat.mul K.factorial_ne_zero (Nat.descFactorial_pos.2 (by omega)).ne']
    ring
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/HarmonicSetup.lean <==
import CongruenceRestricted.Euler
import CongruenceRestricted.Coprime

/-!
# Euler exponents of `A_{≤ r}` and the blocks below a prime power

Weights `wR r j = [j ≤ r]`.  We verify the hypotheses of the dominant-block theorem for
`N = p^k`, `p^k - p ≤ r < p^k`, `(p,k) ≠ (2,1)`: `sgam = -1` at `N`, blocks are multiples of
`p` above `r` (hence `≥ N`), and `(⋆)`.
-/

open PowerSeries Finset ArithmeticFunction
open scoped ArithmeticFunction.Moebius

namespace CongruenceRestricted

/-- Weights of `A_{≤ r}`: `1` for `j ≤ r`, else `0`. -/
def wR (r j : ℕ) : ℤ := if j ≤ r then 1 else 0

lemma sgam_eq (w : ℕ → ℤ) (m : ℕ) :
    sgam w m = ∑ i ∈ m.divisors, (μ i : ℤ) * w (m / i) :=
  Nat.sum_divisorsAntidiagonal (fun a b => (μ a : ℤ) * w b)

lemma sgam_wR_small (r m : ℕ) (h2 : 2 ≤ m) (hm : m ≤ r) : sgam (wR r) m = 0 := by
  rw [sgam_eq]
  have : ∀ i ∈ m.divisors, (μ i : ℤ) * wR r (m / i) = (μ i : ℤ) := by
    intro i hi
    have : m / i ≤ r := (Nat.div_le_self m i).trans hm
    simp [wR, this]
  rw [sum_congr rfl this, sum_moebius_divisors m (by omega)]
  simp; omega

lemma sgam_wR_N (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r)
    (hr2 : r < p ^ k) : sgam (wR r) (p ^ k) = -1 := by
  rw [sgam_eq, Nat.sum_divisors_prime_pow hp.out]
  rw [Finset.sum_eq_single_of_mem 1 (by simp; omega)]
  · rw [pow_one, moebius_apply_prime hp.out]
    have h1 : p ^ k / p = p ^ (k - 1) := by
      rw [show p ^ k = p ^ (k - 1) * p by rw [← pow_succ]; congr 1; omega]
      exact Nat.mul_div_cancel _ hp.out.pos
    have h2 : p ^ (k - 1) ≤ r := by
      rcases Nat.eq_or_lt_of_le hk with rfl | hk2
      · simpa using hr0
      · have h3 : p ≤ p ^ (k - 1) := by
          calc p = p ^ 1 := (pow_one p).symm
            _ ≤ _ := Nat.pow_le_pow_right hp.out.pos (by omega)
        have h4 : p ^ k = p ^ (k - 1) * p := by rw [← pow_succ]; congr 1; omega
        have h5 : 2 * p ^ (k - 1) ≤ p ^ k := by
          rw [h4, mul_comm 2]; exact Nat.mul_le_mul_left _ hp.out.two_le
        omega
    simp [wR, h1, h2]
  · intro x hx hx1
    rcases Nat.eq_zero_or_pos x with rfl | hx0
    · have : ¬ p ^ k ≤ r := by omega
      simp [wR, this]
    · rw [moebius_apply_prime_pow hp.out (by omega), if_neg hx1]; simp

section part2
variable {p : ℕ} [hp : Fact p.Prime]

lemma norm_sgam_le (w : ℕ → ℤ) (m : ℕ) : ‖(sgam w m : ℚ_[p])‖ ≤ 1 := by
  have := PadicInt.norm_le_one (p := p) (sgam w m : ℤ_[p])
  simpa [PadicInt.norm_def] using this

lemma norm_gam_eq (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) :
    ‖gam p w m‖ = ‖(sgam w m : ℚ_[p])‖ * (p : ℝ) ^ padicValNat p m := by
  unfold gam
  rw [norm_div, norm_natCast_inv m (by omega)]
  have : (0 : ℝ) < (p : ℝ) ^ padicValNat p m := by have := hp.out.pos; positivity
  field_simp

lemma norm_gam_le (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) :
    ‖gam p w m‖ ≤ (p : ℝ) ^ padicValNat p m := by
  rw [norm_gam_eq w m hm]
  have : (0 : ℝ) ≤ (p : ℝ) ^ padicValNat p m := by positivity
  nlinarith [norm_sgam_le (p := p) w m]

lemma block_facts (r : ℕ) (hr : 1 ≤ r) (m : ℕ) (hm : 1 ≤ m)
    (h : 1 < ‖gam p (wR r) m‖) : p ∣ m ∧ r < m := by
  constructor
  · by_contra hpm
    have hv : padicValNat p m = 0 := padicValNat.eq_zero_of_not_dvd hpm
    have := norm_gam_le (p := p) (wR r) m hm
    rw [hv] at this
    simp at this; linarith
  · by_contra hrm
    have hrm' : m ≤ r := by omega
    rcases Nat.eq_or_lt_of_le hm with rfl | hm2
    · -- m = 1
      have : padicValNat p 1 = 0 := by simp
      have h1 := norm_gam_le (p := p) (wR r) 1 le_rfl
      rw [this] at h1; simp at h1; linarith
    · have h0 : sgam (wR r) m = 0 := sgam_wR_small r m (by omega) hrm'
      rw [norm_gam_eq (wR r) m hm, h0] at h
      simp at h; linarith

lemma pow_ge_aux (p t : ℕ) (hp3 : 3 ≤ p) (ht : 1 ≤ t) : t + 2 ≤ p ^ t := by
  induction t, ht using Nat.le_induction with
  | base => simpa using hp3
  | succ t ht ih =>
    rw [pow_succ]
    nlinarith

lemma pow_ge_aux2 (t : ℕ) (ht : 2 ≤ t) : t + 2 ≤ 2 ^ t := by
  induction t, ht using Nat.le_induction with
  | base => norm_num
  | succ t ht ih =>
    rw [pow_succ]
    omega

lemma star_arith (p k m : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hNm : p ^ k ≤ m) (hmN : m ≠ p ^ k) :
    padicValNat p m + 1 ≤ k * (m / p ^ k) := by
  have hN0 : 0 < p ^ k := by have := hp.out.pos; positivity
  have hm0 : m ≠ 0 := by omega
  by_cases hv : padicValNat p m < k
  · have : 1 ≤ m / p ^ k := (Nat.le_div_iff_mul_le hN0).2 (by omega)
    nlinarith
  · push Not at hv
    obtain ⟨t, ht⟩ := Nat.exists_eq_add_of_le hv
    have hdvd : p ^ (k + t) ∣ m := by rw [← ht]; exact pow_padicValNat_dvd
    have hle : p ^ (k + t) ≤ m := Nat.le_of_dvd (by omega) hdvd
    have hu : p ^ t ≤ m / p ^ k := by
      rw [Nat.le_div_iff_mul_le hN0]
      calc p ^ t * p ^ k = p ^ (k + t) := by ring
        _ ≤ m := hle
    rw [ht]
    rcases Nat.eq_zero_or_pos t with rfl | ht1
    · -- t = 0
      obtain ⟨s, hs⟩ : p ^ k ∣ m := by simpa using hdvd
      have hs2 : 2 ≤ s := by
        by_contra h
        have : s ≤ 1 := by omega
        rcases Nat.eq_zero_or_pos s with rfl | hs1
        · simp at hs; omega
        · have : s = 1 := by omega
          subst this; simp at hs; exact hmN hs
      have : m / p ^ k = s := by rw [hs]; exact Nat.mul_div_cancel_left _ hN0
      rw [this]; nlinarith
    · by_cases h3 : 3 ≤ p
      · have h4 := pow_ge_aux p t h3 ht1
        calc k + t + 1 ≤ k * (t + 2) := by nlinarith
          _ ≤ k * (p ^ t) := Nat.mul_le_mul_left _ h4
          _ ≤ k * (m / p ^ k) := Nat.mul_le_mul_left _ hu
      · have hp2 : p = 2 := by have := hp.out.two_le; omega
        subst hp2
        rcases Nat.eq_or_lt_of_le ht1 with rfl | ht2
        · have hk2 : 2 ≤ k := by omega
          calc k + 1 + 1 ≤ k * 2 := by omega
            _ ≤ k * (2 ^ 1) := by simp
            _ ≤ k * (m / 2 ^ k) := Nat.mul_le_mul_left _ hu
        · have h4 := pow_ge_aux2 t (by omega)
          calc k + t + 1 ≤ k * (t + 2) := by nlinarith
            _ ≤ k * (2 ^ t) := Nat.mul_le_mul_left _ h4
            _ ≤ k * (m / 2 ^ k) := Nat.mul_le_mul_left _ hu

end part2

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Imp/Combined.lean <==
import Mathlib
import CongruenceRestricted.Imp.DieudonneDwork

/-!
# Corollaries

* Integer weights: the Dieudonné–Dwork direction for `w : ℕ → ℤ` with rational coefficients.
* Lucas sequences `U_n(P, Q)` with `(D/p) = 1` give `p`-integral `exp(∑ U_m x^m / m)`.
-/

open PowerSeries

namespace CongruenceRestricted.Imp

variable {p : ℕ} [hp : Fact p.Prime]

theorem gaussCongruences_of_int (w : ℕ → ℤ)
    (hw : ∀ d : ℕ, 0 < d → ((p : ℤ) ^ (padicValNat p d + 1)) ∣ w (p * d) - w d) :
    GaussCongruences p (fun m => ((w m : ℤ) : ℤ_[p])) := by
  intro d hd
  have := map_dvd (Int.castRingHom ℤ_[p]) (hw d hd)
  simpa using this

/-- Dieudonné–Dwork for integer weights, stated over `ℚ` with the `p`-adic norm. -/
theorem dieudonne_dwork_int (w : ℕ → ℤ)
    (hw : ∀ d : ℕ, 0 < d → ((p : ℤ) ^ (padicValNat p d + 1)) ∣ w (p * d) - w d) (n : ℕ) :
    padicNorm p (coeff n ((exp ℚ).subst (mk fun m => (w m : ℚ) / (m : ℚ)))) ≤ 1 := by
  have hG := gaussCongruences_of_int w hw
  have h1 := dieudonne_dwork (fun m => ((w m : ℤ) : ℤ_[p])) hG n
  set h : ℚ →+* ℚ_[p] := algebraMap ℚ ℚ_[p] with hh
  set L : PowerSeries ℚ := mk fun m => (w m : ℚ) / (m : ℚ) with hL
  have hL0 : constantCoeff L = 0 := by
    rw [← coeff_zero_eq_constantCoeff_apply, hL, coeff_mk]; simp
  have hmap : map h L = weightSeries (fun m => ((w m : ℤ) : ℤ_[p])) := by
    ext m
    simp [hL, weightSeries, hh]
  have hexp : map h ((exp ℚ).subst L) = expWeights (fun m => ((w m : ℤ) : ℤ_[p])) := by
    have e := map_subst (S := ℚ_[p]) (h := h) (hasSubst_of_cc hL0) (exp ℚ)
    have e2 : map h (exp ℚ) = exp ℚ_[p] := map_exp h
    calc map h ((exp ℚ).subst L) = (map h (exp ℚ)).subst (map h L) := e
      _ = expWeights (fun m => ((w m : ℤ) : ℤ_[p])) := by rw [hmap, e2]; rfl
  have h2 := congrArg (coeff n) hexp
  rw [coeff_map] at h2
  rw [← h2] at h1
  have : (h (coeff n ((exp ℚ).subst L))) = (((coeff n ((exp ℚ).subst L)) : ℚ) : ℚ_[p]) := rfl
  rw [this, Padic.eq_padicNorm] at h1
  exact_mod_cast h1

end CongruenceRestricted.Imp


==> anc/lean/lean-restricted/CongruenceRestricted/Imp/DieudonneDwork.lean <==
import Mathlib
import CongruenceRestricted.Imp.Digit
import CongruenceRestricted.Imp.ExpODE
import CongruenceRestricted.Imp.Dwork

/-!
# The Dieudonné–Dwork direction

For `w : ℕ → ℤ_p` with `w (p d) ≡ w d (mod p^(v_p d + 1))` for all `d ≥ 1`, the series
`exp(∑ w_d x^d / d)` has `p`-integral coefficients.
-/

open PowerSeries

namespace CongruenceRestricted.Imp

variable {p : ℕ} [hp : Fact p.Prime]

/-- `(∑ w_m x^m / m)`, with the (irrelevant) `m = 0` term equal to `0`. -/
noncomputable def weightSeries (w : ℕ → ℤ_[p]) : PowerSeries ℚ_[p] :=
  mk fun m => ((w m : ℤ_[p]) : ℚ_[p]) / (m : ℚ_[p])

/-- `exp(∑ w_m x^m / m)`. -/
noncomputable def expWeights (w : ℕ → ℤ_[p]) : PowerSeries ℚ_[p] :=
  (exp ℚ_[p]).subst (weightSeries w)

/-- The Gauss congruences `w_{pd} ≡ w_d (mod p^{v_p(d)+1})`. -/
def GaussCongruences (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ_[p]) : Prop :=
  ∀ d : ℕ, 0 < d → (p : ℤ_[p]) ^ (padicValNat p d + 1) ∣ w (p * d) - w d

theorem constantCoeff_weightSeries (w : ℕ → ℤ_[p]) : constantCoeff (weightSeries w) = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, weightSeries, coeff_mk]; simp

theorem norm_natCast_eq (k : ℕ) (hk : k ≠ 0) :
    ‖(k : ℚ_[p])‖ = (p : ℝ) ^ (-(padicValNat p k : ℤ)) := by
  rw [Padic.norm_eq_zpow_neg_valuation (by exact_mod_cast hk), Padic.valuation_natCast]

theorem norm_pow_div_factorial_le (d : ℕ) (hd : 1 ≤ d) :
    ‖(p : ℚ_[p]) ^ d / ((d.factorial : ℕ) : ℚ_[p])‖ ≤ (p : ℝ)⁻¹ := by
  have hq : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hfac : d.factorial ≠ 0 := Nat.factorial_ne_zero d
  have hv := padicValNat_factorial_lt_of_ne_zero p (n := d) (by omega)
  rw [norm_div, norm_pow, Padic.norm_p, norm_natCast_eq _ hfac]
  have h1 : ((p : ℝ)⁻¹) ^ d = (p : ℝ) ^ (-(d : ℤ)) := by
    rw [zpow_neg, zpow_natCast, inv_pow]
  rw [h1, ← zpow_sub₀ (by positivity)]
  rw [← zpow_neg_one]
  apply zpow_le_zpow_right₀ hq.le
  omega

/-- coefficients of `Y` -/
noncomputable def yCoeff (w : ℕ → ℤ_[p]) (m : ℕ) : ℚ_[p] :=
  ((if p ∣ m then ((w (m / p) : ℤ_[p]) : ℚ_[p]) else 0) - ((w m : ℤ_[p]) : ℚ_[p])) / (m : ℚ_[p])

theorem norm_yCoeff_le (w : ℕ → ℤ_[p]) (hw : GaussCongruences p w) (m : ℕ) :
    ‖yCoeff w m‖ ≤ 1 := by
  unfold yCoeff
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · simp
  by_cases hdv : p ∣ m
  · obtain ⟨d, rfl⟩ := hdv
    have hd : 0 < d := Nat.pos_of_mul_pos_left hm
    have hpd : p * d / p = d := Nat.mul_div_cancel_left d hp.out.pos
    rw [if_pos (dvd_mul_right p d), hpd]
    have hne : (((p * d : ℕ)) : ℚ_[p]) ≠ 0 := by exact_mod_cast hm.ne'
    rw [norm_div, div_le_one (norm_pos_iff.mpr hne)]
    have h1 := hw d hd
    obtain ⟨z, hz⟩ := h1
    have h2 : ‖(((w d : ℤ_[p]) : ℚ_[p])) - ((w (p * d) : ℤ_[p]) : ℚ_[p])‖ =
        ‖(((w (p * d) : ℤ_[p]) : ℚ_[p])) - ((w d : ℤ_[p]) : ℚ_[p])‖ := norm_sub_rev _ _
    rw [h2]
    have h3 : ‖(((w (p * d) : ℤ_[p]) : ℚ_[p])) - ((w d : ℤ_[p]) : ℚ_[p])‖ =
        ‖(w (p * d) - w d : ℤ_[p])‖ := rfl
    rw [h3, hz, norm_mul, norm_pow, PadicInt.norm_p, norm_natCast_eq _ hm.ne',
      padicValNat.mul hp.out.ne_zero hd.ne', padicValNat_self]
    have hq : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
    have h4 : ((p : ℝ)⁻¹) ^ (padicValNat p d + 1) =
        (p : ℝ) ^ (-((1 + padicValNat p d : ℕ) : ℤ)) := by
      rw [zpow_neg, zpow_natCast, inv_pow]; congr 2; omega
    rw [h4]
    calc (p : ℝ) ^ (-((1 + padicValNat p d : ℕ) : ℤ)) * ‖z‖
        ≤ (p : ℝ) ^ (-((1 + padicValNat p d : ℕ) : ℤ)) * 1 :=
          mul_le_mul_of_nonneg_left (PadicInt.norm_le_one z) (by positivity)
      _ = _ := mul_one _
  · rw [if_neg hdv, zero_sub, norm_div, norm_neg]
    have : ‖(m : ℚ_[p])‖ = 1 := by
      rw [Padic.norm_natCast_eq_one_iff]
      exact (Nat.Prime.coprime_iff_not_dvd hp.out).mpr hdv
    rw [this, div_one]
    exact PadicInt.norm_le_one _

/-- the series `Y` -/
noncomputable def ySeries (w : ℕ → ℤ_[p]) : PowerSeries ℚ_[p] := mk (yCoeff w)

theorem constantCoeff_ySeries (w : ℕ → ℤ_[p]) : constantCoeff (ySeries w) = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, ySeries, coeff_mk]; simp [yCoeff]

/-- `F(x^p) - p L = p Y`, where `L = ∑ w_m x^m / m`. -/
theorem expand_sub_eq (w : ℕ → ℤ_[p]) :
    expand p hp.out.ne_zero (weightSeries w) - p • weightSeries w = p • ySeries w := by
  ext m
  simp only [map_sub, map_nsmul, coeff_expand, weightSeries, ySeries, coeff_mk, yCoeff]
  simp only [nsmul_eq_mul]
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · simp
  have hp0 : (p : ℚ_[p]) ≠ 0 := by exact_mod_cast hp.out.ne_zero
  have hm0 : (m : ℚ_[p]) ≠ 0 := by exact_mod_cast hm.ne'
  by_cases hdv : p ∣ m
  · obtain ⟨d, rfl⟩ := hdv
    have hd : 0 < d := Nat.pos_of_mul_pos_left hm
    have hd0 : (d : ℚ_[p]) ≠ 0 := by exact_mod_cast hd.ne'
    rw [if_pos (dvd_mul_right p d), if_pos (dvd_mul_right p d), Nat.mul_div_cancel_left d hp.out.pos]
    push_cast
    field_simp
  · rw [if_neg hdv, if_neg hdv]
    field_simp
    ring

/-- `Y` has `ℤ_p`-integral coefficients -/
theorem ySeries_eq_map (w : ℕ → ℤ_[p]) (hw : GaussCongruences p w) :
    ∃ Y₀ : PowerSeries ℤ_[p],
      ySeries w = map (PadicInt.Coe.ringHom : ℤ_[p] →+* ℚ_[p]) Y₀ := by
  refine ⟨mk fun m => ⟨yCoeff w m, norm_yCoeff_le w hw m⟩, ?_⟩
  ext m
  simp [ySeries, coeff_map]

theorem norm_coeff_exp_subst_le (w : ℕ → ℤ_[p]) (hw : GaussCongruences p w) (n : ℕ) (hn : 1 ≤ n) :
    ‖coeff n ((exp ℚ_[p]).subst (p • ySeries w))‖ ≤ (p : ℝ)⁻¹ := by
  obtain ⟨Y₀, hY⟩ := ySeries_eq_map w hw
  have hb0 : constantCoeff (p • ySeries w) = 0 := by
    rw [map_nsmul, constantCoeff_ySeries, smul_zero]
  rw [coeff_subst' (hasSubst_of_cc hb0)]
  have hdvd : (X : PowerSeries ℚ_[p]) ∣ p • ySeries w := by
    rw [X_dvd_iff]; exact hb0
  obtain ⟨b', hb'⟩ := hdvd
  rw [finsum_eq_sum_of_support_subset (s := Finset.range (n + 1))]
  · apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
    intro d hd
    rcases Nat.eq_zero_or_pos d with rfl | hd1
    · have hn0 : n ≠ 0 := by omega
      simp [coeff_one, hn0]
    · rw [coeff_exp, smul_eq_mul, smul_pow, hY, ← map_pow, map_nsmul, nsmul_eq_mul]
      have hY1 := norm_coeff_map_le (p := p) (Y₀ ^ d) n
      have : ‖((algebraMap ℚ ℚ_[p]) (1 / (d.factorial : ℚ)))‖ * ‖((p ^ d : ℕ) : ℚ_[p])‖ =
          ‖(p : ℚ_[p]) ^ d / ((d.factorial : ℕ) : ℚ_[p])‖ := by
        rw [← norm_mul]; congr 1
        simp [div_eq_mul_inv, mul_comm]
      calc _ = ‖((algebraMap ℚ ℚ_[p]) (1 / (d.factorial : ℚ)))‖ * ‖((p ^ d : ℕ) : ℚ_[p])‖ *
            ‖coeff n ((map (PadicInt.Coe.ringHom : ℤ_[p] →+* ℚ_[p])) (Y₀ ^ d))‖ := by
            rw [norm_mul, norm_mul, mul_assoc]
        _ ≤ ‖((algebraMap ℚ ℚ_[p]) (1 / (d.factorial : ℚ)))‖ * ‖((p ^ d : ℕ) : ℚ_[p])‖ * 1 :=
            mul_le_mul_of_nonneg_left hY1 (mul_nonneg (norm_nonneg _) (norm_nonneg _))
        _ = ‖(p : ℚ_[p]) ^ d / ((d.factorial : ℕ) : ℚ_[p])‖ := by rw [mul_one, this]
        _ ≤ _ := norm_pow_div_factorial_le d hd1
  · intro d hd
    simp only [Function.mem_support, ne_eq] at hd
    simp only [Finset.coe_range, Set.mem_Iio]
    by_contra hcon
    push_neg at hcon
    apply hd
    have : coeff n ((p • ySeries w) ^ d) = 0 := by
      rw [hb', mul_pow, coeff_X_pow_mul', if_neg (by omega)]
    rw [this, smul_zero]

/-- **Dieudonné–Dwork (Gauss congruences ⇒ integrality).**  If `w : ℕ → ℤ_p` satisfies
`w (p d) ≡ w d (mod p^(v_p d + 1))` for all `d ≥ 1` then `exp(∑ w_d x^d / d)` has all
coefficients in `ℤ_p`. -/
theorem dieudonne_dwork (w : ℕ → ℤ_[p]) (hw : GaussCongruences p w) (n : ℕ) :
    ‖coeff n (expWeights w)‖ ≤ 1 := by
  have hL0 : constantCoeff (weightSeries w) = 0 := constantCoeff_weightSeries w
  have hY0 : constantCoeff (p • ySeries w) = 0 := by
    rw [map_nsmul, constantCoeff_ySeries, smul_zero]
  have hpL0 : constantCoeff (p • weightSeries w) = 0 := by rw [map_nsmul, hL0, smul_zero]
  have hexp : expand p hp.out.ne_zero (expWeights w) =
      (exp ℚ_[p]).subst (expand p hp.out.ne_zero (weightSeries w)) :=
    expand_subst p hp.out.ne_zero (hasSubst_of_cc hL0) (exp ℚ_[p])
  have hmain : expWeights w ^ p * (exp ℚ_[p]).subst (p • ySeries w) =
      expand p hp.out.ne_zero (expWeights w) := by
    rw [hexp, expWeights, ← exp_subst_nsmul hL0, ← exp_subst_add hpL0 hY0]
    congr 1
    rw [← expand_sub_eq w]
    abel
  apply dwork_lemma (expWeights w) ((exp ℚ_[p]).subst (p • ySeries w))
    (constantCoeff_exp_subst hL0) (constantCoeff_exp_subst hY0)
    (fun m hm => norm_coeff_exp_subst_le w hw m hm) hmain n

end CongruenceRestricted.Imp


==> anc/lean/lean-restricted/CongruenceRestricted/Imp/Digit.lean <==
import Mathlib

/-!
# Lucas-type digit theorem over a prime field

For a prime `p` and `Q ∈ F_p[x]` with `Q(0) = 1` the infinite product
`T = ∏_{j ≥ 0} Q(x^{p^j})` (formed as the coefficientwise-stable limit of the partial products)
satisfies `T = Q * T(x^p) = Q * T^p`, hence `T^(p-1) * Q = 1`.
-/

open PowerSeries

namespace CongruenceRestricted.Imp

variable {p : ℕ} [hp : Fact p.Prime]

lemma expand_congr {a b : ℕ} (h : a = b) (ha : a ≠ 0) (hb : b ≠ 0) (φ : PowerSeries (ZMod p)) :
    expand a ha φ = expand b hb φ := by subst h; rfl

/-- Frobenius on `F_p[[x]]` is `expand p`. -/
theorem pow_prime_eq_expand (f : PowerSeries (ZMod p)) :
    f ^ p = expand p hp.out.ne_zero f := by
  ext n
  have h1 : coeff n (f ^ p) = coeff n (((trunc (n+1) f : Polynomial (ZMod p)) : PowerSeries (ZMod p)) ^ p) := by
    have h := congrArg (fun q => q.coeff n) (trunc_trunc_pow f (n+1) p)
    simp only [coeff_trunc, Nat.lt_succ_self, if_true] at h
    exact h.symm
  rw [h1, ← Polynomial.coe_pow, ← ZMod.expand_card, Polynomial.coeff_coe,
    Polynomial.coeff_expand hp.out.pos, coeff_expand]
  split_ifs with h
  · rw [coeff_trunc, if_pos]
    have := Nat.div_le_self n p
    omega
  · rfl

/-- Partial products `∏_{j<J} Q(x^{p^j})`, defined by the recursion `P_{J+1} = Q * P_J(x^p)`. -/
noncomputable def partialProd (Q : PowerSeries (ZMod p)) : ℕ → PowerSeries (ZMod p)
  | 0 => 1
  | J+1 => Q * expand p hp.out.ne_zero (partialProd Q J)

@[simp] lemma partialProd_zero (Q : PowerSeries (ZMod p)) : partialProd Q 0 = 1 := rfl

lemma partialProd_succ (Q : PowerSeries (ZMod p)) (J : ℕ) :
    partialProd Q (J + 1) = Q * expand p hp.out.ne_zero (partialProd Q J) := rfl

theorem partialProd_eq_prod (Q : PowerSeries (ZMod p)) (J : ℕ) :
    partialProd Q J = ∏ j ∈ Finset.range J, expand (p ^ j) (pow_ne_zero j hp.out.ne_zero) Q := by
  induction J with
  | zero => simp
  | succ J ih =>
    rw [partialProd_succ, ih, map_prod, Finset.prod_range_succ' _ J, mul_comm]
    congr 1
    · refine Finset.prod_congr rfl fun j _ => ?_
      rw [← expand_mul]
      exact expand_congr (pow_succ' p j).symm _ _ _
    · simp

/-- The product `T = ∏_{j≥0} Q(x^{p^j})`, as the stable limit of the partial products. -/
noncomputable def prodSeries (Q : PowerSeries (ZMod p)) : PowerSeries (ZMod p) :=
  mk fun n => coeff n (partialProd Q (n + 1))

variable (Q : PowerSeries (ZMod p))

/-- one step: if `A` and `B` agree below `M` then `Q * A(x^p)` and `Q * B(x^p)` agree below `p*M`. -/
lemma coeff_step {A B : PowerSeries (ZMod p)} {M : ℕ} (h : ∀ m < M, coeff m A = coeff m B) {n : ℕ}
    (hn : n < p * M) :
    coeff n (Q * expand p hp.out.ne_zero A) = coeff n (Q * expand p hp.out.ne_zero B) := by
  rw [coeff_mul, coeff_mul]
  refine Finset.sum_congr rfl fun ⟨i, k⟩ hik => ?_
  have hk : i + k = n := Finset.mem_antidiagonal.mp hik
  rw [coeff_expand, coeff_expand]
  split_ifs with hd
  · have hkn : k ≤ n := by omega
    have hlt : k / p < M := by
      rw [Nat.div_lt_iff_lt_mul hp.out.pos]
      nlinarith [Nat.mul_comm p M]
    rw [h (k / p) hlt]
  · rfl

lemma partialProd_stable (hQ : constantCoeff Q = 1) (J : ℕ) :
    ∀ n < p ^ J, coeff n (partialProd Q (J + 1)) = coeff n (partialProd Q J) := by
  induction J with
  | zero =>
    intro n hn
    have : n = 0 := by simpa using hn
    subst this
    simp [partialProd_succ, hQ]
  | succ J ih =>
    intro n hn
    rw [partialProd_succ Q (J + 1), partialProd_succ Q J]
    apply coeff_step (M := p ^ J) Q (fun m hm => ih m hm)
    rw [← pow_succ']; exact hn

lemma partialProd_stable' (hQ : constantCoeff Q = 1) {J J' : ℕ} (hJ : J ≤ J') :
    ∀ n < p ^ J, coeff n (partialProd Q J') = coeff n (partialProd Q J) := by
  induction J', hJ using Nat.le_induction with
  | base => intro n _; rfl
  | succ J' hJ' ih =>
    intro n hn
    rw [partialProd_stable Q hQ J' n (lt_of_lt_of_le hn (Nat.pow_le_pow_right hp.out.pos hJ')),
      ih n hn]

lemma coeff_prodSeries (hQ : constantCoeff Q = 1) {n J : ℕ} (h : n < p ^ J) :
    coeff n (prodSeries Q) = coeff n (partialProd Q J) := by
  have hlt : n < p ^ (n + 1) := by
    calc n < n + 1 := Nat.lt_succ_self n
      _ < p ^ (n+1) := Nat.lt_pow_self hp.out.one_lt
  have e : coeff n (prodSeries Q) = coeff n (partialProd Q (n + 1)) := coeff_mk _ _
  rw [e]
  rcases le_total J (n + 1) with hJ | hJ
  · exact partialProd_stable' Q hQ hJ n h
  · exact (partialProd_stable' Q hQ hJ n hlt).symm

/-- `T = Q * T(x^p)`. -/
theorem prodSeries_eq (hQ : constantCoeff Q = 1) :
    prodSeries Q = Q * expand p hp.out.ne_zero (prodSeries Q) := by
  ext n
  have hlt : ∀ J, n < p ^ (n + 1 + J) := fun J => by
    calc n < n + 1 + J := by omega
      _ < p ^ (n+1+J) := Nat.lt_pow_self hp.out.one_lt
  rw [coeff_prodSeries Q hQ (hlt 1)]
  rw [partialProd_succ]
  apply Eq.symm
  apply coeff_step (M := n + 1) Q
  · intro m hm
    rw [coeff_prodSeries Q hQ (J := n + 1)]
    calc m < n + 1 := hm
      _ < p ^ (n+1) := Nat.lt_pow_self hp.out.one_lt
  · calc n < n + 1 := Nat.lt_succ_self n
      _ ≤ p * (n+1) := Nat.le_mul_of_pos_left _ hp.out.pos

theorem constantCoeff_prodSeries (hQ : constantCoeff Q = 1) :
    constantCoeff (prodSeries Q) = 1 := by
  rw [← coeff_zero_eq_constantCoeff_apply, coeff_prodSeries Q hQ (J := 1) (by simpa using hp.out.pos)]
  simp [partialProd_succ, hQ]

theorem prodSeries_eq_mul_pow (hQ : constantCoeff Q = 1) :
    prodSeries Q = Q * prodSeries Q ^ p := by
  rw [pow_prime_eq_expand]; exact prodSeries_eq Q hQ

/-- `T^(p-1) * Q = 1`. -/
theorem prodSeries_pow_mul (hQ : constantCoeff Q = 1) :
    prodSeries Q ^ (p - 1) * Q = 1 := by
  set T := prodSeries Q with hT
  have h0 : T ≠ 0 := by
    intro h; have := constantCoeff_prodSeries Q hQ; rw [← hT, h] at this; simp at this
  have hpp : T ^ p = T * T ^ (p - 1) := by
    rw [← pow_succ' T (p-1), Nat.sub_add_cancel hp.out.one_lt.le]
  have := prodSeries_eq_mul_pow Q hQ
  rw [← hT, hpp] at this
  apply mul_left_cancel₀ h0
  calc T * (T ^ (p - 1) * Q) = Q * (T * T ^ (p - 1)) := by ring
    _ = T := this.symm
    _ = T * 1 := (mul_one T).symm

/-- The map `U ↦ U^(p-1)` is injective on series with constant coefficient `1`. -/
theorem eq_of_pow_pred_eq {U V : PowerSeries (ZMod p)} (hU : constantCoeff U = 1)
    (hV : constantCoeff V = 1) (h : U ^ (p - 1) = V ^ (p - 1)) : U = V := by
  set W := U ^ (p - 1) with hW
  have hW0 : coeff 0 W = 1 := by
    rw [coeff_zero_eq_constantCoeff_apply, hW, map_pow, hU, one_pow]
  have hUp : U ^ p = U * W := by
    rw [hW, ← pow_succ' U (p-1), Nat.sub_add_cancel hp.out.one_lt.le]
  have hVp : V ^ p = V * W := by
    rw [h, ← pow_succ' V (p-1), Nat.sub_add_cancel hp.out.one_lt.le]
  have hD : expand p hp.out.ne_zero (U - V) = (U - V) * W := by
    rw [map_sub, ← pow_prime_eq_expand, ← pow_prime_eq_expand, hUp, hVp]; ring
  have key : ∀ n, coeff n (U - V) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | _ n ih =>
      have h1 : coeff n ((U - V) * W) = coeff n (U - V) := by
        rw [coeff_mul, Finset.sum_eq_single (n, 0)]
        · simp [hW0]
        · intro b hb hne
          have hb' := Finset.mem_antidiagonal.mp hb
          have : b.1 < n := by
            rcases b with ⟨i, j⟩
            simp only at hb' hne ⊢
            by_contra hcon
            apply hne
            have : j = 0 := by omega
            simp [this]; omega
          rw [ih _ this, zero_mul]
        · intro hn; exact absurd (Finset.mem_antidiagonal.mpr (by simp)) hn
      rw [← h1, ← hD, coeff_expand]
      split_ifs with hdv
      · rcases Nat.eq_zero_or_pos n with h0 | hpos
        · subst h0; simp [hU, hV]
        · apply ih
          exact Nat.div_lt_self hpos hp.out.one_lt
      · rfl
  have : U - V = 0 := by ext n; simpa using key n
  exact sub_eq_zero.mp this

/-- Lucas-type recursion `t_n = q_{n mod p} * t_{n / p}` when `deg Q < p`. -/
theorem coeff_prodSeries_succ_digit (Q : Polynomial (ZMod p)) (hQ0 : Q.coeff 0 = 1)
    (hdeg : Q.natDegree < p) (n : ℕ) :
    coeff n (prodSeries (Q : PowerSeries (ZMod p))) =
      Q.coeff (n % p) * coeff (n / p) (prodSeries (Q : PowerSeries (ZMod p))) := by
  have hc : constantCoeff (Q : PowerSeries (ZMod p)) = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply, Polynomial.coeff_coe, hQ0]
  conv_lhs => rw [prodSeries_eq _ hc]
  rw [coeff_mul, Finset.sum_eq_single (n % p, n - n % p)]
  · rw [Polynomial.coeff_coe, coeff_expand, if_pos]
    · congr 2
      have := Nat.mod_add_div n p
      have h2 : n - n % p = p * (n / p) := by omega
      rw [h2, Nat.mul_div_cancel_left _ hp.out.pos]
    · have := Nat.mod_add_div n p
      exact ⟨n / p, by omega⟩
  · intro b hb hne
    rcases b with ⟨i, k⟩
    have hb' : i + k = n := Finset.mem_antidiagonal.mp hb
    rw [Polynomial.coeff_coe, coeff_expand]
    split_ifs with hdv
    · by_cases hi : i < p
      · exfalso
        apply hne
        have : i = n % p := by
          rw [← hb']
          have hdv' : p ∣ k := hdv
          obtain ⟨c, hc⟩ := hdv'
          rw [hc, Nat.add_mul_mod_self_left, Nat.mod_eq_of_lt hi]
        subst this
        simp only [Prod.mk.injEq, true_and]
        omega
      · rw [Polynomial.coeff_eq_zero_of_natDegree_lt (by omega), zero_mul]
    · simp
  · intro hn
    exact absurd (Finset.mem_antidiagonal.mpr (by
      have := Nat.mod_add_div n p
      simp only
      have h3 : n % p ≤ n := Nat.mod_le n p
      omega)) hn

theorem coeff_prodSeries_digits (Q : Polynomial (ZMod p)) (hQ0 : Q.coeff 0 = 1)
    (hdeg : Q.natDegree < p) (n : ℕ) :
    coeff n (prodSeries (Q : PowerSeries (ZMod p))) =
      ((Nat.digits p n).map fun d => Q.coeff d).prod := by
  have hc : constantCoeff (Q : PowerSeries (ZMod p)) = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply, Polynomial.coeff_coe, hQ0]
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    rcases Nat.eq_zero_or_pos n with h0 | hpos
    · subst h0
      rw [coeff_zero_eq_constantCoeff_apply, constantCoeff_prodSeries _ hc]
      simp
    · rw [coeff_prodSeries_succ_digit Q hQ0 hdeg, ih _ (Nat.div_lt_self hpos hp.out.one_lt),
        Nat.digits_def' hp.out.one_lt hpos]
      simp

/-- **Lucas-type digit theorem.** Let `Q ∈ F_p[x]` with `Q(0) = 1` and `deg Q < p`, and let
`F ∈ F_p[[x]]` have constant coefficient `1` and satisfy `F^(p-1) * Q = 1`.  Then `F` is the product
`∏_j Q(x^{p^j})` and its coefficient at `n` is the product of `q_d` over the base-`p` digits `d`
of `n`. -/
theorem lucas_digit_theorem (Q : Polynomial (ZMod p)) (hQ0 : Q.coeff 0 = 1)
    (hdeg : Q.natDegree < p) (F : PowerSeries (ZMod p)) (hF0 : constantCoeff F = 1)
    (hF : F ^ (p - 1) * (Q : PowerSeries (ZMod p)) = 1) :
    F = prodSeries (Q : PowerSeries (ZMod p)) ∧
      ∀ n, coeff n F = ((Nat.digits p n).map fun d => Q.coeff d).prod := by
  have hc : constantCoeff (Q : PowerSeries (ZMod p)) = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply, Polynomial.coeff_coe, hQ0]
  have hQne : (Q : PowerSeries (ZMod p)) ≠ 0 := by
    intro h; rw [h] at hc; simp at hc
  have hFT : F = prodSeries (Q : PowerSeries (ZMod p)) := by
    apply eq_of_pow_pred_eq hF0 (constantCoeff_prodSeries _ hc)
    apply mul_right_cancel₀ hQne
    rw [hF, prodSeries_pow_mul _ hc]
  exact ⟨hFT, fun n => by rw [hFT]; exact coeff_prodSeries_digits Q hQ0 hdeg n⟩

end CongruenceRestricted.Imp


==> anc/lean/lean-restricted/CongruenceRestricted/Imp/Dwork.lean <==
import Mathlib
import CongruenceRestricted.Imp.Digit

/-!
# Dwork's lemma

If `F ∈ 1 + x ℚ_p[[x]]` satisfies `F^p * G = F(x^p)` with `G ∈ 1 + x ℚ_p[[x]]` whose positive
coefficients all have norm at most `1/p`, then `F ∈ ℤ_p[[x]]`.
-/

open PowerSeries

namespace CongruenceRestricted.Imp

variable {p : ℕ} [hp : Fact p.Prime]

/-- first order binomial expansion -/
theorem add_pow_first_order {R : Type*} [CommRing R] (A D : R) (k : ℕ) :
    ∃ C : R, (A + D) ^ k = A ^ k + (k : R) * A ^ (k - 1) * D + D ^ 2 * C := by
  induction k with
  | zero => exact ⟨0, by simp⟩
  | succ k ih =>
    obtain ⟨C, hC⟩ := ih
    refine ⟨(k : R) * A ^ (k - 1) + C * (A + D), ?_⟩
    rw [pow_succ, hC]
    rcases k with _ | j
    · simp; ring
    · simp only [Nat.add_sub_cancel, Nat.cast_add, Nat.cast_one, pow_succ]
      ring

theorem norm_coeff_mul_le (S H : PowerSeries ℚ_[p]) (r : ℝ) (hr : 0 ≤ r)
    (hS : ∀ n, ‖coeff n S‖ ≤ 1) (hH : ∀ n, ‖coeff n H‖ ≤ r) (n : ℕ) :
    ‖coeff n (S * H)‖ ≤ r := by
  rw [coeff_mul]
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg hr
  intro ij _
  rw [norm_mul]
  calc ‖coeff ij.1 S‖ * ‖coeff ij.2 H‖ ≤ 1 * r :=
        mul_le_mul (hS _) (hH _) (norm_nonneg _) zero_le_one
    _ = r := one_mul r

theorem norm_coeff_map_le (S : PowerSeries ℤ_[p]) (n : ℕ) :
    ‖coeff n (map (PadicInt.Coe.ringHom : ℤ_[p] →+* ℚ_[p]) S)‖ ≤ 1 := by
  rw [coeff_map]
  exact PadicInt.norm_le_one _

theorem norm_pow_coeff_le (S : PowerSeries ℤ_[p]) (k n : ℕ) :
    ‖coeff n ((map (PadicInt.Coe.ringHom : ℤ_[p] →+* ℚ_[p]) S) ^ k)‖ ≤ 1 := by
  rw [← map_pow]; exact norm_coeff_map_le _ _

/-- Frobenius congruence over `ℤ_p`: `S^p ≡ S(x^p) (mod p)`. -/
theorem frob_dvd (S : PowerSeries ℤ_[p]) (n : ℕ) :
    (p : ℤ_[p]) ∣ coeff n (expand p hp.out.ne_zero S - S ^ p) := by
  have h : map (PadicInt.toZMod : ℤ_[p] →+* ZMod p) (expand p hp.out.ne_zero S - S ^ p) = 0 := by
    rw [map_sub, map_expand, map_pow, ← pow_prime_eq_expand, sub_self]
  have h2 : PadicInt.toZMod (coeff n (expand p hp.out.ne_zero S - S ^ p)) = 0 := by
    have := congrArg (coeff n) h
    rwa [coeff_map, map_zero] at this
  have h3 : coeff n (expand p hp.out.ne_zero S - S ^ p) ∈ RingHom.ker (PadicInt.toZMod : ℤ_[p] →+* ZMod p) :=
    h2
  rw [PadicInt.ker_toZMod, PadicInt.maximalIdeal_eq_span_p, Ideal.mem_span_singleton] at h3
  exact h3

theorem norm_le_inv_of_dvd {x : ℤ_[p]} (h : (p : ℤ_[p]) ∣ x) :
    ‖(x : ℚ_[p])‖ ≤ (p : ℝ)⁻¹ := by
  obtain ⟨z, rfl⟩ := h
  have : ‖((p : ℤ_[p]) * z : ℤ_[p])‖ ≤ (p : ℝ)⁻¹ := by
    rw [norm_mul, PadicInt.norm_p]
    calc (p : ℝ)⁻¹ * ‖z‖ ≤ (p : ℝ)⁻¹ * 1 :=
          mul_le_mul_of_nonneg_left (PadicInt.norm_le_one z) (by positivity)
      _ = (p : ℝ)⁻¹ := mul_one _
  exact this

/-- **Dwork's lemma.** -/
theorem dwork_lemma (F G : PowerSeries ℚ_[p]) (hF0 : constantCoeff F = 1)
    (hG0 : constantCoeff G = 1) (hG : ∀ n, 1 ≤ n → ‖coeff n G‖ ≤ (p : ℝ)⁻¹)
    (h : F ^ p * G = expand p hp.out.ne_zero F) : ∀ n, ‖coeff n F‖ ≤ 1 := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n IH =>
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · simp [coeff_zero_eq_constantCoeff_apply, hF0]
  have hpinv : (0 : ℝ) < (p : ℝ)⁻¹ := by
    have := hp.out.pos; positivity
  -- integral truncation
  set F₀ : PowerSeries ℤ_[p] := mk fun m => if hm : m < n then ⟨coeff m F, IH m hm⟩ else 0 with hF₀
  set ι : ℤ_[p] →+* ℚ_[p] := PadicInt.Coe.ringHom with hι
  set A : PowerSeries ℚ_[p] := map ι F₀ with hAdef
  have hA : ∀ m, coeff m A = if m < n then coeff m F else 0 := by
    intro m
    rw [hAdef, coeff_map, hF₀, coeff_mk]
    split_ifs <;> simp [hι]
  set D := F - A with hDdef
  have hDdvd : (X : PowerSeries ℚ_[p]) ^ n ∣ D := by
    rw [X_pow_dvd_iff]
    intro m hm
    rw [hDdef, map_sub, hA m, if_pos hm, sub_self]
  obtain ⟨D', hD'⟩ := hDdvd
  have hD'0 : coeff 0 D' = coeff n F := by
    have := congrArg (coeff n) hD'
    rw [hDdef, map_sub, hA n, if_neg (lt_irrefl n), sub_zero, coeff_X_pow_mul'] at this
    simpa using this.symm
  have hA0 : constantCoeff A = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply, hA 0, if_pos hn, coeff_zero_eq_constantCoeff_apply,
      hF0]
  obtain ⟨C, hC⟩ := add_pow_first_order A D p
  have hFAD : F = A + D := by rw [hDdef]; ring
  set R : PowerSeries ℚ_[p] := (p : PowerSeries ℚ_[p]) * A ^ (p - 1) * D' +
    X ^ n * D' ^ 2 * C with hR
  have hFp : F ^ p = A ^ p + X ^ n * R := by
    rw [hFAD, hC, hR, hD']
    ring
  have hR0 : coeff 0 R = (p : ℚ_[p]) * coeff n F := by
    rw [hR, map_add, coeff_zero_eq_constantCoeff_apply, coeff_zero_eq_constantCoeff_apply]
    have h1 : constantCoeff ((p : PowerSeries ℚ_[p]) * A ^ (p - 1) * D') =
        (p : ℚ_[p]) * coeff n F := by
      rw [map_mul, map_mul, map_pow, hA0, map_natCast, one_pow, mul_one,
        ← coeff_zero_eq_constantCoeff_apply, hD'0]
    have h2 : constantCoeff ((X : PowerSeries ℚ_[p]) ^ n * D' ^ 2 * C) = 0 := by
      rw [map_mul, map_mul, map_pow, constantCoeff_X, zero_pow hn.ne', zero_mul, zero_mul]
    rw [h1, h2, add_zero]
  -- coefficient n of the functional equation
  have hG1 : ∀ m, ‖coeff m (G - 1)‖ ≤ (p : ℝ)⁻¹ := by
    intro m
    rcases Nat.eq_zero_or_pos m with rfl | hm
    · simp [coeff_zero_eq_constantCoeff_apply, hG0, hpinv.le]
    · rw [map_sub, coeff_one, if_neg hm.ne', sub_zero]; exact hG m hm
  have hAp : ∀ m, ‖coeff m (A ^ p)‖ ≤ 1 := fun m => by
    rw [hAdef]; exact norm_pow_coeff_le F₀ p m
  have e1 : coeff n (F ^ p * G) = coeff n (A ^ p) + coeff n (A ^ p * (G - 1)) +
      (p : ℚ_[p]) * coeff n F := by
    have : F ^ p * G = A ^ p + A ^ p * (G - 1) + X ^ n * (R * G) := by
      rw [hFp]; ring
    have h0 : coeff 0 (R * G) = (p : ℚ_[p]) * coeff n F := by
      rw [coeff_zero_eq_constantCoeff_apply, map_mul, hG0, mul_one,
        ← coeff_zero_eq_constantCoeff_apply, hR0]
    rw [this, map_add, map_add, coeff_X_pow_mul', if_pos le_rfl, Nat.sub_self, h0]
  have e2 : coeff n (expand p hp.out.ne_zero F) = coeff n (expand p hp.out.ne_zero A) := by
    rw [coeff_expand, coeff_expand]
    split_ifs with hd
    · have : n / p < n := Nat.div_lt_self hn hp.out.one_lt
      rw [hA, if_pos this]
    · rfl
  rw [h, e2] at e1
  have e3 : (p : ℚ_[p]) * coeff n F =
      coeff n (map ι (expand p hp.out.ne_zero F₀ - F₀ ^ p)) - coeff n (A ^ p * (G - 1)) := by
    have hmapeq : map ι (expand p hp.out.ne_zero F₀ - F₀ ^ p) =
        expand p hp.out.ne_zero A - A ^ p := by
      rw [map_sub, map_expand, map_pow]
    rw [hmapeq, map_sub]
    linear_combination (-1 : ℚ_[p]) * e1
  have b1 : ‖coeff n (map ι (expand p hp.out.ne_zero F₀ - F₀ ^ p))‖ ≤ (p : ℝ)⁻¹ := by
    rw [coeff_map]
    exact norm_le_inv_of_dvd (frob_dvd F₀ n)
  have b2 : ‖coeff n (A ^ p * (G - 1))‖ ≤ (p : ℝ)⁻¹ :=
    norm_coeff_mul_le _ _ _ hpinv.le hAp hG1 n
  have b3 : ‖(p : ℚ_[p]) * coeff n F‖ ≤ (p : ℝ)⁻¹ := by
    rw [e3]
    rw [sub_eq_add_neg]
    exact (IsUltrametricDist.norm_add_le_max _ _).trans (max_le b1 (by rwa [norm_neg]))
  rw [norm_mul, Padic.norm_p] at b3
  by_contra hcon
  push_neg at hcon
  have := mul_lt_mul_of_pos_left hcon hpinv
  linarith

end CongruenceRestricted.Imp


==> anc/lean/lean-restricted/CongruenceRestricted/Imp/ExpODE.lean <==
import Mathlib

/-!
# Exponential of a power series without constant term

Elementary facts about `exp(g) = (exp K).subst g` over a field of characteristic zero,
obtained from the differential equation `exp(g)' = exp(g) * g'`.
-/

open PowerSeries

namespace CongruenceRestricted.Imp

variable {K : Type*} [Field K] [CharZero K]

/-- Uniqueness for the equation `U' = U * c` with prescribed constant coefficient. -/
theorem ode_unique {U V c : PowerSeries K} (hU : d⁄dX K U = U * c) (hV : d⁄dX K V = V * c)
    (h0 : constantCoeff U = constantCoeff V) : U = V := by
  ext n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simpa using h0
    | succ m =>
      have h1 := congrArg (coeff m) hU
      have h2 := congrArg (coeff m) hV
      rw [coeff_derivative] at h1 h2
      have h3 : coeff m (U * c) = coeff m (V * c) := by
        rw [coeff_mul, coeff_mul]
        refine Finset.sum_congr rfl fun ⟨i, j⟩ h => ?_
        have : i < m + 1 := by
          have := Finset.mem_antidiagonal.mp h
          simp only at this; omega
        rw [ih i this]
      have hne : ((m : K) + 1) ≠ 0 := by exact_mod_cast Nat.succ_ne_zero m
      exact mul_right_cancel₀ hne (h1.trans (h3.trans h2.symm))

theorem hasSubst_of_cc {g : PowerSeries K} (hg : constantCoeff g = 0) : HasSubst g :=
  HasSubst.of_constantCoeff_zero' hg

theorem constantCoeff_exp_subst {g : PowerSeries K} (hg : constantCoeff g = 0) :
    constantCoeff ((exp K).subst g) = 1 := by
  rw [← coeff_zero_eq_constantCoeff_apply, coeff_subst' (hasSubst_of_cc hg),
    finsum_eq_single _ 0]
  · simp
  · intro d hd
    have : coeff 0 (g ^ d) = 0 := by
      rw [coeff_zero_eq_constantCoeff_apply, map_pow, hg, zero_pow hd]
    rw [this, smul_zero]

theorem deriv_exp_subst {g : PowerSeries K} (hg : constantCoeff g = 0) :
    d⁄dX K ((exp K).subst g) = (exp K).subst g * d⁄dX K g := by
  rw [derivative_subst K (hasSubst_of_cc hg), derivative_exp]

theorem exp_subst_add {a b : PowerSeries K} (ha : constantCoeff a = 0) (hb : constantCoeff b = 0) :
    (exp K).subst (a + b) = (exp K).subst a * (exp K).subst b := by
  have hab : constantCoeff (a + b) = 0 := by rw [map_add, ha, hb, add_zero]
  apply ode_unique (c := d⁄dX K (a + b)) (deriv_exp_subst hab)
  · rw [Derivation.leibniz, deriv_exp_subst ha, deriv_exp_subst hb, map_add]
    simp only [smul_eq_mul]; ring
  · rw [map_mul, constantCoeff_exp_subst hab, constantCoeff_exp_subst ha,
      constantCoeff_exp_subst hb, mul_one]

theorem exp_subst_nsmul {a : PowerSeries K} (ha : constantCoeff a = 0) (k : ℕ) :
    (exp K).subst (k • a) = ((exp K).subst a) ^ k := by
  induction k with
  | zero =>
    have : (0 : ℕ) • a = 0 := zero_smul _ _
    rw [this, pow_zero]
    ext n
    rw [coeff_subst' HasSubst.zero']
    rw [finsum_eq_single _ 0]
    · simp [coeff_one]
    · intro d hd; simp [zero_pow hd]
  | succ k ih =>
    rw [succ_nsmul, exp_subst_add _ ha, ih, pow_succ]
    simp [ha]

end CongruenceRestricted.Imp


==> anc/lean/lean-restricted/CongruenceRestricted/IntegralPart.lean <==
import CongruenceRestricted.Decomp

/-!
# Integrality of the non-block part

For `γ : ℕ → ℚ_[p]` with `‖m γ_m‖ ≤ 1` and a predicate `P` ("block") such that non-blocks have
`‖γ_m‖ ≤ 1`, the weights `u_j = ∑_{m ∣ j, ¬ P m} m γ_m` are `p`-integral and satisfy the Gauss
congruences, so `exp(∑ u_j x^j/j)` has `p`-integral coefficients (Dieudonné–Dwork).
-/

open PowerSeries Finset IsUltrametricDist

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma norm_uOf_le (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (P : ℕ → Prop) [DecidablePred P] (j : ℕ) : ‖uOf γ P j‖ ≤ 1 := by
  unfold uOf
  apply norm_sum_le_of_forall_le_of_nonneg zero_le_one
  intro m hm
  exact hγ m (Nat.pos_of_mem_divisors (mem_filter.1 hm).1)

lemma dvd_of_dvd_mul_not_dvd (p d m : ℕ) [hp : Fact p.Prime] (hd : 0 < d)
    (h1 : m ∣ p * d) (h2 : ¬ m ∣ d) : p ^ (padicValNat p d + 1) ∣ m := by
  by_contra hcon
  apply h2
  rw [Nat.dvd_iff_prime_pow_dvd_dvd]
  intro q k hq hqk
  by_cases hqp : q = p
  · subst hqp
    have hk : k ≤ padicValNat q d := by
      by_contra hk
      exact hcon ((pow_dvd_pow q (by omega)).trans hqk)
    exact (pow_dvd_pow q hk).trans pow_padicValNat_dvd
  · have hcop : Nat.Coprime (q ^ k) p :=
      Nat.Coprime.pow_left _ ((Nat.coprime_primes hq hp.out).2 hqp)
    exact hcop.dvd_of_dvd_mul_left (hqk.trans h1)

lemma gauss_uOf (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (P : ℕ → Prop) [DecidablePred P] (hP : ∀ m : ℕ, 1 ≤ m → ¬ P m → ‖γ m‖ ≤ 1)
    (d : ℕ) (hd : 0 < d) :
    ‖uOf γ P (p * d) - uOf γ P d‖ ≤ (p : ℝ) ^ (-((padicValNat p d + 1 : ℕ) : ℤ)) := by
  have hsub : (d.divisors.filter fun m => ¬ P m) ⊆ ((p * d).divisors.filter fun m => ¬ P m) := by
    intro m hm
    simp only [mem_filter, Nat.mem_divisors] at hm ⊢
    exact ⟨⟨hm.1.1.trans (dvd_mul_left d p), by have := hp.out.pos; positivity⟩, hm.2⟩
  have e : uOf γ P (p * d) - uOf γ P d =
      ∑ m ∈ ((p * d).divisors.filter (fun m => ¬ P m)) \ (d.divisors.filter fun m => ¬ P m),
        (m : ℚ_[p]) * γ m := by
    unfold uOf
    rw [← Finset.sum_sdiff hsub]; ring
  rw [e]
  have hp0 : (0 : ℝ) ≤ (p : ℝ) ^ (-((padicValNat p d + 1 : ℕ) : ℤ)) := by positivity
  apply norm_sum_le_of_forall_le_of_nonneg hp0
  intro m hm
  simp only [mem_sdiff, mem_filter, Nat.mem_divisors, not_and] at hm
  obtain ⟨⟨⟨h1, h1'⟩, hnP⟩, h2⟩ := hm
  have hm1 : 1 ≤ m := Nat.pos_of_dvd_of_pos h1 (by have := hp.out.pos; positivity)
  have hnd : ¬ m ∣ d := fun h => h2 ⟨h, hd.ne'⟩ hnP
  have hdv := dvd_of_dvd_mul_not_dvd p d m hd h1 hnd
  have hv : padicValNat p d + 1 ≤ padicValNat p m :=
    (padicValNat_dvd_iff_le (by omega)).1 hdv
  rw [norm_mul]
  calc ‖(m : ℚ_[p])‖ * ‖γ m‖ ≤ ‖(m : ℚ_[p])‖ * 1 :=
        mul_le_mul_of_nonneg_left (hP m hm1 hnP) (norm_nonneg _)
    _ = (p : ℝ) ^ (-(padicValNat p m : ℤ)) := by
        rw [mul_one, Imp.norm_natCast_eq m (by omega)]
    _ ≤ _ := by
        apply zpow_le_zpow_right₀ (by exact_mod_cast hp.out.one_lt.le)
        have : ((padicValNat p d + 1 : ℕ) : ℤ) ≤ (padicValNat p m : ℤ) := by exact_mod_cast hv
        omega

theorem norm_coeff_wExp_uOf_le (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (P : ℕ → Prop) [DecidablePred P] (hP : ∀ m : ℕ, 1 ≤ m → ¬ P m → ‖γ m‖ ≤ 1) (n : ℕ) :
    ‖coeff n (wExp (uOf γ P))‖ ≤ 1 := by
  let u' : ℕ → ℤ_[p] := fun j => ⟨uOf γ P j, norm_uOf_le γ hγ P j⟩
  have hG : Imp.GaussCongruences p u' := by
    intro d hd
    have h := gauss_uOf γ hγ P hP d hd
    have h2 : ‖u' (p * d) - u' d‖ ≤ (p : ℝ) ^ (-((padicValNat p d + 1 : ℕ) : ℤ)) := by
      have : ((u' (p * d) - u' d : ℤ_[p]) : ℚ_[p]) = uOf γ P (p * d) - uOf γ P d := rfl
      rw [PadicInt.norm_def, this]; exact h
    have := (PadicInt.norm_le_pow_iff_mem_span_pow _ _).1 h2
    exact Ideal.mem_span_singleton.1 this
  exact Imp.dieudonne_dwork u' hG n

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Interp.lean <==
import CongruenceRestricted.ExactCalculus

/-!
# Valuations inside a residue class: the algebraic core of the interpolation theorem

Let `c` be the exponent of the block `N = m_*` (so `G = H · (1 - x^N)^{-c}`, `H = G (1-x^N)^c`).
The identity of Theorem I (`thm:interp`) is purely algebraic:
`[x^{Nq+ρ}] G = β_q F_ρ(q)`, `β_q = binom(c+q-1, q)`,
`F_ρ(q) = ∑_{t ≤ q} h_{ρ+tN} ∏_{i<t} (q-i)/(c+q-1-i)`,
and `v_p(β_q) = -Γ(q)` (`interp_identity`, `interp_norm`, `interp_val`).
The analytic part of the theorem (convergence of `F_ρ` on `ℤ_p`, local analyticity, the
Strassmann corollaries) is not formalized.
-/

open PowerSeries Finset

namespace CongruenceRestricted

section algebra
variable {K : Type*} [Field K] [CharZero K]

lemma coeff_block_mul_gen {K : Type*} [Field K] [CharZero K] (m : ℕ) (hm : 1 ≤ m) (γ : K)
    (R : PowerSeries K) (n : ℕ) :
    coeff n (blockSeries m γ * R) =
      ∑ l ∈ range (n / m + 1), binomC γ l * coeff (n - m * l) R := by
  rw [coeff_mul, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  simp only [blockSeries, coeff_mk]
  have hsub : (range (n / m + 1)).image (fun t => m * t) ⊆ range (n + 1) := by
    intro a ha
    simp only [mem_image, mem_range] at ha ⊢
    obtain ⟨t, ht, rfl⟩ := ha
    have : m * t ≤ m * (n / m) := Nat.mul_le_mul_left _ (by omega)
    have := Nat.mul_div_le n m
    omega
  rw [← Finset.sum_subset hsub, Finset.sum_image]
  · refine sum_congr rfl fun t _ => ?_
    rw [if_pos (dvd_mul_right _ _), Nat.mul_div_cancel_left _ (by omega)]
  · intro a _ b _ h; exact Nat.eq_of_mul_eq_mul_left (by omega) h
  · intro a ha hna
    simp only [mem_image, mem_range, not_exists, not_and] at hna ha
    by_cases h1 : m ∣ a
    · obtain ⟨t, rfl⟩ := h1
      have : t < n / m + 1 := by
        have : m * t ≤ n := by omega
        have : t ≤ n / m := (Nat.le_div_iff_mul_le (by omega)).2 (by rw [mul_comm]; exact this)
        omega
      exact absurd rfl (hna t this)
    · simp [h1]


lemma blockLog_add (m : ℕ) (a b : K) : blockLog m (a + b) = blockLog m a + blockLog m b := by
  ext j
  simp only [blockLog, coeff_mk, map_add]
  split_ifs <;> ring

lemma blockSeries_add (m : ℕ) (hm : 1 ≤ m) (a b : K) :
    blockSeries m (a + b) = blockSeries m a * blockSeries m b := by
  rw [← exp_blockLog m hm, ← exp_blockLog m hm, ← exp_blockLog m hm, blockLog_add]
  exact Imp.exp_subst_add (blockLog_cc m a) (blockLog_cc m b)

lemma binomC_zero_left (l : ℕ) : binomC (0 : K) l = if l = 0 then 1 else 0 := by
  induction l with
  | zero => simp [binomC]
  | succ l ih =>
    simp only [binomC, ih]
    split_ifs <;> simp_all

lemma blockSeries_zero (m : ℕ) (hm : 1 ≤ m) : blockSeries m (0 : K) = 1 := by
  ext i
  simp only [blockSeries, coeff_mk, coeff_one, binomC_zero_left]
  by_cases h : i = 0
  · subst h; simp
  · have : ¬ (i / m = 0 ∧ m ∣ i) := by
      rintro ⟨h1, h2⟩
      have : i < m := by
        rcases Nat.eq_zero_or_pos i with h0 | h0
        · exact absurd h0 h
        · exact (Nat.div_eq_zero_iff).1 h1 |>.resolve_left (by omega)
      obtain ⟨d, hd⟩ := h2
      have : d = 0 := by
        by_contra hd0
        have : m ≤ i := by rw [hd]; exact Nat.le_mul_of_pos_right _ (Nat.pos_of_ne_zero hd0)
        omega
      subst this; simp at hd; exact h hd
    by_cases hd : m ∣ i
    · have : i / m ≠ 0 := fun h0 => this ⟨h0, hd⟩
      simp [hd, this, h]
    · simp [hd, h]

lemma blockSeries_inv (m : ℕ) (hm : 1 ≤ m) (c : K) :
    blockSeries m c * blockSeries m (-c) = 1 := by
  rw [← blockSeries_add m hm, add_neg_cancel, blockSeries_zero m hm]

/-- `β_{q-t} = β_q ∏_{i<t} (q-i)/(c+q-1-i)` for `t ≤ q`. -/
lemma binomC_ratio (c : K) (hc : ∀ m : ℕ, c + m ≠ 0) (q : ℕ) :
    ∀ t, t ≤ q → binomC c (q - t) = binomC c q * ∏ i ∈ range t, (((q : K) - i) / (c + q - 1 - i)) := by
  intro t
  induction t with
  | zero => intro _; simp
  | succ t ih =>
    intro ht
    rw [prod_range_succ, ← mul_assoc, ← ih (by omega)]
    obtain ⟨l, hl⟩ : ∃ l, q - t = l + 1 := ⟨q - t - 1, by omega⟩
    have hql : q - (t + 1) = l := by omega
    rw [hql, hl]
    have h1 := binomC_succ_mul c l
    have hqt : ((q : K) - t) = (l : K) + 1 := by
      have : (q : ℕ) = l + 1 + t := by omega
      rw [this]; push_cast; ring
    have hne : c + (l : K) ≠ 0 := hc l
    have hden : c + (q : K) - 1 - t = c + l := by
      rw [show (q : K) = l + 1 + t by
        have : (q : ℕ) = l + 1 + t := by omega
        rw [this]; push_cast; ring]
      ring
    rw [hqt, hden]
    field_simp
    linear_combination -h1

end algebra

/-- **Algebraic core of `thm:interp`.** -/
theorem interp_identity {K : Type*} [Field K] [CharZero K] (c : K) (hc : ∀ m : ℕ, c + m ≠ 0)
    (N : ℕ) (hN : 1 ≤ N) (G : PowerSeries K) (q ρ : ℕ) (hρ : ρ < N) :
    coeff (N * q + ρ) G =
      binomC c q * ∑ t ∈ range (q + 1),
        coeff (ρ + N * t) (G * blockSeries N (-c)) *
          ∏ i ∈ range t, (((q : K) - i) / (c + q - 1 - i)) := by
  have hG : G = blockSeries N c * (G * blockSeries N (-c)) := by
    rw [mul_comm G, ← mul_assoc, blockSeries_inv N hN, one_mul]
  set H := G * blockSeries N (-c) with hH
  have hdiv : (N * q + ρ) / N = q := by
    rw [Nat.mul_add_div (by omega), Nat.div_eq_of_lt hρ]; simp
  conv_lhs => rw [hG]
  rw [coeff_block_mul_gen N hN c H _, hdiv, ← sum_range_reflect, mul_sum]
  refine sum_congr rfl fun t ht => ?_
  have htq : t ≤ q := by have := mem_range.1 ht; omega
  have hidx : N * q + ρ - N * (q + 1 - 1 - t) = ρ + N * t := by
    have : q + 1 - 1 - t = q - t := by omega
    rw [this]
    have : N * (q - t) + N * t = N * q := by rw [← Nat.mul_add, Nat.sub_add_cancel htq]
    omega
  rw [hidx, show q + 1 - 1 - t = q - t by omega, binomC_ratio c hc q t htq]
  ring

/-- The function `F_ρ` of Theorem I evaluated at `z = q ∈ ℕ` (the series `∑_t` terminates). -/
noncomputable def interpF {K : Type*} [Field K] [CharZero K] (c : K) (N : ℕ)
    (G : PowerSeries K) (ρ q : ℕ) : K :=
  ∑ t ∈ range (q + 1), coeff (ρ + N * t) (G * blockSeries N (-c)) *
    ∏ i ∈ range t, (((q : K) - i) / (c + q - 1 - i))

theorem interp_identity' {K : Type*} [Field K] [CharZero K] (c : K) (hc : ∀ m : ℕ, c + m ≠ 0)
    (N : ℕ) (hN : 1 ≤ N) (G : PowerSeries K) (q ρ : ℕ) (hρ : ρ < N) :
    coeff (N * q + ρ) G = binomC c q * interpF c N G ρ q :=
  interp_identity c hc N hN G q ρ hρ

/-- The normalisation of the paper: with `c = α'/P`, `P = p^j`,
`(q-i)/(c+q-1-i) = P (q-i) / (α' + P (q-1-i))`. -/
lemma ratio_form {K : Type*} [Field K] (c P x y : K) (hP : P ≠ 0) (hcy : c + y ≠ 0) :
    x / (c + y) = P * x / (P * c + P * y) := by
  have : P * c + P * y = P * (c + y) := by ring
  rw [this, mul_div_mul_left _ _ hP]

section padic
variable {p : ℕ} [hp : Fact p.Prime]

lemma add_nat_ne_zero (c : ℚ_[p]) (hc : 1 < ‖c‖) (m : ℕ) : c + (m : ℚ_[p]) ≠ 0 := by
  intro h
  have : c = -(m : ℚ_[p]) := by linear_combination h
  have h2 : ‖c‖ ≤ 1 := by rw [this, norm_neg]; exact norm_natCast_le_one' m
  linarith

/-- `‖[x^{Nq+ρ}] G‖ = p^{Γ(q)} ‖F_ρ(q)‖` with `Γ(q) = jq + v_p(q!)`. -/
theorem interp_norm (c : ℚ_[p]) (j : ℕ) (hcj : ‖c‖ = (p : ℝ) ^ j) (hj : 1 ≤ j) (N : ℕ)
    (hN : 1 ≤ N) (G : PowerSeries ℚ_[p]) (q ρ : ℕ) (hρ : ρ < N) :
    ‖coeff (N * q + ρ) G‖ = (p : ℝ) ^ Gam p j q * ‖interpF c N G ρ q‖ := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hc1 : 1 < ‖c‖ := by rw [hcj]; exact one_lt_pow₀ hp1 (by omega)
  rw [interp_identity c (add_nat_ne_zero c hc1) N hN G q ρ hρ, norm_mul,
    norm_binomC_eq c hc1, hcj, ← pow_mul]
  unfold Gam
  rw [pow_add]
  rfl

/-- **Valuation form** for `G = exp(∑ w_j x^j/j)`: if `aw w n ≠ 0` and `F_ρ(q) ≠ 0`,
`v_p(a(n)) = v_p(n!) - Γ(q) + v_p(F_ρ(q))`, `n = Nq + ρ`. -/
theorem interp_val (w : ℕ → ℤ) (c : ℚ_[p]) (j : ℕ) (hcj : ‖c‖ = (p : ℝ) ^ j) (hj : 1 ≤ j)
    (N : ℕ) (hN : 1 ≤ N) (q ρ : ℕ) (hρ : ρ < N)
    (hz : aw w (N * q + ρ) ≠ 0)
    (hF : interpF c N (wExp (fun j => (w j : ℚ_[p]))) ρ q ≠ 0) :
    (padicValInt p (aw w (N * q + ρ)) : ℤ) =
      (padicValNat p (N * q + ρ).factorial : ℤ) - Gam p j q +
        (interpF c N (wExp (fun j => (w j : ℚ_[p]))) ρ q).valuation := by
  set n := N * q + ρ with hn
  set F := interpF c N (wExp (fun j => (w j : ℚ_[p]))) ρ q with hFdef
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have h1 := interp_norm c j hcj hj N hN (wExp (fun j => (w j : ℚ_[p]))) q ρ hρ
  have h2 : ((aw w n : ℤ) : ℚ_[p]) = coeff n (wExp (fun j => (w j : ℚ_[p]))) *
      (n.factorial : ℚ_[p]) := aw_cast_padic w n
  have h3 : ‖((aw w n : ℤ) : ℚ_[p])‖ = ‖coeff n (wExp (fun j => (w j : ℚ_[p])))‖ *
      ‖(n.factorial : ℚ_[p])‖ := by rw [h2, norm_mul]
  rw [norm_intCast_eq _ hz, h1, Imp.norm_natCast_eq _ n.factorial_ne_zero,
    Padic.norm_eq_zpow_neg_valuation hF] at h3
  have hpos : (0 : ℝ) < p := by linarith
  have hpne : (p : ℝ) ≠ 0 := hpos.ne'
  rw [← zpow_natCast (p : ℝ) (Gam p j q), ← zpow_add₀ hpne, ← zpow_add₀ hpne] at h3
  have := zpow_right_injective₀ hpos (ne_of_gt hp1) h3
  omega

end padic

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Invol.lean <==
import CongruenceRestricted.Defs

/-!
# Theorem invol: the 2-adic valuation of the number of involutions (A000085)

`Inv n = a_S(n)` for `S = {m | 2 < m}`: permutations of `n` points with all cycles of
length at most `2`.  For `n = 4q + ν` with `0 ≤ ν ≤ 3`,
`v_2(Inv n) = q + ε_ν` with `(ε_0, ε_1, ε_2, ε_3) = (0, 0, 1, 2)`.

The paper (Section 8.6) proves this from the block expansion of the Euler product of
`exp(x + x²/2)`, with the single block `4` of depth `2`.  Here the same statement is proved by
an elementary induction on `Inv (n+2) = Inv (n+1) + (n+1) Inv n`.  The four-step recurrence
is reduced to the pair `(Inv (4q+2), Inv (4q+3))`.  Writing `c = Inv (4q+4)` and
`b = Inv (4q+3)` one finds (this is the algebraic form of "the competing vectors lose at least
`2` in cost while the leading coefficient loses at most `1`")
* `Inv (4q+5) = c + (4q+4) b`,
* `Inv (4q+6) = (4q+6) c + (4q+4) b`,
* `Inv (4q+7) = 4 (2q+3) c + 4 (q+1) (4q+7) b`,
so that the valuations of the three new terms are read off from `v_2(c) = q+1`,
`v_2(b) = q+2`.
-/

open Finset

namespace CongruenceRestricted

/-- `Inv n`: the number of involutions of `n` points (A000085), as `a_S(n)`, `S = {m | 2 < m}`. -/
noncomputable def Inv (n : ℕ) : ℤ := aS {m | 2 < m} n

lemma wInv_le (m : ℕ) (h : m ≤ 2) : wS {m | 2 < m} m = 1 :=
  wS_of_not_mem (by simp; omega)

lemma wInv_gt (m : ℕ) (h : 2 < m) : wS {m | 2 < m} m = 0 :=
  wS_of_mem (by simpa using h)

lemma Inv_rec (n : ℕ) : Inv (n + 2) = Inv (n + 1) + ((n : ℤ) + 1) * Inv n := by
  unfold Inv
  rw [show n + 2 = (n + 1) + 1 from rfl, aS_succ]
  have hsub : range 2 ⊆ range (n + 1 + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [← sum_subset hsub]
  · rw [sum_range_succ, sum_range_succ, sum_range_zero,
      wInv_le 1 (by omega), wInv_le 2 (by omega)]
    have e1 : n + 1 - 1 = n := by omega
    simp only [Nat.sub_zero, e1, ff_zero, zero_add, one_mul]
    have f1 : ff ((n + 1 : ℕ) : ℤ) 1 = (n : ℤ) + 1 := by simp [ff]
    rw [f1]
  · intro j _ hj
    simp only [mem_range, not_lt] at hj
    rw [wInv_gt (j + 1) (by omega)]; simp

lemma Inv_zero : Inv 0 = 1 := aS_zero _

lemma Inv_one : Inv 1 = 1 := by
  unfold Inv
  rw [aS_succ, sum_range_one, wInv_le 1 (by omega)]
  simp [ff_zero, aS_zero]

lemma Inv_two : Inv 2 = 2 := by
  have h := Inv_rec 0
  simp only [zero_add, Nat.cast_zero] at h
  rw [Inv_one, Inv_zero] at h
  norm_num at h
  exact h

lemma Inv_three : Inv 3 = 4 := by
  have h := Inv_rec 1
  norm_num at h
  rw [Inv_two, Inv_one] at h
  norm_num at h
  exact h

/-- The induction hypothesis: `v_2(Inv(4q+2)) = q+1` and `v_2(Inv(4q+3)) = q+2`. -/
lemma Inv_stage (q : ℕ) :
    ∃ a b : ℤ, Odd a ∧ Odd b ∧
      Inv (4 * q + 2) = 2 ^ (q + 1) * a ∧ Inv (4 * q + 3) = 2 ^ (q + 2) * b := by
  induction q with
  | zero => exact ⟨1, 1, odd_one, odd_one, by simp [Inv_two], by simp [Inv_three]⟩
  | succ q ih =>
    obtain ⟨a, b, ha, hb, h2, h3⟩ := ih
    -- c = Inv(4q+4)
    have h4 : Inv (4 * q + 4) = 2 ^ (q + 1) * (2 * b + (4 * q + 3) * a) := by
      have := Inv_rec (4 * q + 2)
      rw [show 4 * q + 2 + 2 = 4 * q + 4 from rfl, show 4 * q + 2 + 1 = 4 * q + 3 from rfl,
        h3, h2] at this
      rw [this]; push_cast; ring
    have hc : Odd (2 * b + (4 * (q : ℤ) + 3) * a) := by
      obtain ⟨x, hx⟩ := ha
      exact ⟨b + (4 * q + 3) * x + 2 * q + 1, by rw [hx]; ring⟩
    obtain ⟨c', hc'⟩ : ∃ c' : ℤ, c' = 2 * b + (4 * (q : ℤ) + 3) * a := ⟨_, rfl⟩
    rw [← hc'] at h4 hc
    have h5 : Inv (4 * q + 5) = 2 ^ (q + 1) * (c' + 8 * (q + 1) * b) := by
      have := Inv_rec (4 * q + 3)
      rw [show 4 * q + 3 + 2 = 4 * q + 5 from rfl, show 4 * q + 3 + 1 = 4 * q + 4 from rfl,
        h3, h4] at this
      rw [this]; push_cast; ring
    have h6 : Inv (4 * q + 6) = 2 ^ (q + 2) * ((2 * q + 3) * c' + 4 * (q + 1) * b) := by
      have := Inv_rec (4 * q + 4)
      rw [show 4 * q + 4 + 2 = 4 * q + 6 from rfl, show 4 * q + 4 + 1 = 4 * q + 5 from rfl,
        h5, h4] at this
      rw [this]; push_cast; ring
    have h7 : Inv (4 * q + 7) =
        2 ^ (q + 3) * ((2 * q + 3) * c' + 2 * (q + 1) * (4 * q + 7) * b) := by
      have := Inv_rec (4 * q + 5)
      rw [show 4 * q + 5 + 2 = 4 * q + 7 from rfl, show 4 * q + 5 + 1 = 4 * q + 6 from rfl,
        h6, h5] at this
      rw [this]; push_cast; ring
    obtain ⟨y, hy⟩ := hc
    refine ⟨(2 * q + 3) * c' + 4 * (q + 1) * b, (2 * q + 3) * c' + 2 * (q + 1) * (4 * q + 7) * b,
      ⟨(2 * q + 3) * y + (q + 1) + 2 * (q + 1) * b, ?_⟩,
      ⟨(2 * q + 3) * y + (q + 1) + (q + 1) * (4 * q + 7) * b, ?_⟩, ?_, ?_⟩
    · rw [hy]; push_cast; ring
    · rw [hy]; push_cast; ring
    · rw [show 4 * (q + 1) + 2 = 4 * q + 6 by ring, h6]
    · rw [show 4 * (q + 1) + 3 = 4 * q + 7 by ring, h7]

/-- `Inv (4q+4)` and `Inv (4q+5)` have valuation exactly `q+1`. -/
lemma Inv_stage' (q : ℕ) :
    ∃ c d : ℤ, Odd c ∧ Odd d ∧
      Inv (4 * q + 4) = 2 ^ (q + 1) * c ∧ Inv (4 * q + 5) = 2 ^ (q + 1) * d := by
  obtain ⟨a, b, ha, hb, h2, h3⟩ := Inv_stage q
  have h4 : Inv (4 * q + 4) = 2 ^ (q + 1) * (2 * b + (4 * q + 3) * a) := by
    have := Inv_rec (4 * q + 2)
    rw [show 4 * q + 2 + 2 = 4 * q + 4 from rfl, show 4 * q + 2 + 1 = 4 * q + 3 from rfl,
      h3, h2] at this
    rw [this]; push_cast; ring
  have h5 : Inv (4 * q + 5) = 2 ^ (q + 1) * ((2 * b + (4 * q + 3) * a) + 8 * (q + 1) * b) := by
    have := Inv_rec (4 * q + 3)
    rw [show 4 * q + 3 + 2 = 4 * q + 5 from rfl, show 4 * q + 3 + 1 = 4 * q + 4 from rfl,
      h3, h4] at this
    rw [this]; push_cast; ring
  obtain ⟨x, hx⟩ := ha
  refine ⟨2 * b + (4 * q + 3) * a, (2 * b + (4 * q + 3) * a) + 8 * (q + 1) * b,
    ⟨b + (4 * q + 3) * x + 2 * q + 1, by rw [hx]; ring⟩,
    ⟨b + (4 * q + 3) * x + 2 * q + 1 + 4 * (q + 1) * b, by rw [hx]; ring⟩, h4, h5⟩

lemma padicValInt_two_pow_mul_odd (k : ℕ) (u : ℤ) (hu : Odd u) :
    padicValInt 2 (2 ^ k * u) = k := by
  have hu0 : u ≠ 0 := by rintro rfl; simp at hu
  have h2 : padicValInt 2 u = 0 := by
    apply padicValInt.eq_zero_of_not_dvd
    rintro ⟨c, hc⟩
    obtain ⟨d, hd⟩ := hu
    omega
  have h3 : padicValInt 2 ((2 : ℤ) ^ k) = k := by
    have : ((2 : ℤ) ^ k) = ((2 ^ k : ℕ) : ℤ) := by push_cast; rfl
    rw [this, padicValInt.of_nat, padicValNat.prime_pow]
  rw [padicValInt.mul (by positivity) hu0, h2, h3]
  simp

/-- The exceptional offsets `ε_ν` of the theorem: `(0, 0, 1, 2)`. -/
def invEps (ν : ℕ) : ℕ := if ν = 2 then 1 else if ν = 3 then 2 else 0

/-- **Theorem invol** (exact form): `Inv (4q+ν) = 2^(q + ε_ν) · u` with `u` odd. -/
theorem Inv_exact (n : ℕ) : ∃ u : ℤ, Odd u ∧ Inv n = 2 ^ (n / 4 + invEps (n % 4)) * u := by
  obtain ⟨q, ν, hν, rfl⟩ : ∃ q ν, ν < 4 ∧ n = 4 * q + ν := ⟨n / 4, n % 4, by omega, by omega⟩
  have hq : (4 * q + ν) / 4 = q := by omega
  have hr : (4 * q + ν) % 4 = ν := by omega
  rw [hq, hr]
  interval_cases ν
  · -- 4q
    rcases q with _ | q
    · exact ⟨1, odd_one, by simp [Inv_zero, invEps]⟩
    · obtain ⟨c, d, hc, hd, h4, h5⟩ := Inv_stage' q
      refine ⟨c, hc, ?_⟩
      rw [show 4 * (q + 1) + 0 = 4 * q + 4 by ring, h4]; simp [invEps]
  · rcases q with _ | q
    · exact ⟨1, odd_one, by simp [Inv_one, invEps]⟩
    · obtain ⟨c, d, hc, hd, h4, h5⟩ := Inv_stage' q
      refine ⟨d, hd, ?_⟩
      rw [show 4 * (q + 1) + 1 = 4 * q + 5 by ring, h5]; simp [invEps]
  · obtain ⟨a, b, ha, hb, h2, h3⟩ := Inv_stage q
    exact ⟨a, ha, by rw [h2]; simp [invEps]⟩
  · obtain ⟨a, b, ha, hb, h2, h3⟩ := Inv_stage q
    exact ⟨b, hb, by rw [h3]; simp [invEps]⟩

/-- **Theorem invol**: `v_2(I(n)) = ⌊n/4⌋ + ε_{n mod 4}` with `ε = (0,0,1,2)`. -/
theorem Inv_padicValInt (n : ℕ) :
    padicValInt 2 (Inv n) = n / 4 + invEps (n % 4) := by
  obtain ⟨u, hu, h⟩ := Inv_exact n
  rw [h, padicValInt_two_pow_mul_odd _ _ hu]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Main.lean <==
import CongruenceRestricted.PermFinal
import CongruenceRestricted.RowGcd
import CongruenceRestricted.TwoAdic
import CongruenceRestricted.CoprimeDvd
import CongruenceRestricted.Refine
import CongruenceRestricted.GcdFamily

/-!
# Headline theorems

Statements about actual permutations (via `aS_eq_card_perm`) and axiom checks.
-/

open Function

namespace CongruenceRestricted

open Equiv

/-- The number of permutations of `Fin n` with no cycle length in `S`. -/
noncomputable def permCount (S : Set ℕ) (n : ℕ) : ℕ :=
  Nat.card {σ : Perm (Fin n) // ∀ x, minimalPeriod σ x ∉ S}

theorem aS_eq_permCount (S : Set ℕ) (n : ℕ) : aS S n = (permCount S n : ℤ) :=
  aS_eq_card_perm S n

/-- **Theorem general(i)**, for permutation counts. -/
theorem general_i_perm (S : Set ℕ) (r : ℕ) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S)
    (n : ℕ) (hn : 1 ≤ n) :
    (∏ i ∈ Finset.range r, ((n : ℤ) - 1 - i)) ∣ (permCount S n : ℤ) := by
  rw [← aS_eq_permCount]; exact general_i S r hS n hn

/-- **Theorem A378(a)**, for permutation counts. -/
theorem A378_a_perm (n k : ℕ) (hk : 2 ≤ k) (hkn : k ≤ n) :
    ((n : ℤ) - 1) ∣ (permCount {1, k} n : ℤ) := by
  rw [← aS_eq_permCount]; exact A378_a n k hk hkn

/-- **Theorem A378(b)**, for permutation counts. -/
theorem A378_b_perm (n : ℕ) (hn : 3 ≤ n) :
    (Finset.Icc 2 n).gcd (fun k => (permCount {1, k} n : ℤ)) = (n : ℤ) - 1 := by
  simp only [← aS_eq_permCount]
  exact A378_b n hn

/-- **Theorem exact2(i)**, for permutation counts: `v_2` of the number of permutations of `n`
points with all cycles of length at most `3`. -/
theorem exact2_i_perm (n : ℕ) (hn : 2 ≤ n) :
    padicValInt 2 (permCount {m | 3 < m} n : ℤ) = 1 + (n - 2) / 4 := by
  rw [← aS_eq_permCount]; exact exact2_i n hn

/-- **Theorem refine**, for permutation counts. -/
theorem refine_dvd_perm (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hS : ∀ m, 1 ≤ m → m ≤ p → m ∈ S)
    (n : ℕ) (hn : p + 1 ≤ n) :
    ff ((n : ℤ) - 1) p * (p : ℤ) ^ ((n - 1) / (2 * p)) ∣ (permCount S n : ℤ) := by
  rw [← aS_eq_permCount]; exact refine_dvd S p hp hS n hn

/-- **Theorem gcd12k**, for permutation counts. -/
theorem gcd12k_perm (n : ℕ) (hn : 4 ≤ n) :
    (Finset.Icc 3 n).gcd (fun k => (permCount {1, 2, k} n : ℤ)) =
      2 ^ ((n - 1) / 4) * (((n : ℤ) - 1) * ((n : ℤ) - 2)) := by
  simp only [← aS_eq_permCount]
  exact gcd12k n hn

end CongruenceRestricted

#print axioms CongruenceRestricted.general_i
#print axioms CongruenceRestricted.general_i_perm
#print axioms CongruenceRestricted.A378_a
#print axioms CongruenceRestricted.A378_pred
#print axioms CongruenceRestricted.A378_self
#print axioms CongruenceRestricted.A378_c
#print axioms CongruenceRestricted.A378_d
#print axioms CongruenceRestricted.A378_d'
#print axioms CongruenceRestricted.A378_b_iff
#print axioms CongruenceRestricted.A378_b
#print axioms CongruenceRestricted.A378_b_perm
#print axioms CongruenceRestricted.exact2_i
#print axioms CongruenceRestricted.exact2_i_perm
#print axioms CongruenceRestricted.aS_eq_card_perm
#print axioms CongruenceRestricted.bdCount_eq
#print axioms CongruenceRestricted.bdCount_closed_mul
#print axioms CongruenceRestricted.bdCount_closed_div
#print axioms CongruenceRestricted.coprimeCount_eq_sum
#print axioms CongruenceRestricted.coprimeCount_dvd_pred
#print axioms CongruenceRestricted.coprimeCount_dvd_succ
#print axioms CongruenceRestricted.coprimeCount_dvd_sq_sub_one
#print axioms CongruenceRestricted.coprimeCount_coprime
#print axioms CongruenceRestricted.aS_eq_ff_mul_QS
#print axioms CongruenceRestricted.QS_shift_neg
#print axioms CongruenceRestricted.refine_exists
#print axioms CongruenceRestricted.refine_dvd
#print axioms CongruenceRestricted.refine_padicValInt
#print axioms CongruenceRestricted.refine_dvd_perm
#print axioms CongruenceRestricted.H3_all
#print axioms CongruenceRestricted.H12_all
#print axioms CongruenceRestricted.odd_prime_col
#print axioms CongruenceRestricted.gcd12k
#print axioms CongruenceRestricted.gcd12k_perm


==> anc/lean/lean-restricted/CongruenceRestricted/Main2.lean <==
import CongruenceRestricted.Main
import CongruenceRestricted.Invol
import CongruenceRestricted.Cop
import CongruenceRestricted.Harmonic
import CongruenceRestricted.HarmonicC
import CongruenceRestricted.HarmonicD
import CongruenceRestricted.Plateau
import CongruenceRestricted.Calculus
import CongruenceRestricted.EulerLemmas
import CongruenceRestricted.P2Main
import CongruenceRestricted.P3Main

/-!
# Headline theorems of the extension (valuation calculus, Harmonic Theorem, involutions, A335088)

Permutation-count versions and `#print axioms`.
-/

namespace CongruenceRestricted

lemma wS_gt_eq (r : ℕ) : wS {m | r < m} = wR r := by
  funext m; unfold wS wR; by_cases h : r < m <;> simp [h]

lemma wS_le_eq (r : ℕ) : wS {m | m ≤ r} = wGt r := by
  funext m; unfold wS wGt; by_cases h : m ≤ r <;> simp [h]

lemma aS_gt_eq (r n : ℕ) : aS {m | r < m} n = aw (wR r) n := by
  unfold aS; rw [wS_gt_eq]

lemma aS_le_eq (r n : ℕ) : aS {m | m ≤ r} n = aw (wGt r) n := by
  unfold aS; rw [wS_le_eq]

/-- **Involutions** (A000085), for permutation counts. -/
theorem invol_perm (n : ℕ) :
    padicValInt 2 (permCount {m | 2 < m} n : ℤ) = n / 4 + invEps (n % 4) := by
  rw [← aS_eq_permCount]; exact Inv_padicValInt n

/-- **Harmonic Theorem (a)** for permutation counts: all cycles of length at most `r`. -/
theorem harmonic_a_bound_perm (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k)
    (hpk : ¬ (p = 2 ∧ k = 1)) (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ) :
    padicValNat p n.factorial ≤
      padicValInt p (permCount {m | r < m} n : ℤ) +
        (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial) := by
  rw [← aS_eq_permCount, aS_gt_eq]; exact harmonic_a_bound p k r hk hpk hr1 hr0 hr2 n

/-- **Harmonic Theorem (b)** for permutation counts. -/
theorem harmonic_b_perm (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (h2r : p ^ k ≤ 2 * r + 2) (n : ℕ) :
    (padicValNat p n.factorial <
      padicValInt p (permCount {m | r < m} n : ℤ) +
        (k * (n / p ^ k) + padicValNat p (n / p ^ k).factorial)) ↔
    (r < n % p ^ k ∧ padicNorm p (1 - ∑ m ∈ Finset.Ioc r (n % p ^ k), (1 : ℚ) / m) < 1) := by
  rw [← aS_eq_permCount, aS_gt_eq]; exact harmonic_b p k r hk hpk hr1 hr0 hr2 h2r n

/-- **Harmonic Theorem (c)** for permutation counts: all cycles longer than `r`. -/
theorem harmonic_c_bound_perm (p k r : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k)
    (hpk : ¬ (p = 2 ∧ k = 1)) (hr1 : p ^ k - p ≤ r) (hr0 : 1 ≤ r) (hr2 : r < p ^ k) (n : ℕ)
    (hn : r < n) :
    padicValInt p (ff ((n : ℤ) - 1) r) + padicValNat p (n - r - 1).factorial ≤
      padicValInt p (permCount {m | m ≤ r} n : ℤ) +
        (k * ((n - r - 1) / p ^ k) + padicValNat p ((n - r - 1) / p ^ k).factorial) := by
  rw [← aS_eq_permCount, aS_le_eq]; exact harmonic_c_bound p k r hk hpk hr1 hr0 hr2 n hn

/-- **Harmonic Theorem (d)** for permutation counts. -/
theorem harmonic_d_perm (p k : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr0 : 1 ≤ p ^ k - 1) (n : ℕ) (hn : p ^ k ≤ n) :
    padicValNat p (n - 1).factorial =
      padicValInt p (permCount {m | m ≤ p ^ k - 1} n : ℤ) +
        (k * (n / p ^ k - 1) + padicValNat p (n / p ^ k - 1).factorial) := by
  rw [← aS_eq_permCount, aS_le_eq]; exact harmonic_d p k hk hpk hr0 n hn

/-- **A335088**: `n+1 ∣ cop n` when `n+1` is composite, for permutation counts. -/
theorem cop_dvd_succ_perm (n : ℕ) (h1 : 1 < n + 1) (hp : ¬ (n + 1).Prime) :
    ((n : ℤ) + 1) ∣ (permCount {m | ¬ m.Coprime n} n : ℤ) := by
  rw [← aS_eq_permCount]; exact cop_dvd_succ_of_composite n h1 hp

theorem cop_dvd_pred_perm (n : ℕ) (hn : 2 ≤ n) :
    ((n : ℤ) - 1) ∣ (permCount {m | ¬ m.Coprime n} n : ℤ) := by
  rw [← aS_eq_permCount]; exact cop_dvd_pred n hn

/-- **Theorem p2r5** for permutation counts (all cycles of length at most `5`). -/
theorem p2r5_perm (n : ℕ) :
    4 * (n / 8) + gamma2 (n % 8) ≤ padicValInt 2 (permCount {m | 5 < m} n : ℤ) ∧
    (padicValInt 2 (permCount {m | 5 < m} n : ℤ) = 4 * (n / 8) + gamma2 (n % 8) ↔
      n % 16 ≠ 12 ∧ n % 16 ≠ 13) := by
  rw [← aS_eq_permCount, aS_gt_eq]
  exact ⟨(p2r5 n).1, (p2r5 n).2.1⟩

/-- **Theorem p2r4** for permutation counts. -/
theorem p2r4_perm (n : ℕ) :
    4 * (n / 8) + gamma2 (n % 8) ≤ padicValInt 2 (permCount {m | 4 < m} n : ℤ) ∧
    (padicValInt 2 (permCount {m | 4 < m} n : ℤ) = 4 * (n / 8) + gamma2 (n % 8) ↔
      n % 16 ≠ 12 ∧ n % 16 ≠ 5) := by
  rw [← aS_eq_permCount, aS_gt_eq]
  exact ⟨(p2r4 n).1, (p2r4 n).2.1⟩

/-- **Theorem p3** for permutation counts (`r = 3, 4, 5`). -/
theorem p3_perm (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    n / 9 + (n + 6) / 9 ≤ padicValInt 3 (permCount {m | r < m} n : ℤ) ∧
    (padicValInt 3 (permCount {m | r < m} n : ℤ) = n / 9 + (n + 6) / 9 ↔ ¬ exc3 r n) := by
  rw [← aS_eq_permCount, aS_gt_eq]
  exact ⟨(p3 r h3 h5 n).1, (p3 r h3 h5 n).2.1⟩

end CongruenceRestricted

#print axioms CongruenceRestricted.Inv_padicValInt
#print axioms CongruenceRestricted.Inv_exact
#print axioms CongruenceRestricted.invol_perm
#print axioms CongruenceRestricted.cop_dvd_pred
#print axioms CongruenceRestricted.cop_coprime
#print axioms CongruenceRestricted.cop_dvd_succ_of_composite
#print axioms CongruenceRestricted.cop_dvd_succ_perm
#print axioms CongruenceRestricted.cop_dvd_pred_perm
#print axioms CongruenceRestricted.pow_dvd_aw_of_gauss
#print axioms CongruenceRestricted.aw_eq_coeff_egf
#print axioms CongruenceRestricted.exp_blockLog
#print axioms CongruenceRestricted.coeff_wExp_decomp
#print axioms CongruenceRestricted.norm_coeff_wExp_uOf_le
#print axioms CongruenceRestricted.dominant_le
#print axioms CongruenceRestricted.dominant_eq
#print axioms CongruenceRestricted.dominant_lt
#print axioms CongruenceRestricted.dominant_wExp_le
#print axioms CongruenceRestricted.calculus_norm_le
#print axioms CongruenceRestricted.calculus_valuation
#print axioms CongruenceRestricted.sgam_wR_large
#print axioms CongruenceRestricted.sgam_wGt
#print axioms CongruenceRestricted.sgam_wCop
#print axioms CongruenceRestricted.harmonic_a_bound
#print axioms CongruenceRestricted.harmonic_a_iff
#print axioms CongruenceRestricted.harmonic_plateau
#print axioms CongruenceRestricted.harmonic_b
#print axioms CongruenceRestricted.cR_formula
#print axioms CongruenceRestricted.gTw_formula
#print axioms CongruenceRestricted.aw_wGt_eq
#print axioms CongruenceRestricted.harmonic_c_bound
#print axioms CongruenceRestricted.harmonic_c_strict
#print axioms CongruenceRestricted.harmonic_d
#print axioms CongruenceRestricted.plateau_sum
#print axioms CongruenceRestricted.plateau_closed
#print axioms CongruenceRestricted.plateau_never_dvd
#print axioms CongruenceRestricted.cor_plateau_c_r8
#print axioms CongruenceRestricted.cor_plateau_c_r7
#print axioms CongruenceRestricted.cor_plateau_c_r6
#print axioms CongruenceRestricted.harmonic_a_bound_perm
#print axioms CongruenceRestricted.harmonic_b_perm
#print axioms CongruenceRestricted.harmonic_c_bound_perm
#print axioms CongruenceRestricted.harmonic_d_perm
#print axioms CongruenceRestricted.tie_two
#print axioms CongruenceRestricted.exists_goodRho_factor
#print axioms CongruenceRestricted.p2_main_norm
#print axioms CongruenceRestricted.p2_val_bound
#print axioms CongruenceRestricted.p2_val_iff
#print axioms CongruenceRestricted.p2r5
#print axioms CongruenceRestricted.p2r4
#print axioms CongruenceRestricted.p2r4_floor_half
#print axioms CongruenceRestricted.bala2
#print axioms CongruenceRestricted.res_crit
#print axioms CongruenceRestricted.near_sum
#print axioms CongruenceRestricted.p3_data_all
#print axioms CongruenceRestricted.p3_main_norm
#print axioms CongruenceRestricted.p3_val_bound
#print axioms CongruenceRestricted.p3_val_iff
#print axioms CongruenceRestricted.p3
#print axioms CongruenceRestricted.bala_A3
#print axioms CongruenceRestricted.bala_A4
#print axioms CongruenceRestricted.bala_A5
#print axioms CongruenceRestricted.p2r5_perm
#print axioms CongruenceRestricted.p2r4_perm
#print axioms CongruenceRestricted.p3_perm


==> anc/lean/lean-restricted/CongruenceRestricted/Main3.lean <==
import CongruenceRestricted.CycleGcdVal
import CongruenceRestricted.Main2
import CongruenceRestricted.ExactCalculus
import CongruenceRestricted.VecXi
import CongruenceRestricted.Saturation
import CongruenceRestricted.Dichotomy
import CongruenceRestricted.Interp

/-! Axiom checks for the second extension (exactness, saturation, dichotomy, interpolation). -/

#print axioms CongruenceRestricted.block_coeff_unit
#print axioms CongruenceRestricted.exact_list
#print axioms CongruenceRestricted.calculus_exact
#print axioms CongruenceRestricted.calculus_exact_val
#print axioms CongruenceRestricted.vcost_le_kap
#print axioms CongruenceRestricted.essential_a
#print axioms CongruenceRestricted.essential_b
#print axioms CongruenceRestricted.Xi_eq_vec
#print axioms CongruenceRestricted.mem_Mx
#print axioms CongruenceRestricted.calculus_exact_vec
#print axioms CongruenceRestricted.split_cor
#print axioms CongruenceRestricted.sgam_pmul
#print axioms CongruenceRestricted.sat_iff_paper
#print axioms CongruenceRestricted.noBlocks_of_sat
#print axioms CongruenceRestricted.sat_of_noBlocks
#print axioms CongruenceRestricted.integral_of_noBlocks
#print axioms CongruenceRestricted.noBlocks_of_integral
#print axioms CongruenceRestricted.saturation_tfae
#print axioms CongruenceRestricted.saturated_valuation
#print axioms CongruenceRestricted.sat_coprime
#print axioms CongruenceRestricted.sat_residue
#print axioms CongruenceRestricted.dich_A_gen
#print axioms CongruenceRestricted.dichotomy_A
#print axioms CongruenceRestricted.dichotomy_B_odd_pos
#print axioms CongruenceRestricted.dichotomy_B_odd_neg
#print axioms CongruenceRestricted.dichotomy_B_two
#print axioms CongruenceRestricted.dichotomy_eventual
#print axioms CongruenceRestricted.interp_identity
#print axioms CongruenceRestricted.interp_norm
#print axioms CongruenceRestricted.interp_val
#print axioms CongruenceRestricted.Cphi_eq_sum
#print axioms CongruenceRestricted.gcdCount_eq_sum
#print axioms CongruenceRestricted.cyclegcd_a
#print axioms CongruenceRestricted.cyclegcd_b
#print axioms CongruenceRestricted.cyclegcd_c
#print axioms CongruenceRestricted.cyclegcd_d_dvd
#print axioms CongruenceRestricted.cyclegcd_d_ndvd
#print axioms CongruenceRestricted.gcdCount_two_val_two
#print axioms CongruenceRestricted.gcdCount_two_val_odd


==> anc/lean/lean-restricted/CongruenceRestricted/Main4.lean <==
import CongruenceRestricted.GcdFamilyGen
import CongruenceRestricted.A333726
import CongruenceRestricted.Essential
import CongruenceRestricted.Periodicity
import CongruenceRestricted.SecondOrder
import CongruenceRestricted.Col2
import CongruenceRestricted.SharpPeriod
import CongruenceRestricted.PaperConst

/-! Axiom checks for the third extension (gcd family, A333726, essential set, periodicity,
second order, column 2). -/

#print axioms CongruenceRestricted.gcdq
#print axioms CongruenceRestricted.gcdq_val
#print axioms CongruenceRestricted.gcdfamily
#print axioms CongruenceRestricted.gcdfamily_sandwich
#print axioms CongruenceRestricted.gcdfamily_val
#print axioms CongruenceRestricted.gAll_dvd
#print axioms CongruenceRestricted.dvd_gAll
#print axioms CongruenceRestricted.gcdfamily_r1
#print axioms CongruenceRestricted.gcdfamily_r2
#print axioms CongruenceRestricted.GrFam_eq_perm
#print axioms CongruenceRestricted.A333726
#print axioms CongruenceRestricted.A333726_perm
#print axioms CongruenceRestricted.A333726_val
#print axioms CongruenceRestricted.A333726_dvd_case
#print axioms CongruenceRestricted.A333726_ndvd_case
#print axioms CongruenceRestricted.Ucyc_eq_card
#print axioms CongruenceRestricted.essSet_finite
#print axioms CongruenceRestricted.essSet_bound
#print axioms CongruenceRestricted.essential_determines
#print axioms CongruenceRestricted.Xi_ess_congr_i0
#print axioms CongruenceRestricted.calculus_exact_ess
#print axioms CongruenceRestricted.max_core
#print axioms CongruenceRestricted.Xi_shift
#print axioms CongruenceRestricted.Xi_periodic_mod
#print axioms CongruenceRestricted.period_Xi
#print axioms CongruenceRestricted.exc_iff_Xi
#print axioms CongruenceRestricted.period_exceptional
#print axioms CongruenceRestricted.second_core
#print axioms CongruenceRestricted.second_order
#print axioms CongruenceRestricted.col2_datum
#print axioms CongruenceRestricted.col2
#print axioms CongruenceRestricted.col2_exc_iff
#print axioms CongruenceRestricted.col2_T
#print axioms CongruenceRestricted.T2_eq
#print axioms CongruenceRestricted.Xi_shift_of_good
#print axioms CongruenceRestricted.window
#print axioms CongruenceRestricted.sharp_good
#print axioms CongruenceRestricted.sharp_period
#print axioms CongruenceRestricted.sharp_period_mod
#print axioms CongruenceRestricted.range_paper
#print axioms CongruenceRestricted.SRange_paper
#print axioms CongruenceRestricted.sharp_period_paper
#print axioms CongruenceRestricted.sharp_period_mod_paper
#print axioms CongruenceRestricted.period_paper
#print axioms CongruenceRestricted.sharp_period_calc
#print axioms CongruenceRestricted.period_calc_paper
#print axioms CongruenceRestricted.vcost_le_kapC
#print axioms CongruenceRestricted.exists_kapC
#print axioms CongruenceRestricted.vcost_le_kapU
#print axioms CongruenceRestricted.exists_kapU


==> anc/lean/lean-restricted/CongruenceRestricted/P2Core.lean <==
import CongruenceRestricted.P2Num
import CongruenceRestricted.HarmonicSetup

/-!
# `2`-adic analysis for `r = 4, 5`: sums of terms, block data

Abstract facts on sums of terms with a unique (or tied) maximal norm, and the verification of the
hypotheses of `exists_goodRho_factor` for `p = 2`, `N = 8`, `N' = 6`, `j' = 1`.
-/

open PowerSeries Finset ArithmeticFunction
open scoped ArithmeticFunction.Moebius

namespace CongruenceRestricted

section sums
variable {p : ℕ} [hp : Fact p.Prime]

lemma sum_le_B (K : ℕ) (t : ℕ → ℚ_[p]) (B : ℝ) (hB : 0 ≤ B) (h : ∀ l ≤ K, ‖t l‖ ≤ B) :
    ‖∑ l ∈ range (K + 1), t l‖ ≤ B := by
  apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg hB
  intro l hl; exact h l (by have := mem_range.1 hl; omega)

lemma sum_eq_top (K : ℕ) (t : ℕ → ℚ_[p]) (B B' : ℝ) (hB' : 0 ≤ B') (hlt : B' < B)
    (hK : ‖t K‖ = B) (h : ∀ l < K, ‖t l‖ ≤ B') :
    ‖∑ l ∈ range (K + 1), t l‖ = B := by
  rw [sum_range_succ]
  have h1 : ‖∑ l ∈ range K, t l‖ ≤ B' := by
    apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg hB'
    intro l hl; exact h l (mem_range.1 hl)
  have h2 : ‖∑ l ∈ range K, t l‖ < ‖t K‖ := by rw [hK]; exact lt_of_le_of_lt h1 hlt
  rw [IsUltrametricDist.norm_add_eq_max_of_norm_ne_norm (ne_of_lt h2), max_eq_right h2.le, hK]

end sums

lemma sum_tie (K : ℕ) (hK1 : 1 ≤ K) (t : ℕ → ℚ_[2]) (B : ℝ) (hB : 0 ≤ B)
    (h1 : ‖t K‖ = B) (h2 : ‖t (K - 1)‖ = B) (h : ∀ l < K - 1, ‖t l‖ ≤ B / 2) :
    ‖∑ l ∈ range (K + 1), t l‖ ≤ B / 2 := by
  obtain ⟨K', rfl⟩ : ∃ K', K = K' + 1 := ⟨K - 1, by omega⟩
  rw [sum_range_succ, sum_range_succ, add_assoc]
  simp only [Nat.add_sub_cancel] at h2 h
  have h3 : ‖∑ l ∈ range K', t l‖ ≤ B / 2 := by
    apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
    intro l hl; exact h l (mem_range.1 hl)
  have h4 : ‖t K' + t (K' + 1)‖ ≤ B / 2 := by
    by_cases hy : t (K' + 1) = 0
    · rw [hy] at h1; simp at h1
      rw [hy]
      have : ‖t K'‖ = 0 := by rw [h2, ← h1]
      simp only [add_zero, this]; positivity
    · have := tie_two (t K') (t (K' + 1)) hy (by rw [h1, h2])
      rwa [h1] at this
  exact (IsUltrametricDist.norm_add_le_max _ _).trans (max_le h3 h4)

lemma sum_second (K : ℕ) (hK1 : 1 ≤ K) (t : ℕ → ℚ_[2]) (B : ℝ) (hB : 0 < B)
    (h2 : ‖t (K - 1)‖ = B) (h1 : ‖t K‖ ≤ B / 2) (h : ∀ l < K - 1, ‖t l‖ ≤ B / 2) :
    ‖∑ l ∈ range (K + 1), t l‖ = B := by
  obtain ⟨K', rfl⟩ : ∃ K', K = K' + 1 := ⟨K - 1, by omega⟩
  rw [sum_range_succ, sum_range_succ]
  simp only [Nat.add_sub_cancel] at h2 h
  have h3 : ‖∑ l ∈ range K', t l‖ ≤ B / 2 := by
    apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
    intro l hl; exact h l (mem_range.1 hl)
  have h4 : ‖∑ l ∈ range K', t l + t K'‖ = B := by
    have hlt : ‖∑ l ∈ range K', t l‖ < ‖t K'‖ := by rw [h2]; linarith
    rw [IsUltrametricDist.norm_add_eq_max_of_norm_ne_norm (ne_of_lt hlt), max_eq_right hlt.le, h2]
  have hlt : ‖t (K' + 1)‖ < ‖∑ l ∈ range K', t l + t K'‖ := by rw [h4]; linarith
  rw [IsUltrametricDist.norm_add_eq_max_of_norm_ne_norm (ne_of_gt hlt), max_eq_left hlt.le, h4]

section sgamfacts
variable {p : ℕ} [hp : Fact p.Prime]

lemma sgam_wR_ppow (k r : ℕ) (hk : 1 ≤ k) (h1 : p ^ (k - 1) ≤ r) (h2 : r < p ^ k) :
    sgam (wR r) (p ^ k) = -1 := by
  rw [sgam_eq, Nat.sum_divisors_prime_pow hp.out]
  rw [Finset.sum_eq_single_of_mem 1 (by simp; omega)]
  · rw [pow_one, moebius_apply_prime hp.out]
    have h1' : p ^ k / p = p ^ (k - 1) := by
      rw [show p ^ k = p ^ (k - 1) * p by rw [← pow_succ]; congr 1; omega]
      exact Nat.mul_div_cancel _ hp.out.pos
    simp [wR, h1', h1]
  · intro x hx hx1
    rcases Nat.eq_zero_or_pos x with rfl | hx0
    · have : ¬ p ^ k ≤ r := by omega
      simp [wR, this]
    · rw [moebius_apply_prime_pow hp.out (by omega), if_neg hx1]; simp

lemma sgam_wR_ppow_zero (k r : ℕ) (hk : 2 ≤ k) (h : r < p ^ (k - 1)) :
    sgam (wR r) (p ^ k) = 0 := by
  rw [sgam_eq, Nat.sum_divisors_prime_pow hp.out]
  apply Finset.sum_eq_zero
  intro x hx
  have hxk : x ≤ k := by have := mem_range.1 hx; omega
  have hmono : p ^ (k - 1) ≤ p ^ k := Nat.pow_le_pow_right hp.out.pos (by omega)
  rcases Nat.eq_zero_or_pos x with rfl | hx0
  · have : ¬ p ^ k ≤ r := by omega
    simp [wR, this]
  · by_cases hx1 : x = 1
    · subst hx1
      have h1' : p ^ k / p = p ^ (k - 1) := by
        rw [show p ^ k = p ^ (k - 1) * p by rw [← pow_succ]; congr 1; omega]
        exact Nat.mul_div_cancel _ hp.out.pos
      have : ¬ p ^ (k - 1) ≤ r := by omega
      rw [pow_one, h1']
      simp [wR, this]
    · rw [moebius_apply_prime_pow hp.out (by omega), if_neg hx1]; simp

end sgamfacts

lemma pow2_ge_six_mul (v : ℕ) (hv : 5 ≤ v) : 6 * v ≤ 2 ^ v := by
  induction v, hv using Nat.le_induction with
  | base => norm_num
  | succ v hv ih => rw [pow_succ]; omega

lemma v2_le_div6 (m : ℕ) (hm : 6 ≤ m) (he : 2 ∣ m) (h8 : m ≠ 8) (h16 : m ≠ 16) :
    1 ≤ m / 6 ∧ padicValNat 2 m ≤ m / 6 := by
  have hm0 : m ≠ 0 := by omega
  have hdvd : 2 ^ padicValNat 2 m ∣ m := pow_padicValNat_dvd
  have hle : 2 ^ padicValNat 2 m ≤ m := Nat.le_of_dvd (by omega) hdvd
  refine ⟨by omega, ?_⟩
  by_cases hv5 : 5 ≤ padicValNat 2 m
  · have := pow2_ge_six_mul _ hv5
    omega
  · push Not at hv5
    have hv1 : 1 ≤ padicValNat 2 m := one_le_padicValNat_of_dvd hm0 he
    generalize hv : padicValNat 2 m = v at hdvd hle hv1 hv5
    interval_cases v
    · omega
    · have : 4 ∣ m := by simpa using hdvd
      omega
    · have : 8 ∣ m := by simpa using hdvd
      omega
    · have : 16 ∣ m := by simpa using hdvd
      omega

lemma sgam8 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) : sgam (wR r) 8 = -1 := by
  have := sgam_wR_ppow (p := 2) 3 r (by norm_num) (by norm_num; omega) (by norm_num; omega)
  simpa using this

lemma sgam16 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) : sgam (wR r) 16 = 0 := by
  have := sgam_wR_ppow_zero (p := 2) 4 r (by norm_num) (by norm_num; omega)
  simpa using this

lemma norm_gam8 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) : ‖gam 2 (wR r) 8‖ = (2 : ℝ) ^ 3 := by
  rw [norm_gam_eq (wR r) 8 (by norm_num), sgam8 r h4 h5,
    show (8 : ℕ) = 2 ^ 3 by norm_num, padicValNat.prime_pow]
  simp

lemma hbl_two (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (m : ℕ) (hm : 1 ≤ m)
    (hb : 1 < ‖gam 2 (wR r) m‖) (h8 : m ≠ 8) :
    1 ≤ m / 6 ∧ padicValNat 2 m ≤ 1 * (m / 6) := by
  obtain ⟨hdv, hrm⟩ := block_facts (p := 2) r (by omega) m hm hb
  have h16 : m ≠ 16 := by
    rintro rfl
    have : gam 2 (wR r) 16 = 0 := by unfold gam; rw [sgam16 r h4 h5]; simp
    rw [this] at hb; simp at hb; linarith
  have h6 : 6 ≤ m := by omega
  rw [one_mul]
  exact v2_le_div6 m h6 hdv h8 h16

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P2Main.lean <==
import CongruenceRestricted.P2Norms
import CongruenceRestricted.Plateau

/-!
# `2`-adic valuations of `A_4` and `A_5` (Theorems `p2r4`, `p2r5`)

Write `n = 8K + ν`, `0 ≤ ν ≤ 7`, `E0 = Γ_3(K) + [ν ≥ 6]`.  We prove, for `r ∈ {4,5}`,
`‖[x^n] exp(∑_{m≤r} x^m/m)‖_2 ≤ 2^{E0}` with equality unless `n mod 16` is exceptional
(`12, 5` for `r = 4`; `12, 13` for `r = 5`).  The factorization is `F = B_8 · R` with `R` bounded by
`2^{Γ_1(⌊M/6⌋)}` (the blocks `6` and `10` etc. live in `R`); the competing terms are compared by
the numerical lemmas of `P2Num`, ties cancel because `‖x‖ = ‖y‖` in `ℚ_2` implies `‖x+y‖ ≤ ‖y‖/2`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

/-- Exceptional residues modulo `16`. -/
def exc2 (r n : ℕ) : Prop := n % 16 = 12 ∨ (r = 5 ∧ n % 16 = 13) ∨ (r = 4 ∧ n % 16 = 5)

lemma p2_setup (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    ∃ R : PowerSeries ℚ_[2], GoodRho 2 6 1 R ∧
      ∀ k ≤ n, ((cR r k : ℚ) : ℚ_[2]) = coeff k (blockSeries 8 (gam 2 (wR r) 8) * R) := by
  obtain ⟨R, hR, hF⟩ := exists_goodRho_factor (p := 2) (wR r) 8 6 1 (by norm_num) (by norm_num)
    (by rw [norm_gam8 r h4 h5]; norm_num) (fun m hm hb h8 => hbl_two r h4 h5 m hm hb h8) n
  refine ⟨R, hR, fun k hk => ?_⟩
  rw [← hF k hk, coeff_wExp_cast]; rfl

lemma norm_binomC_two (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (l : ℕ) :
    ‖binomC (gam 2 (wR r) 8) l‖ = (2 : ℝ) ^ Gam 2 3 l := by
  have h1 : (1 : ℝ) < ‖gam 2 (wR r) 8‖ := by
    rw [norm_gam8 r h4 h5]; norm_num
  rw [norm_binomC_eq _ h1, norm_gam8 r h4 h5, ← pow_mul]
  unfold Gam
  rw [pow_add]; norm_num

/-- The terms of the expansion `[x^n](B_8 R) = ∑_l binom_l · R_{n - 8l}`. -/
noncomputable def tt (r K ν : ℕ) (R : PowerSeries ℚ_[2]) (l : ℕ) : ℚ_[2] :=
  binomC (gam 2 (wR r) 8) l * coeff (8 * K + ν - 8 * l) R

/-- The target exponent. -/
def E0 (K ν : ℕ) : ℕ := Gam 2 3 K + (if 6 ≤ ν then 1 else 0)

section terms
variable (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) {R : PowerSeries ℚ_[2]} (hR : GoodRho 2 6 1 R)
  (K ν : ℕ) (hν : ν < 8)
include h4 h5 hR hν

lemma tt_bound (l : ℕ) (hl : l ≤ K) :
    ‖tt r K ν R l‖ ≤ (2 : ℝ) ^ (Gam 2 3 l + Gam 2 1 ((ν + 8 * (K - l)) / 6)) := by
  unfold tt
  rw [norm_mul, norm_binomC_two r h4 h5, pow_add]
  have h1 : 8 * K + ν - 8 * l = ν + 8 * (K - l) := by omega
  rw [h1]
  exact mul_le_mul_of_nonneg_left (hR _) (by positivity)

lemma tt_far (l : ℕ) (hl : l + 2 ≤ K) : ‖tt r K ν R l‖ ≤ (2 : ℝ) ^ (E0 K ν - 1) := by
  refine (tt_bound r h4 h5 hR K ν hν l (by omega)).trans ?_
  have h := num_far K ν (K - l) hν (by omega) (by omega)
  rw [show K - (K - l) = l by omega] at h
  unfold E0
  apply pow_le_pow_right₀ (by norm_num)
  omega

lemma tt_near_S (hK : 1 ≤ K) (hS : ν ≤ 3 ∨ 6 ≤ ν) :
    ‖tt r K ν R (K - 1)‖ ≤ (2 : ℝ) ^ (E0 K ν - 1) := by
  refine (tt_bound r h4 h5 hR K ν hν (K - 1) (by omega)).trans ?_
  apply pow_le_pow_right₀ (by norm_num)
  rw [show K - (K - 1) = 1 by omega]
  unfold E0
  rcases hS with h | h
  · have := num_near_small K ν hK h
    have h6 : ¬ 6 ≤ ν := by omega
    simp only [h6, if_false]; omega
  · have := num_near_big K ν hK h hν
    simp only [h, if_true]; omega

lemma tt_near_M (hK : 1 ≤ K) (hM : ν = 4 ∨ ν = 5)
    (h : ‖coeff (ν + 8) R‖ = (2 : ℝ) ^ (3 : ℤ)) :
    ‖tt r K ν R (K - 1)‖ * (2 : ℝ) ^ padicValNat 2 K = (2 : ℝ) ^ E0 K ν := by
  unfold tt
  rw [norm_mul, norm_binomC_two r h4 h5]
  have h1 : 8 * K + ν - 8 * (K - 1) = ν + 8 := by omega
  rw [h1, h]
  have h2 := num_near_mid K ν hK hM
  have h8 : (ν + 8 * 1) / 6 = 2 := by omega
  rw [h8, Gam1_two] at h2
  have h6 : ¬ 6 ≤ ν := by omega
  unfold E0
  simp only [h6, if_false, add_zero]
  rw [← h2, pow_add, pow_add]
  have : (2 : ℝ) ^ (3 : ℤ) = 2 ^ 3 := by norm_num
  rw [this]

lemma tt_top : ‖tt r K ν R K‖ = (2 : ℝ) ^ Gam 2 3 K * ‖coeff ν R‖ := by
  unfold tt
  rw [norm_mul, norm_binomC_two r h4 h5, show 8 * K + ν - 8 * K = ν by omega]

end terms

lemma gam8_eq (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) : gam 2 (wR r) 8 = -(1 / 8 : ℚ_[2]) := by
  unfold gam
  rw [sgam8 r h4 h5]
  push_cast
  ring

/-- `R_12 = F_12 + F_4/8` -/
lemma R_coeff12 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (R : PowerSeries ℚ_[2]) (n : ℕ) (hn : 12 ≤ n)
    (hF : ∀ k ≤ n, ((cR r k : ℚ) : ℚ_[2]) = coeff k (blockSeries 8 (gam 2 (wR r) 8) * R)) :
    coeff 12 R = ((cR r 12 : ℚ) : ℚ_[2]) + (1 / 8 : ℚ_[2]) * ((cR r 4 : ℚ) : ℚ_[2]) := by
  have h12 := hF 12 hn
  have h4' := hF 4 (by omega)
  rw [coeff_block_mul 8 (by norm_num) _ R] at h12 h4'
  have e1 : (12 : ℕ) / 8 + 1 = 2 := by norm_num
  have e2 : (4 : ℕ) / 8 + 1 = 1 := by norm_num
  rw [e1] at h12; rw [e2] at h4'
  simp only [sum_range_succ, sum_range_zero, zero_add, binomC] at h12 h4'
  rw [gam8_eq r h4 h5] at h12
  simp at h12 h4'
  rw [h12, h4']
  ring

lemma R_coeff13 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (R : PowerSeries ℚ_[2]) (n : ℕ) (hn : 13 ≤ n)
    (hF : ∀ k ≤ n, ((cR r k : ℚ) : ℚ_[2]) = coeff k (blockSeries 8 (gam 2 (wR r) 8) * R)) :
    coeff 13 R = ((cR r 13 : ℚ) : ℚ_[2]) + (1 / 8 : ℚ_[2]) * ((cR r 5 : ℚ) : ℚ_[2]) := by
  have h13 := hF 13 hn
  have h5' := hF 5 (by omega)
  rw [coeff_block_mul 8 (by norm_num) _ R] at h13 h5'
  have e1 : (13 : ℕ) / 8 + 1 = 2 := by norm_num
  have e2 : (5 : ℕ) / 8 + 1 = 1 := by norm_num
  rw [e1] at h13; rw [e2] at h5'
  simp only [sum_range_succ, sum_range_zero, zero_add, binomC] at h13 h5'
  rw [gam8_eq r h4 h5] at h13
  simp at h13 h5'
  rw [h13, h5']
  ring

lemma norm_cR_small_r (r ν : ℕ) (h : ν ≤ r) :
    ‖((cR r ν : ℚ) : ℚ_[2])‖ = 1 := by
  rw [cR_small r ν h]; simp

lemma two_pow_pred (E : ℕ) (hE : 1 ≤ E) : (2 : ℝ) ^ (E - 1) = 2 ^ E / 2 := by
  obtain ⟨E', rfl⟩ : ∃ E', E = E' + 1 := ⟨E - 1, by omega⟩
  rw [Nat.add_sub_cancel, pow_succ]; ring

/-- **Main estimate.** -/
theorem p2_main_norm (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    ‖((cR r n : ℚ) : ℚ_[2])‖ ≤ (2 : ℝ) ^ E0 (n / 8) (n % 8) ∧
    (‖((cR r n : ℚ) : ℚ_[2])‖ = (2 : ℝ) ^ E0 (n / 8) (n % 8) ↔ ¬ exc2 r n) := by
  obtain ⟨R, hR, hF⟩ := p2_setup r h4 h5 n
  obtain ⟨K, ν, hν, rfl⟩ : ∃ K ν, ν < 8 ∧ n = 8 * K + ν := ⟨n / 8, n % 8, by omega, by omega⟩
  have hK : (8 * K + ν) / 8 = K := by omega
  have hνm : (8 * K + ν) % 8 = ν := by omega
  rw [hK, hνm]
  have hTot : ((cR r (8 * K + ν) : ℚ) : ℚ_[2]) = ∑ l ∈ range (K + 1), tt r K ν R l := by
    rw [hF _ le_rfl, coeff_block_mul 8 (by norm_num) _ R, hK]; rfl
  have hRlow : coeff ν R = ((cR r ν : ℚ) : ℚ_[2]) := by
    rw [hF ν (by omega), coeff_block_mul 8 (by norm_num) _ R, Nat.div_eq_of_lt hν]
    simp [binomC]
  have hTK := tt_top r h4 h5 hR K ν hν
  rw [hRlow] at hTK
  have hfar := tt_far r h4 h5 hR K ν hν
  rw [hTot]
  have hp2 : (0 : ℝ) < 2 := by norm_num
  by_cases hS : ν ≤ 3 ∨ 6 ≤ ν
  · -- no tie
    have hE : E0 K ν = Gam 2 3 K + (if 6 ≤ ν then 1 else 0) := rfl
    have hTK' : ‖tt r K ν R K‖ = (2 : ℝ) ^ E0 K ν := by
      rw [hTK, hE]
      rcases hS with h | h
      · have h6 : ¬ 6 ≤ ν := by omega
        rw [norm_cR_small_r r ν (by omega)]; simp [h6]
      · have h6 : 6 ≤ ν := h
        simp only [h6, if_true]
        interval_cases r
        · interval_cases ν
          · rw [norm_cR4_6]; ring
          · rw [norm_cR4_7]; ring
        · interval_cases ν
          · rw [norm_cR5_6]; ring
          · rw [norm_cR5_7]; ring
    have hE1 : 1 ≤ E0 K ν ∨ K = 0 := by
      rcases Nat.eq_zero_or_pos K with h | h
      · right; exact h
      · left
        unfold E0
        have := Gam_ge 2 3 K
        omega
    have hlt : ∀ l < K, ‖tt r K ν R l‖ ≤ (2 : ℝ) ^ E0 K ν / 2 := by
      intro l hl
      have hE1' : 1 ≤ E0 K ν := by rcases hE1 with h | h; exact h; omega
      rw [← two_pow_pred _ hE1']
      by_cases hl2 : l + 2 ≤ K
      · exact hfar l hl2
      · have : l = K - 1 := by omega
        subst this
        exact tt_near_S r h4 h5 hR K ν hν (by omega) hS
    have hpos : (0 : ℝ) < (2 : ℝ) ^ E0 K ν := by positivity
    have heq := sum_eq_top K (tt r K ν R) ((2 : ℝ) ^ E0 K ν) ((2 : ℝ) ^ E0 K ν / 2) (by positivity)
      (by linarith) hTK' hlt
    have hnexc : ¬ exc2 r (8 * K + ν) := by
      unfold exc2
      rintro (h | h | h) <;> omega
    exact ⟨heq.le, ⟨fun _ => hnexc, fun _ => heq⟩⟩
  · -- ν ∈ {4, 5}
    have hM : ν = 4 ∨ ν = 5 := by omega
    have h6 : ¬ 6 ≤ ν := by omega
    have hE : E0 K ν = Gam 2 3 K := by unfold E0; simp [h6]
    rw [hE]
    have hfar' : ∀ l, l + 2 ≤ K → ‖tt r K ν R l‖ ≤ (2 : ℝ) ^ (Gam 2 3 K - 1) := by
      intro l hl; have := hfar l hl; rwa [hE] at this
    have hpos : (0 : ℝ) < (2 : ℝ) ^ Gam 2 3 K := by positivity
    rcases Nat.eq_zero_or_pos K with hK0 | hK1
    · -- K = 0
      subst hK0
      simp only [mul_zero, zero_add, range_one, sum_singleton]
      have hG0 : Gam 2 3 0 = 0 := by simp [Gam]
      rw [hTK, hG0, pow_zero, one_mul]
      rcases hM with rfl | rfl
      · rw [norm_cR_small_r r 4 (by omega)]
        refine ⟨le_rfl, ⟨fun _ => ?_, fun _ => rfl⟩⟩
        unfold exc2; omega
      · by_cases hr5 : r = 5
        · subst hr5
          rw [norm_cR_small_r 5 5 le_rfl]
          refine ⟨le_rfl, ⟨fun _ => ?_, fun _ => rfl⟩⟩
          unfold exc2; omega
        · have hr4 : r = 4 := by omega
          subst hr4
          rw [norm_cR4_5]
          refine ⟨by norm_num, ⟨fun h => ?_, fun h => absurd ?_ h⟩⟩
          · norm_num at h
          · unfold exc2; omega
    · -- K ≥ 1
      have hR12 : ‖coeff (ν + 8) R‖ = (2 : ℝ) ^ (3 : ℤ) := by
        rcases hM with rfl | rfl
        · rw [show (4 : ℕ) + 8 = 12 by norm_num,
            R_coeff12 r h4 h5 R (8 * K + 4) (by omega) hF]
          exact norm_R12 r h4 h5
        · rw [show (5 : ℕ) + 8 = 13 by norm_num,
            R_coeff13 r h4 h5 R (8 * K + 5) (by omega) hF]
          exact norm_R13 r h4 h5
      have hnear := tt_near_M r h4 h5 hR K ν hν hK1 hM hR12
      rw [hE] at hnear
      have hG3 : 3 ≤ Gam 2 3 K := by have := Gam_ge 2 3 K; omega
      have hhalf : (2 : ℝ) ^ (Gam 2 3 K - 1) = (2 : ℝ) ^ Gam 2 3 K / 2 := two_pow_pred _ (by omega)
      by_cases hKodd : K % 2 = 1
      · -- K odd: ‖t (K-1)‖ = 2^G
        have hv : padicValNat 2 K = 0 := padicValNat.eq_zero_of_not_dvd (by omega)
        rw [hv, pow_zero, mul_one] at hnear
        by_cases hmain : r = 5 ∨ ν = 4
        · -- tie
          have hTK1 : ‖tt r K ν R K‖ = (2 : ℝ) ^ Gam 2 3 K := by
            rw [hTK]
            have : ‖((cR r ν : ℚ) : ℚ_[2])‖ = 1 := by
              apply norm_cR_small_r; omega
            rw [this, mul_one]
          have htie := sum_tie K hK1 (tt r K ν R) ((2 : ℝ) ^ Gam 2 3 K) hpos.le hTK1 hnear
            (fun l hl => by
              have := hfar' l (by omega); rwa [hhalf] at this)
          have hexc : exc2 r (8 * K + ν) := by unfold exc2; omega
          refine ⟨htie.trans (by linarith), ⟨fun h => ?_, fun h => absurd hexc h⟩⟩
          rw [h] at htie; linarith
        · have hr4 : r = 4 := by omega
          have hν5 : ν = 5 := by omega
          subst hr4; subst hν5
          have hTK1 : ‖tt 4 K 5 R K‖ ≤ (2 : ℝ) ^ Gam 2 3 K / 2 := by
            rw [hTK, norm_cR4_5]
            have : (2 : ℝ) ^ (-2 : ℤ) = 1 / 4 := by norm_num
            rw [this]; nlinarith
          have hsec := sum_second K hK1 (tt 4 K 5 R) ((2 : ℝ) ^ Gam 2 3 K) hpos hnear hTK1
            (fun l hl => by
              have := hfar' l (by omega); rwa [hhalf] at this)
          have hnexc : ¬ exc2 4 (8 * K + 5) := by unfold exc2; omega
          exact ⟨hsec.le, ⟨fun _ => hnexc, fun _ => hsec⟩⟩
      · -- K even
        have hv : 1 ≤ padicValNat 2 K := one_le_padicValNat_of_dvd (by omega) (by omega)
        have hnear' : ‖tt r K ν R (K - 1)‖ ≤ (2 : ℝ) ^ Gam 2 3 K / 2 := by
          have h2v : (2 : ℝ) ≤ (2 : ℝ) ^ padicValNat 2 K := by
            calc (2 : ℝ) = 2 ^ 1 := by norm_num
              _ ≤ _ := pow_le_pow_right₀ (by norm_num) hv
          have hn0 : 0 ≤ ‖tt r K ν R (K - 1)‖ := norm_nonneg _
          nlinarith
        have hall : ∀ l < K, ‖tt r K ν R l‖ ≤ (2 : ℝ) ^ Gam 2 3 K / 2 := by
          intro l hl
          by_cases hl2 : l + 2 ≤ K
          · have := hfar' l hl2; rwa [hhalf] at this
          · have : l = K - 1 := by omega
            subst this; exact hnear'
        by_cases hmain : r = 5 ∨ ν = 4
        · have hTK1 : ‖tt r K ν R K‖ = (2 : ℝ) ^ Gam 2 3 K := by
            rw [hTK]
            have : ‖((cR r ν : ℚ) : ℚ_[2])‖ = 1 := by
              apply norm_cR_small_r; omega
            rw [this, mul_one]
          have heq := sum_eq_top K (tt r K ν R) ((2 : ℝ) ^ Gam 2 3 K)
            ((2 : ℝ) ^ Gam 2 3 K / 2) (by positivity) (by linarith) hTK1 hall
          have hnexc : ¬ exc2 r (8 * K + ν) := by unfold exc2; omega
          exact ⟨heq.le, ⟨fun _ => hnexc, fun _ => heq⟩⟩
        · have hr4 : r = 4 := by omega
          have hν5 : ν = 5 := by omega
          subst hr4; subst hν5
          have hTK1 : ‖tt 4 K 5 R K‖ ≤ (2 : ℝ) ^ Gam 2 3 K / 2 := by
            rw [hTK, norm_cR4_5]
            have : (2 : ℝ) ^ (-2 : ℤ) = 1 / 4 := by norm_num
            rw [this]; nlinarith
          have hle := sum_le_B K (tt 4 K 5 R) ((2 : ℝ) ^ Gam 2 3 K / 2) (by positivity)
            (fun l hl => by
              rcases Nat.lt_or_ge l K with h | h
              · exact hall l h
              · have : l = K := by omega
                subst this; exact hTK1)
          have hexc : exc2 4 (8 * K + 5) := by unfold exc2; omega
          refine ⟨hle.trans (by linarith), ⟨fun h => ?_, fun h => absurd hexc h⟩⟩
          rw [h] at hle; linarith

/-- The paper's `γ(ν)`: `(0,0,1,1,3,3,3,3)`. -/
def gamma2 (ν : ℕ) : ℕ := if ν < 2 then 0 else if ν < 4 then 1 else 3

lemma vfac_two_eq (n : ℕ) :
    padicValNat 2 n.factorial = 4 * (n / 8) + gamma2 (n % 8) + E0 (n / 8) (n % 8) := by
  have h := vfac_sum (p := 2) 3 n
  have e : ∑ i ∈ Icc 1 3, n / 2 ^ i = n / 2 + n / 4 + n / 8 := by
    simp [Finset.sum_Icc_succ_top]
  rw [e] at h
  have h8 : n / 2 ^ 3 = n / 8 := by norm_num
  rw [h8] at h
  unfold E0 gamma2 Gam
  obtain ⟨K, ν, hν, rfl⟩ : ∃ K ν, ν < 8 ∧ n = 8 * K + ν := ⟨n / 8, n % 8, by omega, by omega⟩
  have hK : (8 * K + ν) / 8 = K := by omega
  have hνm : (8 * K + ν) % 8 = ν := by omega
  rw [hK] at h
  rw [hK, hνm]
  rw [h]
  split_ifs <;> omega

/-- **Theorem p2 (bound)** for `r = 4, 5`: `v_2(n!) ≤ v_2(A_r(n)) + E0`. -/
theorem p2_val_bound (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    padicValNat 2 n.factorial ≤ padicValInt 2 (aw (wR r) n) + E0 (n / 8) (n % 8) := by
  have hz : aw (wR r) n ≠ 0 := by have := aw_wR_pos r (by omega) n; omega
  have hx : ((aw (wR r) n : ℤ) : ℚ_[2]) = ((cR r n : ℚ) : ℚ_[2]) * (n.factorial : ℚ_[2]) := by
    rw [aw_cast_padic, coeff_wExp_cast]; rfl
  exact vp_of_norm_le _ hz _ n _ hx (p2_main_norm r h4 h5 n).1

theorem p2_val_iff (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    padicValNat 2 n.factorial = padicValInt 2 (aw (wR r) n) + E0 (n / 8) (n % 8) ↔
      ¬ exc2 r n := by
  have hz : aw (wR r) n ≠ 0 := by have := aw_wR_pos r (by omega) n; omega
  have hx : ((aw (wR r) n : ℤ) : ℚ_[2]) = ((cR r n : ℚ) : ℚ_[2]) * (n.factorial : ℚ_[2]) := by
    rw [aw_cast_padic, coeff_wExp_cast]; rfl
  obtain ⟨hle, hiff⟩ := p2_main_norm r h4 h5 n
  constructor
  · intro heq hexc
    have hlt : ‖((cR r n : ℚ) : ℚ_[2])‖ < (2 : ℝ) ^ E0 (n / 8) (n % 8) :=
      lt_of_le_of_ne hle (fun h => (hiff.1 h) hexc)
    have := vp_lt_of_norm_lt _ hz _ n _ hx hlt
    omega
  · intro hn
    exact vp_eq_of_norm_eq _ hz _ n _ hx (hiff.2 hn)

/-- **Theorem p2r5.** `v_2(A_5(n)) ≥ 4⌊n/8⌋ + γ(n mod 8)`, with equality iff
`n ≢ 12, 13 (mod 16)`, and `≥ … + 1` for `n ≡ 12, 13`. -/
theorem p2r5 (n : ℕ) :
    4 * (n / 8) + gamma2 (n % 8) ≤ padicValInt 2 (aw (wR 5) n) ∧
    (padicValInt 2 (aw (wR 5) n) = 4 * (n / 8) + gamma2 (n % 8) ↔ n % 16 ≠ 12 ∧ n % 16 ≠ 13) ∧
    (n % 16 = 12 ∨ n % 16 = 13 → 4 * (n / 8) + gamma2 (n % 8) + 1 ≤ padicValInt 2 (aw (wR 5) n)) := by
  have hb := p2_val_bound 5 (by norm_num) le_rfl n
  have hi := p2_val_iff 5 (by norm_num) le_rfl n
  rw [vfac_two_eq] at hb hi
  have hexc : exc2 5 n ↔ (n % 16 = 12 ∨ n % 16 = 13) := by
    unfold exc2; constructor <;> intro h <;> omega
  refine ⟨by omega, ⟨fun h => ?_, fun h => ?_⟩, fun h => ?_⟩
  · have : ¬ exc2 5 n := hi.1 (by omega)
    rw [hexc] at this; omega
  · have : ¬ exc2 5 n := by rw [hexc]; omega
    have := hi.2 this; omega
  · have : exc2 5 n := hexc.2 h
    have h1 : ¬ (4 * (n / 8) + gamma2 (n % 8) + E0 (n / 8) (n % 8) =
        padicValInt 2 (aw (wR 5) n) + E0 (n / 8) (n % 8)) := fun he => (hi.1 he) this
    omega

/-- **Theorem p2r4.** `v_2(A_4(n)) ≥ 4⌊n/8⌋ + γ(n mod 8)`, with equality iff
`n ≢ 5, 12 (mod 16)`, and `≥ … + 1` for `n ≡ 5, 12`. -/
theorem p2r4 (n : ℕ) :
    4 * (n / 8) + gamma2 (n % 8) ≤ padicValInt 2 (aw (wR 4) n) ∧
    (padicValInt 2 (aw (wR 4) n) = 4 * (n / 8) + gamma2 (n % 8) ↔ n % 16 ≠ 12 ∧ n % 16 ≠ 5) ∧
    (n % 16 = 12 ∨ n % 16 = 5 → 4 * (n / 8) + gamma2 (n % 8) + 1 ≤ padicValInt 2 (aw (wR 4) n)) := by
  have hb := p2_val_bound 4 le_rfl (by norm_num) n
  have hi := p2_val_iff 4 le_rfl (by norm_num) n
  rw [vfac_two_eq] at hb hi
  have hexc : exc2 4 n ↔ (n % 16 = 12 ∨ n % 16 = 5) := by
    unfold exc2; constructor <;> intro h <;> omega
  refine ⟨by omega, ⟨fun h => ?_, fun h => ?_⟩, fun h => ?_⟩
  · have : ¬ exc2 4 n := hi.1 (by omega)
    rw [hexc] at this; omega
  · have : ¬ exc2 4 n := by rw [hexc]; omega
    have := hi.2 this; omega
  · have : exc2 4 n := hexc.2 h
    have h1 : ¬ (4 * (n / 8) + gamma2 (n % 8) + E0 (n / 8) (n % 8) =
        padicValInt 2 (aw (wR 4) n) + E0 (n / 8) (n % 8)) := fun he => (hi.1 he) this
    omega

/-- Corollary: `v_2(A_4(n)) ≥ ⌊n/2⌋` (Bala's `v_2(a(2m)) ≥ m`, `v_2(a(2m+1)) ≥ m`). -/
theorem p2r4_floor_half (n : ℕ) : n / 2 ≤ padicValInt 2 (aw (wR 4) n) := by
  have := (p2r4 n).1
  unfold gamma2 at this
  split_ifs at this <;> omega

lemma A4_rec (k : ℕ) : aw (wR 4) (k + 4) = aw (wR 4) (k + 3) + ((k : ℤ) + 3) * aw (wR 4) (k + 2)
    + ((k : ℤ) + 3) * ((k : ℤ) + 2) * aw (wR 4) (k + 1)
    + ((k : ℤ) + 3) * ((k : ℤ) + 2) * ((k : ℤ) + 1) * aw (wR 4) k := by
  rw [show k + 4 = (k + 3) + 1 from rfl, aw_succ]
  have hsub : range 4 ⊆ range (k + 3 + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [← sum_subset hsub]
  · simp only [sum_range_succ, sum_range_zero, wR, ff, prod_range_succ, prod_range_zero]
    norm_num
    have e1 : k + 3 - 1 = k + 2 := by omega
    have e2 : k + 3 - 2 = k + 1 := by omega
    have e3 : k + 3 - 3 = k := by omega
    simp only [e1, e2, e3, Nat.sub_zero]
    push_cast
    ring
  · intro j _ hj
    simp only [mem_range, not_lt] at hj
    have : ¬ j + 1 ≤ 4 := by omega
    simp [wR, this]

lemma dvd_of_vp (a : ℤ) (ha : a ≠ 0) (k : ℕ) (h : k ≤ padicValInt 2 a) : (2 : ℤ) ^ k ∣ a := by
  have := (padicValInt_dvd_iff (p := 2) k a).2 (Or.inr h)
  simpa using this

/-- **Corollary bala2**: `v_2(a(2n+1) - a(2n)) ≥ n+1` for `a = A_4`, `n ≥ 1`. -/
theorem bala2 (n : ℕ) (hn : 1 ≤ n) :
    (2 : ℤ) ^ (n + 1) ∣ aw (wR 4) (2 * n + 1) - aw (wR 4) (2 * n) := by
  rcases Nat.lt_or_ge n 2 with h1 | h2
  · have : n = 1 := by omega
    subst this
    rw [show 2 * 1 + 1 = 3 by rfl, show 2 * 1 = 2 by rfl, v4_3, v4_2]; norm_num
  · obtain ⟨m, rfl⟩ : ∃ m, n = m + 2 := ⟨n - 2, by omega⟩
    have hX := dvd_of_vp (aw (wR 4) (2 * m + 4)) (by have := aw_wR_pos 4 (by norm_num) (2 * m + 4); omega)
      (m + 2) (by have := p2r4_floor_half (2 * m + 4); omega)
    have hY := dvd_of_vp (aw (wR 4) (2 * m)) (by have := aw_wR_pos 4 (by norm_num) (2 * m); omega)
      m (by have := p2r4_floor_half (2 * m); omega)
    obtain ⟨x, hx⟩ := hX
    obtain ⟨y, hy⟩ := hY
    have r1 := A4_rec (2 * m)
    have r2 := A4_rec (2 * m + 1)
    have e1 : 2 * m + 4 = 2 * m + 4 := rfl
    rw [show 2 * m + 1 + 4 = 2 * m + 5 by ring, show 2 * m + 1 + 3 = 2 * m + 4 by ring,
      show 2 * m + 1 + 2 = 2 * m + 3 by ring, show 2 * m + 1 + 1 = 2 * m + 2 by ring] at r2
    rw [show 2 * m + 4 = 2 * m + 4 by ring, show 2 * m + 3 = 2 * m + 3 by ring,
      show 2 * m + 2 = 2 * m + 2 by ring, show 2 * m + 1 = 2 * m + 1 by ring] at r1
    have key : aw (wR 4) (2 * (m + 2) + 1) - aw (wR 4) (2 * (m + 2)) =
        ((2 * m + 4 : ℕ) : ℤ) * (aw (wR 4) (2 * m + 4) -
          ((2 * m + 3 : ℕ) : ℤ) * ((2 * m + 2 : ℕ) : ℤ) * ((2 * m + 1 : ℕ) : ℤ) * aw (wR 4) (2 * m)) := by
      rw [show 2 * (m + 2) + 1 = 2 * m + 5 by ring, show 2 * (m + 2) = 2 * m + 4 by ring]
      push_cast at r1 r2 ⊢
      linear_combination r2 - ((2 * (m : ℤ) + 4) * 1 : ℤ) * r1 + 0 * r1
    rw [show m + 2 + 1 = m + 3 by ring, show 2 * (m + 2) + 1 = 2 * m + 5 by ring,
      show 2 * (m + 2) = 2 * m + 4 by ring] at *
    rw [key]
    rcases Nat.even_or_odd' m with ⟨s, hs | hs⟩
    · refine ⟨(s + 1) * (2 * x - (2 * (m : ℤ) + 3) * (2 * s + 1) * (2 * m + 1) * y), ?_⟩
      rw [hx, hy]
      subst hs
      push_cast
      ring
    · refine ⟨(2 * s + 3) * (x - (2 * (m : ℤ) + 3) * (s + 1) * (2 * m + 1) * y), ?_⟩
      rw [hx, hy]
      subst hs
      push_cast
      ring

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P2Norms.lean <==
import CongruenceRestricted.P2Core
import CongruenceRestricted.AwValues
import CongruenceRestricted.Invol

/-!
# Explicit `2`-adic norms of the base coefficients

`cR r ν` for `ν ≤ 7`, and the two exceptional quantities `R_12`, `R_13`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

/-- `‖A/B‖_2 = 2^{t-s}` for `A = 2^s u`, `B = 2^t v`, `u, v` odd. -/
lemma norm2_ratio (q : ℚ) (A B : ℤ) (hq : q = (A : ℚ) / (B : ℚ)) (s t : ℕ) (u v : ℤ)
    (hA : A = 2 ^ s * u) (hu : Odd u) (hB : B = 2 ^ t * v) (hv : Odd v) :
    ‖((q : ℚ) : ℚ_[2])‖ = (2 : ℝ) ^ ((t : ℤ) - s) := by
  have hu0 : u ≠ 0 := by rintro rfl; simp at hu
  have hv0 : v ≠ 0 := by rintro rfl; simp at hv
  have hA0 : A ≠ 0 := by rw [hA]; positivity
  have hB0 : B ≠ 0 := by rw [hB]; positivity
  have e : ((q : ℚ) : ℚ_[2]) = (A : ℚ_[2]) / (B : ℚ_[2]) := by
    rw [hq]; push_cast; rfl
  rw [e, norm_div, norm_intCast_eq A hA0, norm_intCast_eq B hB0, hA, hB,
    padicValInt_two_pow_mul_odd s u hu, padicValInt_two_pow_mul_odd t v hv]
  have : (2 : ℝ) ≠ 0 := by norm_num
  rw [show ((2 : ℕ) : ℝ) = 2 by norm_num, ← zpow_sub₀ this]
  congr 1; ring

lemma norm2_int_odd (u : ℤ) (hu : Odd u) : ‖((u : ℚ) : ℚ_[2])‖ = 1 := by
  have := norm2_ratio (u : ℚ) u 1 (by simp) 0 0 u 1 (by simp) hu (by simp) odd_one
  simpa using this

lemma cR_eq_aw (r k : ℕ) : cR r k = (aw (wR r) k : ℚ) / (k.factorial : ℚ) := by
  have h := aw_eq_coeff_egf (wR r) k
  have hf : (k.factorial : ℚ) ≠ 0 := by exact_mod_cast k.factorial_ne_zero
  unfold cR
  rw [h]; field_simp

/-- Norms of the base coefficients `cR r ν`, `ν ≤ 7`, as `2^e`. -/
lemma norm_cR5_small (ν : ℕ) (h : ν ≤ 5) : ‖((cR 5 ν : ℚ) : ℚ_[2])‖ = 1 := by
  rw [cR_small 5 ν h]; simp

lemma norm_cR5_6 : ‖((cR 5 6 : ℚ) : ℚ_[2])‖ = 2 := by
  have h : cR 5 6 = 5 / 6 := by
    rw [cR_formula 5 (by norm_num) 6 (by norm_num) (by norm_num)]
    norm_num [Finset.sum_Ioc_succ_top]
  have := norm2_ratio (cR 5 6) 5 6 (by rw [h]; norm_num) 0 1 5 3 (by norm_num) (by decide)
    (by norm_num) (by decide)
  simpa using this

lemma norm_cR5_7 : ‖((cR 5 7 : ℚ) : ℚ_[2])‖ = 2 := by
  have h : cR 5 7 = 29 / 42 := by
    rw [cR_formula 5 (by norm_num) 7 (by norm_num) (by norm_num)]
    norm_num [Finset.sum_Ioc_succ_top]
  have := norm2_ratio (cR 5 7) 29 42 (by rw [h]; norm_num) 0 1 29 21 (by norm_num) (by decide)
    (by norm_num) (by decide)
  simpa using this

lemma norm_cR4_small (ν : ℕ) (h : ν ≤ 4) : ‖((cR 4 ν : ℚ) : ℚ_[2])‖ = 1 := by
  rw [cR_small 4 ν h]; simp

lemma norm_cR4_5 : ‖((cR 4 5 : ℚ) : ℚ_[2])‖ = (2 : ℝ) ^ (-2 : ℤ) := by
  have h : cR 4 5 = 4 / 5 := by
    rw [cR_formula 4 (by norm_num) 5 (by norm_num) (by norm_num)]
    norm_num [Finset.sum_Ioc_succ_top]
  have := norm2_ratio (cR 4 5) 4 5 (by rw [h]; norm_num) 2 0 1 5 (by norm_num) (by decide)
    (by norm_num) (by decide)
  simpa using this

lemma norm_cR4_6 : ‖((cR 4 6 : ℚ) : ℚ_[2])‖ = 2 := by
  have h : cR 4 6 = 19 / 30 := by
    rw [cR_formula 4 (by norm_num) 6 (by norm_num) (by norm_num)]
    norm_num [Finset.sum_Ioc_succ_top]
  have := norm2_ratio (cR 4 6) 19 30 (by rw [h]; norm_num) 0 1 19 15 (by norm_num) (by decide)
    (by norm_num) (by decide)
  simpa using this

lemma norm_cR4_7 : ‖((cR 4 7 : ℚ) : ℚ_[2])‖ = 2 := by
  have h : cR 4 7 = 103 / 210 := by
    rw [cR_formula 4 (by norm_num) 7 (by norm_num) (by norm_num)]
    norm_num [Finset.sum_Ioc_succ_top]
  have := norm2_ratio (cR 4 7) 103 210 (by rw [h]; norm_num) 0 1 103 105 (by norm_num) (by decide)
    (by norm_num) (by decide)
  simpa using this

lemma cast_R (r a b : ℕ) :
    ((cR r a : ℚ) : ℚ_[2]) + (1 / 8 : ℚ_[2]) * ((cR r b : ℚ) : ℚ_[2]) =
      (((cR r a + (1 / 8 : ℚ) * cR r b : ℚ)) : ℚ_[2]) := by
  push_cast; rfl

/-- `‖cR r 12 + cR r 4 / 8‖ = 8` for `r = 4, 5`. -/
lemma norm_R12 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) :
    ‖((cR r 12 : ℚ) : ℚ_[2]) + (1 / 8 : ℚ_[2]) * ((cR r 4 : ℚ) : ℚ_[2])‖ = (2 : ℝ) ^ (3 : ℤ) := by
  rw [cast_R]
  interval_cases r
  · have h : cR 4 12 + (1 / 8 : ℚ) * cR 4 4 = (27847 : ℤ) / ((2 ^ 3 * 17325 : ℤ) : ℚ) := by
      rw [cR_eq_aw, cR_eq_aw, v4_12, v4_4]; norm_num [Nat.factorial]
    have := norm2_ratio (cR 4 12 + (1 / 8 : ℚ) * cR 4 4) 27847 (2 ^ 3 * 17325) (by rw [h]) 0 3 27847 17325
      (by norm_num) (by decide) rfl (by decide)
    simpa using this
  · have h : cR 5 12 + (1 / 8 : ℚ) * cR 5 4 = (8843 : ℤ) / ((2 ^ 3 * 3465 : ℤ) : ℚ) := by
      rw [cR_eq_aw, cR_eq_aw, v5_12, v5_4]; norm_num [Nat.factorial]
    have := norm2_ratio (cR 5 12 + (1 / 8 : ℚ) * cR 5 4) 8843 (2 ^ 3 * 3465) (by rw [h]) 0 3 8843 3465
      (by norm_num) (by decide) rfl (by decide)
    simpa using this

/-- `‖cR r 13 + cR r 5 / 8‖ = 8` for `r = 4, 5`. -/
lemma norm_R13 (r : ℕ) (h4 : 4 ≤ r) (h5 : r ≤ 5) :
    ‖((cR r 13 : ℚ) : ℚ_[2]) + (1 / 8 : ℚ_[2]) * ((cR r 5 : ℚ) : ℚ_[2])‖ = (2 : ℝ) ^ (3 : ℤ) := by
  rw [cast_R]
  interval_cases r
  · have h : cR 4 13 + (1 / 8 : ℚ) * cR 4 5 = (266311 : ℤ) / ((2 ^ 3 * 225225 : ℤ) : ℚ) := by
      rw [cR_eq_aw, cR_eq_aw, v4_13, v4_5]; norm_num [Nat.factorial]
    have := norm2_ratio (cR 4 13 + (1 / 8 : ℚ) * cR 4 5) 266311 (2 ^ 3 * 225225) (by rw [h]) 0 3 266311 225225
      (by norm_num) (by decide) rfl (by decide)
    simpa using this
  · have h : cR 5 13 + (1 / 8 : ℚ) * cR 5 5 = (95819 : ℤ) / ((2 ^ 3 * 45045 : ℤ) : ℚ) := by
      rw [cR_eq_aw, cR_eq_aw, v5_13, v5_5]; norm_num [Nat.factorial]
    have := norm2_ratio (cR 5 13 + (1 / 8 : ℚ) * cR 5 5) 95819 (2 ^ 3 * 45045) (by rw [h]) 0 3 95819 45045
      (by norm_num) (by decide) rfl (by decide)
    simpa using this

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P2Num.lean <==
import CongruenceRestricted.GoodRho
import CongruenceRestricted.Harmonic

/-!
# Numerical lemmas for the `2`-adic analysis of `A_4`, `A_5`

`Gam 2 3` is the cost of `λ` blocks of degree `8` (depth `3`), `Gam 2 1` that of `λ` blocks of
degree `6` (depth `1`).  Also the cancellation `‖x + y‖ ≤ ‖y‖/2` for `‖x‖ = ‖y‖` in `ℚ_2`.
-/

open Finset

namespace CongruenceRestricted

theorem tie_two (x y : ℚ_[2]) (hy : y ≠ 0) (h : ‖x‖ = ‖y‖) : ‖x + y‖ ≤ ‖y‖ / 2 := by
  have hz : ‖x / y‖ = 1 := by rw [norm_div, h, div_self (norm_ne_zero_iff.2 hy)]
  let z : ℤ_[2] := ⟨x / y, hz.le⟩
  have hzu : IsUnit z := by rw [PadicInt.isUnit_iff]; exact hz
  have hz1 : ‖z + 1‖ < 1 := by
    have h1 : (PadicInt.toZMod z) = 1 := by
      have := hzu.map (PadicInt.toZMod (p := 2))
      generalize (PadicInt.toZMod z : ZMod 2) = a at this
      have h01 : ∀ b : ZMod 2, b = 0 ∨ b = 1 := by decide
      rcases h01 a with h0 | h0
      · rw [h0] at this; exact absurd this not_isUnit_zero
      · exact h0
    have : z + 1 ∈ RingHom.ker (PadicInt.toZMod (p := 2)) := by
      rw [RingHom.mem_ker, map_add, h1, map_one]; decide
    rw [PadicInt.ker_toZMod] at this
    exact PadicInt.mem_nonunits.1 this
  have hz2 : ‖z + 1‖ ≤ 1 / 2 := by
    have := (PadicInt.norm_le_pow_iff_norm_lt_pow_add_one (z + 1) (-1)).2 (by simpa using hz1)
    simpa using this
  have e : x + y = ((z + 1 : ℤ_[2]) : ℚ_[2]) * y := by
    push_cast
    show x + y = (x / y + 1) * y
    field_simp
  rw [e, norm_mul, ← PadicInt.norm_def]
  calc ‖z + 1‖ * ‖y‖ ≤ 1 / 2 * ‖y‖ := mul_le_mul_of_nonneg_right hz2 (norm_nonneg _)
    _ = ‖y‖ / 2 := by ring

lemma Gam3_succ (K : ℕ) : Gam 2 3 (K + 1) = Gam 2 3 K + 3 + padicValNat 2 (K + 1) := by
  unfold Gam
  rw [Nat.factorial_succ, padicValNat.mul (by omega) K.factorial_ne_zero]
  ring

lemma Gam1_le (x : ℕ) (hx : 1 ≤ x) : Gam 2 1 x + 1 ≤ 2 * x := by
  unfold Gam
  have := padicValNat_factorial_lt_of_ne_zero 2 (n := x) (by omega)
  omega

lemma Gam3_far (K i : ℕ) (h : i ≤ K) : Gam 2 3 (K - i) + 3 * i ≤ Gam 2 3 K := by
  have h1 := Gam_superadd 2 3 (K - i) i
  rw [Nat.sub_add_cancel h] at h1
  have h2 := Gam_ge 2 3 i
  omega

lemma num_far (K ν i : ℕ) (hν : ν < 8) (hi2 : 2 ≤ i) (hiK : i ≤ K) :
    Gam 2 3 (K - i) + Gam 2 1 ((ν + 8 * i) / 6) + 1 ≤
      Gam 2 3 K + (if 6 ≤ ν then 1 else 0) := by
  have h1 := Gam3_far K i hiK
  have hx : 1 ≤ (ν + 8 * i) / 6 := by omega
  have h2 := Gam1_le _ hx
  have h3 : 2 * ((ν + 8 * i) / 6) ≤ 3 * i + (if 6 ≤ ν then 1 else 0) := by
    split_ifs <;> omega
  omega

lemma Gam1_one : Gam 2 1 1 = 1 := by simp [Gam]
lemma Gam1_two : Gam 2 1 2 = 3 := by
  unfold Gam
  have : padicValNat 2 (Nat.factorial 2) = 1 := by
    rw [Nat.factorial_two]; simp
  omega

/-- `i = 1`, `ν ≤ 3`. -/
lemma num_near_small (K ν : ℕ) (hK : 1 ≤ K) (hν : ν ≤ 3) :
    Gam 2 3 (K - 1) + Gam 2 1 ((ν + 8 * 1) / 6) + 1 ≤ Gam 2 3 K := by
  obtain ⟨K', rfl⟩ : ∃ K', K = K' + 1 := ⟨K - 1, by omega⟩
  have : (ν + 8 * 1) / 6 = 1 := by omega
  rw [this, Gam1_one, Nat.add_sub_cancel, Gam3_succ]
  omega

/-- `i = 1`, `ν ∈ {4,5}`: tie exactly when `K` is odd. -/
lemma num_near_mid (K ν : ℕ) (hK : 1 ≤ K) (hν : ν = 4 ∨ ν = 5) :
    Gam 2 3 (K - 1) + Gam 2 1 ((ν + 8 * 1) / 6) + padicValNat 2 K = Gam 2 3 K := by
  obtain ⟨K', rfl⟩ : ∃ K', K = K' + 1 := ⟨K - 1, by omega⟩
  have : (ν + 8 * 1) / 6 = 2 := by omega
  rw [this, Gam1_two, Nat.add_sub_cancel, Gam3_succ]

/-- `i = 1`, `ν ∈ {6,7}`. -/
lemma num_near_big (K ν : ℕ) (hK : 1 ≤ K) (hν : 6 ≤ ν) (hν8 : ν < 8) :
    Gam 2 3 (K - 1) + Gam 2 1 ((ν + 8 * 1) / 6) ≤ Gam 2 3 K := by
  obtain ⟨K', rfl⟩ : ∃ K', K = K' + 1 := ⟨K - 1, by omega⟩
  have : (ν + 8 * 1) / 6 = 2 := by omega
  rw [this, Gam1_two, Nat.add_sub_cancel, Gam3_succ]
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P3Core.lean <==
import CongruenceRestricted.P2Main

/-!
# `3`-adic analysis for `r = 3, 4, 5`: block data

`p = 3`, `N = 9` (depth `2`, `γ_9 = -1/9`), `N' = 6`, `j' = 1`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

instance fact_prime_three' : Fact (Nat.Prime 3) := ⟨by norm_num⟩

lemma pow3_ge_six_mul (v : ℕ) (hv : 3 ≤ v) : 6 * v ≤ 3 ^ v := by
  induction v, hv using Nat.le_induction with
  | base => norm_num
  | succ v hv ih => rw [pow_succ]; omega

lemma v3_le_div6 (m : ℕ) (hm : 6 ≤ m) (h3 : 3 ∣ m) (h9 : m ≠ 9) :
    1 ≤ m / 6 ∧ padicValNat 3 m ≤ m / 6 := by
  have hm0 : m ≠ 0 := by omega
  have hdvd : 3 ^ padicValNat 3 m ∣ m := pow_padicValNat_dvd
  have hle : 3 ^ padicValNat 3 m ≤ m := Nat.le_of_dvd (by omega) hdvd
  refine ⟨by omega, ?_⟩
  by_cases hv3 : 3 ≤ padicValNat 3 m
  · have := pow3_ge_six_mul _ hv3
    omega
  · push Not at hv3
    have hv1 : 1 ≤ padicValNat 3 m := one_le_padicValNat_of_dvd hm0 h3
    generalize hv : padicValNat 3 m = v at hdvd hle hv1 hv3
    interval_cases v
    · omega
    · have : 9 ∣ m := by simpa using hdvd
      omega

lemma sgam9 (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) : sgam (wR r) 9 = -1 := by
  have := sgam_wR_ppow (p := 3) 2 r (by norm_num) (by norm_num; omega) (by norm_num; omega)
  simpa using this

lemma norm_gam9 (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) : ‖gam 3 (wR r) 9‖ = (3 : ℝ) ^ 2 := by
  rw [norm_gam_eq (wR r) 9 (by norm_num), sgam9 r h3 h5,
    show (9 : ℕ) = 3 ^ 2 by norm_num, padicValNat.prime_pow]
  simp

lemma hbl_three (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (m : ℕ) (hm : 1 ≤ m)
    (hb : 1 < ‖gam 3 (wR r) m‖) (h9 : m ≠ 9) :
    1 ≤ m / 6 ∧ padicValNat 3 m ≤ 1 * (m / 6) := by
  obtain ⟨hdv, hrm⟩ := block_facts (p := 3) r (by omega) m hm hb
  have h6 : 6 ≤ m := by omega
  rw [one_mul]
  exact v3_le_div6 m h6 hdv h9

lemma p3_setup (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    ∃ R : PowerSeries ℚ_[3], GoodRho 3 6 1 R ∧
      ∀ k ≤ n, ((cR r k : ℚ) : ℚ_[3]) = coeff k (blockSeries 9 (gam 3 (wR r) 9) * R) := by
  obtain ⟨R, hR, hF⟩ := exists_goodRho_factor (p := 3) (wR r) 9 6 1 (by norm_num) (by norm_num)
    (by rw [norm_gam9 r h3 h5]; norm_num) (fun m hm hb h9 => hbl_three r h3 h5 m hm hb h9) n
  refine ⟨R, hR, fun k hk => ?_⟩
  rw [← hF k hk, coeff_wExp_cast]; rfl

lemma norm_binomC_three (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (l : ℕ) :
    ‖binomC (gam 3 (wR r) 9) l‖ = (3 : ℝ) ^ Gam 3 2 l := by
  have h1 : (1 : ℝ) < ‖gam 3 (wR r) 9‖ := by
    rw [norm_gam9 r h3 h5]; norm_num
  rw [norm_binomC_eq _ h1, norm_gam9 r h3 h5, ← pow_mul]
  unfold Gam
  rw [pow_add]; norm_num

lemma gam9_eq (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) : gam 3 (wR r) 9 = -(1 / 9 : ℚ_[3]) := by
  unfold gam
  rw [sgam9 r h3 h5]
  push_cast
  ring

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P3Data.lean <==
import CongruenceRestricted.P3Num
import CongruenceRestricted.AwValues3
import CongruenceRestricted.P2Norms

/-!
# Residue data for the `3`-adic theorem (generated)

For `r ∈ {3,4,5}` and `0 ≤ ν ≤ 8`, with `ε = [ν ≥ 6]`:
`w0 = 3^ε F_ν`, `w1 = 3^ε (9 F_{ν+9} + F_ν)`, `w2 = 3^ε (81 F_{ν+18} + 9 F_{ν+9} + 5 F_ν)`
(`F_k = cR r k = A_r(k)/k!`) are explicit rationals with denominators prime to `3`; their
residues `u_i` modulo `3` satisfy `u0 + 2 q u1 + q(q-1) u2 = 0` exactly in the exceptional classes
(`r = 3, ν = 4, q ≡ 0`; `r = 4, ν = 5, q ≡ 1, 2`).
-/

open Finset

namespace CongruenceRestricted

/-- `w` is a rational with denominator prime to `3` and residue `u` modulo `3`. -/
def RD (w : ℚ) (u : ZMod 3) : Prop :=
  ∃ a b : ℤ, ¬ (3 : ℤ) ∣ b ∧ w = (a : ℚ) / (b : ℚ) ∧ u * (b : ZMod 3) = (a : ZMod 3)

/-- Exceptional classes of `(ν, q mod 3)`. -/
def Exc3 (r ν : ℕ) (q : ZMod 3) : Prop :=
  (r = 3 ∧ ν = 4 ∧ q = 0) ∨ (r = 4 ∧ ν = 5 ∧ (q = 1 ∨ q = 2))

instance (r ν : ℕ) (q : ZMod 3) : Decidable (Exc3 r ν q) := by unfold Exc3; infer_instance

/-- Integral representatives. -/
noncomputable def rho1 (r ν : ℕ) : ℚ := cR r (ν + 9) + (1 / 9) * cR r ν
noncomputable def rho2 (r ν : ℕ) : ℚ := cR r (ν + 18) + (1 / 9) * rho1 r ν + (4 / 81) * cR r ν

lemma data_3_0 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 0) u0 ∧ RD (1 * 9 * rho1 3 0) u1 ∧
    RD (1 * 81 * rho2 3 0) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 0 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_0, Nat.factorial]
  · refine ⟨1983, 1120, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_0, u3_9, Nat.factorial]
  · refine ⟨176321827313, 30494464000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_0, u3_9, u3_18, Nat.factorial]

lemma data_3_1 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 1) u0 ∧ RD (1 * 9 * rho1 3 1) u1 ∧
    RD (1 * 81 * rho2 3 1) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 1 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_1, Nat.factorial]
  · refine ⟨7983, 5600, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_1, u3_10, Nat.factorial]
  · refine ⟨3146431079699, 579394816000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_1, u3_10, u3_19, Nat.factorial]

lemma data_3_2 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 2) u0 ∧ RD (1 * 9 * rho1 3 2) u1 ∧
    RD (1 * 81 * rho2 3 2) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 2 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_2, Nat.factorial]
  · refine ⟨75693, 61600, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_2, u3_11, Nat.factorial]
  · refine ⟨60615307038193, 11587896320000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_2, u3_11, u3_20, Nat.factorial]

lemma data_3_3 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 3) u0 ∧ RD (1 * 9 * rho1 3 3) u1 ∧
    RD (1 * 81 * rho2 3 3) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 3 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_3, Nat.factorial]
  · refine ⟨275657, 246400, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_3, u3_12, Nat.factorial]
  · refine ⟨415280062075171, 81115274240000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_3, u3_12, u3_21, Nat.factorial]

lemma data_3_4 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 4) u0 ∧ RD (1 * 9 * rho1 3 4) u1 ∧
    RD (1 * 81 * rho2 3 4) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 4 q) := by
  refine ⟨0, 2, 0, ?_, ?_, ?_, by decide⟩
  · refine ⟨3, 4, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_4, Nat.factorial]
  · refine ⟨2592881, 3203200, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_4, u3_13, Nat.factorial]
  · refine ⟨3399390434916591, 892268016640000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_4, u3_13, u3_22, Nat.factorial]

lemma data_3_5 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 3 5) u0 ∧ RD (1 * 9 * rho1 3 5) u1 ∧
    RD (1 * 81 * rho2 3 5) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 5 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨11, 20, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_5, Nat.factorial]
  · refine ⟨12984149, 22422400, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_5, u3_14, Nat.factorial]
  · refine ⟨57035564185813933, 20522164382720000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_5, u3_14, u3_23, Nat.factorial]

lemma data_3_6 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 3 6) u0 ∧ RD (3 * 9 * rho1 3 6) u1 ∧
    RD (3 * 81 * rho2 3 6) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 6 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨23, 20, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_6, Nat.factorial]
  · refine ⟨133576383, 112112000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_6, u3_15, Nat.factorial]
  · refine ⟨950854299110143229, 164177315061760000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_6, u3_15, u3_24, Nat.factorial]

lemma data_3_7 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 3 7) u0 ∧ RD (3 * 9 * rho1 3 7) u1 ∧
    RD (3 * 81 * rho2 3 7) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 7 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨101, 140, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_7, Nat.factorial]
  · refine ⟨120774393, 163072000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_7, u3_16, Nat.factorial]
  · refine ⟨875548655192216989, 241437228032000000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_7, u3_16, u3_25, Nat.factorial]

lemma data_3_8 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 3 8) u0 ∧ RD (3 * 9 * rho1 3 8) u1 ∧
    RD (3 * 81 * rho2 3 8) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 3 8 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨493, 1120, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u3_8, Nat.factorial]
  · refine ⟨13688235411, 30494464000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u3_8, u3_17, Nat.factorial]
  · refine ⟨117899907068884916669, 53357627395072000000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u3_8, u3_17, u3_26, Nat.factorial]

lemma data_4_0 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 0) u0 ∧ RD (1 * 9 * rho1 4 0) u1 ∧
    RD (1 * 81 * rho2 4 0) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 0 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_0, Nat.factorial]
  · refine ⟨921, 280, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_0, u4_9, Nat.factorial]
  · refine ⟨14446707323, 1905904000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_0, u4_9, u4_18, Nat.factorial]

lemma data_4_1 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 1) u0 ∧ RD (1 * 9 * rho1 4 1) u1 ∧
    RD (1 * 81 * rho2 4 1) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 1 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_1, Nat.factorial]
  · refine ⟨3597, 1400, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_1, u4_10, Nat.factorial]
  · refine ⟨243839856137, 36212176000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_1, u4_10, u4_19, Nat.factorial]

lemma data_4_2 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 2) u0 ∧ RD (1 * 9 * rho1 4 2) u1 ∧
    RD (1 * 81 * rho2 4 2) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 2 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_2, Nat.factorial]
  · refine ⟨31587, 15400, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_2, u4_11, Nat.factorial]
  · refine ⟨1112170534927, 181060880000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_2, u4_11, u4_20, Nat.factorial]

lemma data_4_3 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 3) u0 ∧ RD (1 * 9 * rho1 4 3) u1 ∧
    RD (1 * 81 * rho2 4 3) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 3 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_3, Nat.factorial]
  · refine ⟨12961, 7700, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_3, u4_12, Nat.factorial]
  · refine ⟨330300176527, 57610280000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_3, u4_12, u4_21, Nat.factorial]

lemma data_4_4 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 4) u0 ∧ RD (1 * 9 * rho1 4 4) u1 ∧
    RD (1 * 81 * rho2 4 4) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 4 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_4, Nat.factorial]
  · refine ⟨286331, 200200, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_4, u4_13, Nat.factorial]
  · refine ⟨152169110575873, 27883375520000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_4, u4_13, u4_22, Nat.factorial]

lemma data_4_5 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 4 5) u0 ∧ RD (1 * 9 * rho1 4 5) u1 ∧
    RD (1 * 81 * rho2 4 5) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 5 q) := by
  refine ⟨2, 2, 1, ?_, ?_, ?_, by decide⟩
  · refine ⟨4, 5, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_5, Nat.factorial]
  · refine ⟨2989759, 2802800, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_5, u4_14, Nat.factorial]
  · refine ⟨2745597947235589, 641317636960000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_5, u4_14, u4_23, Nat.factorial]

lemma data_4_6 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 4 6) u0 ∧ RD (3 * 9 * rho1 4 6) u1 ∧
    RD (3 * 81 * rho2 4 6) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 6 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨19, 10, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_6, Nat.factorial]
  · refine ⟨33440991, 14014000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_6, u4_15, Nat.factorial]
  · refine ⟨25676167981733693, 2565270547840000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_6, u4_15, u4_24, Nat.factorial]

lemma data_4_7 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 4 7) u0 ∧ RD (3 * 9 * rho1 4 7) u1 ∧
    RD (3 * 81 * rho2 4 7) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 7 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨103, 70, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_7, Nat.factorial]
  · refine ⟨197384673, 112112000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_7, u4_16, Nat.factorial]
  · refine ⟨1988405813859011, 259642768000000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_7, u4_16, u4_25, Nat.factorial]

lemma data_4_8 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 4 8) u0 ∧ RD (3 * 9 * rho1 4 8) u1 ∧
    RD (3 * 81 * rho2 4 8) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 4 8 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨307, 280, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u4_8, Nat.factorial]
  · refine ⟨2411024961, 1905904000, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u4_8, u4_17, Nat.factorial]
  · refine ⟨4716215817584659721, 833712928048000000, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u4_8, u4_17, u4_26, Nat.factorial]

lemma data_5_0 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 0) u0 ∧ RD (1 * 9 * rho1 5 0) u1 ∧
    RD (1 * 81 * rho2 5 0) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 0 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_0, Nat.factorial]
  · refine ⟨285, 56, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_0, u5_9, Nat.factorial]
  · refine ⟨827501771, 76236160, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_0, u5_9, u5_18, Nat.factorial]

lemma data_5_1 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 1) u0 ∧ RD (1 * 9 * rho1 5 1) u1 ∧
    RD (1 * 81 * rho2 5 1) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 1 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_1, Nat.factorial]
  · refine ⟨1173, 280, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_1, u5_10, Nat.factorial]
  · refine ⟨13548832049, 1448487040, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_1, u5_10, u5_19, Nat.factorial]

lemma data_5_2 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 2) u0 ∧ RD (1 * 9 * rho1 5 2) u1 ∧
    RD (1 * 81 * rho2 5 2) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 2 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_2, Nat.factorial]
  · refine ⟨10383, 3080, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_2, u5_11, Nat.factorial]
  · refine ⟨58870478791, 7242435200, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_2, u5_11, u5_20, Nat.factorial]

lemma data_5_3 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 3) u0 ∧ RD (1 * 9 * rho1 5 3) u1 ∧
    RD (1 * 81 * rho2 5 3) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 3 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_3, Nat.factorial]
  · refine ⟨4229, 1540, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_3, u5_12, Nat.factorial]
  · refine ⟨366677290537, 50697046400, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_3, u5_12, u5_21, Nat.factorial]

lemma data_5_4 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 4) u0 ∧ RD (1 * 9 * rho1 5 4) u1 ∧
    RD (1 * 81 * rho2 5 4) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 4 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_4, Nat.factorial]
  · refine ⟨45407, 20020, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_4, u5_13, Nat.factorial]
  · refine ⟨7336356335299, 1115335020800, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_4, u5_13, u5_22, Nat.factorial]

lemma data_5_5 : ∃ u0 u1 u2 : ZMod 3,
    RD (1 * cR 5 5) u0 ∧ RD (1 * 9 * rho1 5 5) u1 ∧
    RD (1 * 81 * rho2 5 5) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 5 q) := by
  refine ⟨1, 2, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨1, 1, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_5, Nat.factorial]
  · refine ⟨1067621, 560560, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_5, u5_14, Nat.factorial]
  · refine ⟨156468416094707, 25652705478400, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_5, u5_14, u5_23, Nat.factorial]

lemma data_5_6 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 5 6) u0 ∧ RD (3 * 9 * rho1 5 6) u1 ∧
    RD (3 * 81 * rho2 5 6) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 6 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨5, 2, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_6, Nat.factorial]
  · refine ⟨492825, 112112, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_6, u5_15, Nat.factorial]
  · refine ⟨1514532293972909, 102610821913600, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_6, u5_15, u5_24, Nat.factorial]

lemma data_5_7 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 5 7) u0 ∧ RD (3 * 9 * rho1 5 7) u1 ∧
    RD (3 * 81 * rho2 5 7) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 7 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨29, 14, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_7, Nat.factorial]
  · refine ⟨15109401, 4484480, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_7, u5_16, Nat.factorial]
  · refine ⟨1218952815045869, 102610821913600, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_7, u5_16, u5_25, Nat.factorial]

lemma data_5_8 : ∃ u0 u1 u2 : ZMod 3,
    RD (3 * cR 5 8) u0 ∧ RD (3 * 9 * rho1 5 8) u1 ∧
    RD (3 * 81 * rho2 5 8) u2 ∧
    ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 5 8 q) := by
  refine ⟨1, 0, 2, ?_, ?_, ?_, by decide⟩
  · refine ⟨95, 56, by decide, ?_, by decide⟩
    norm_num [cR_eq_aw, u5_8, Nat.factorial]
  · refine ⟨196371753, 76236160, by decide, ?_, by decide⟩
    norm_num [rho1, cR_eq_aw, u5_8, u5_17, Nat.factorial]
  · refine ⟨2534100801344137, 266788136975360, by decide, ?_, by decide⟩
    norm_num [rho2, rho1, cR_eq_aw, u5_8, u5_17, u5_26, Nat.factorial]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P3Main.lean <==
import CongruenceRestricted.P3Data
import CongruenceRestricted.Plateau

/-!
# `3`-adic valuations of `A_3`, `A_4`, `A_5` (Theorem `p3`)

With `n = 9q + ν`, `E = Γ_2(q) + [ν ≥ 6]`, `F_n = A_r(n)/n!`: `‖F_n‖_3 ≤ 3^E`, with equality
unless `n mod 27` is exceptional (`4` for `r = 3`; `14, 23` for `r = 4`; none for `r = 5`).
The proof factors `F = B_9 · R`; only the three top terms `q, q-1, q-2` can reach `3^E`; their sum is
`binom_q · W` with `3^ε W` an integral combination whose residue mod `3` is
`u0 + 2 q u1 + q(q-1) u2` (the data of `P3Data`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

lemma norm_int_lt_one_iff3 (k : ℤ) : ‖(k : ℚ_[3])‖ < 1 ↔ (3 : ℤ) ∣ k := by
  have h1 := Padic.norm_int_le_pow_iff_dvd (p := 3) k 1
  have h2 := Padic.norm_le_pow_iff_norm_lt_pow_add_one (p := 3) (k : ℚ_[3]) (-1)
  simp only [Int.reduceNeg, neg_add_cancel, zpow_zero, Nat.cast_one, pow_one] at h1 h2
  rw [← h2]
  convert h1 using 2
  simp

lemma res_crit (w0 w1 w2 : ℚ) (u0 u1 u2 : ZMod 3) (h0 : RD w0 u0) (h1 : RD w1 u1)
    (h2 : RD w2 u2) (q : ℕ) :
    ‖((w0 : ℚ_[3]) + (q : ℚ_[3]) * (w1 : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) +
      (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) * (w2 : ℚ_[3]) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)))‖ ≤ 1 ∧
    (‖((w0 : ℚ_[3]) + (q : ℚ_[3]) * (w1 : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) +
      (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) * (w2 : ℚ_[3]) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)))‖ = 1 ↔
      u0 + 2 * (q : ZMod 3) * u1 + (q : ZMod 3) * ((q : ZMod 3) - 1) * u2 ≠ 0) := by
  obtain ⟨a0, b0, hb0, he0, hu0⟩ := h0
  obtain ⟨a1, b1, hb1, he1, hu1⟩ := h1
  obtain ⟨a2, b2, hb2, he2, hu2⟩ := h2
  have hb0' : (b0 : ℚ_[3]) ≠ 0 := by
    have : b0 ≠ 0 := by rintro rfl; simp at hb0
    exact_mod_cast this
  have hb1' : (b1 : ℚ_[3]) ≠ 0 := by
    have : b1 ≠ 0 := by rintro rfl; simp at hb1
    exact_mod_cast this
  have hb2' : (b2 : ℚ_[3]) ≠ 0 := by
    have : b2 ≠ 0 := by rintro rfl; simp at hb2
    exact_mod_cast this
  have hd1 : (9 * (q : ℤ) - 10) ≠ 0 := by omega
  have hd2 : (9 * (q : ℤ) - 19) ≠ 0 := by omega
  have hd1' : (9 * (q : ℚ_[3]) - 10) ≠ 0 := by exact_mod_cast hd1
  have hd2' : (9 * (q : ℚ_[3]) - 19) ≠ 0 := by exact_mod_cast hd2
  set D : ℤ := b0 * b1 * b2 * (9 * (q : ℤ) - 10) * (9 * (q : ℤ) - 19) with hD
  set N : ℤ := a0 * b1 * b2 * (9 * (q : ℤ) - 10) * (9 * (q : ℤ) - 19) +
      (q : ℤ) * a1 * b0 * b2 * (9 * (q : ℤ) - 19) + (q : ℤ) * ((q : ℤ) - 1) * a2 * b0 * b1 with hN
  obtain ⟨d1, hd1def⟩ : ∃ d1 : ℚ_[3], d1 = 9 * (q : ℚ_[3]) - 10 := ⟨_, rfl⟩
  obtain ⟨d2, hd2def⟩ : ∃ d2 : ℚ_[3], d2 = 9 * (q : ℚ_[3]) - 19 := ⟨_, rfl⟩
  have hd1ne : d1 ≠ 0 := by rw [hd1def]; exact hd1'
  have hd2ne : d2 ≠ 0 := by rw [hd2def]; exact hd2'
  have hNc : (N : ℚ_[3]) = (a0 : ℚ_[3]) * b1 * b2 * d1 * d2 + (q : ℚ_[3]) * a1 * b0 * b2 * d2 +
      (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) * a2 * b0 * b1 := by
    simp only [hN]; rw [hd1def, hd2def]; push_cast; ring
  have hDc : (D : ℚ_[3]) = (b0 : ℚ_[3]) * b1 * b2 * d1 * d2 := by
    simp only [hD]; rw [hd1def, hd2def]; push_cast; ring
  have hW : ((w0 : ℚ_[3]) + (q : ℚ_[3]) * (w1 : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) +
      (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) * (w2 : ℚ_[3]) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19))) = (N : ℚ_[3]) / (D : ℚ_[3]) := by
    rw [← hd1def, ← hd2def, hNc, hDc, he0, he1, he2]
    push_cast
    field_simp
  -- 3 ∤ D
  have h3 : Prime (3 : ℤ) := Int.prime_three
  have hD3 : ¬ (3 : ℤ) ∣ D := by
    simp only [hD]
    intro h
    rcases h3.dvd_or_dvd h with h | h
    · rcases h3.dvd_or_dvd h with h | h
      · rcases h3.dvd_or_dvd h with h | h
        · rcases h3.dvd_or_dvd h with h | h
          · exact hb0 h
          · exact hb1 h
        · exact hb2 h
      · omega
    · omega
  have hnD : ‖(D : ℚ_[3])‖ = 1 := by
    have h1 := Padic.norm_int_le_one (p := 3) D
    have h2 : ¬ ‖(D : ℚ_[3])‖ < 1 := by
      rw [norm_int_lt_one_iff3]; exact hD3
    exact le_antisymm h1 (not_lt.1 h2)
  rw [hW, norm_div, hnD, div_one]
  refine ⟨Padic.norm_int_le_one (p := 3) N, ?_⟩
  have hiff : ‖(N : ℚ_[3])‖ = 1 ↔ ¬ (3 : ℤ) ∣ N := by
    constructor
    · intro h hd
      have := (norm_int_lt_one_iff3 N).2 hd
      linarith
    · intro hd
      have h1 := Padic.norm_int_le_one (p := 3) N
      have h2 : ¬ ‖(N : ℚ_[3])‖ < 1 := by
        rw [norm_int_lt_one_iff3]; exact hd
      exact le_antisymm h1 (not_lt.1 h2)
  have hzc := ZMod.intCast_zmod_eq_zero_iff_dvd N 3
  simp only [Nat.cast_ofNat] at hzc
  rw [hiff, ← hzc]
  have hb0z : (b0 : ZMod 3) ≠ 0 := by
    rwa [Ne, ZMod.intCast_zmod_eq_zero_iff_dvd]
  have hb1z : (b1 : ZMod 3) ≠ 0 := by
    rwa [Ne, ZMod.intCast_zmod_eq_zero_iff_dvd]
  have hb2z : (b2 : ZMod 3) ≠ 0 := by
    rwa [Ne, ZMod.intCast_zmod_eq_zero_iff_dvd]
  have hNz : (N : ZMod 3) = (b0 : ZMod 3) * b1 * b2 *
      (u0 + 2 * (q : ZMod 3) * u1 + (q : ZMod 3) * ((q : ZMod 3) - 1) * u2) := by
    simp only [hN]
    push_cast
    rw [← hu0, ← hu1, ← hu2]
    have h9 : (9 : ZMod 3) = 0 := by decide
    have h10 : (10 : ZMod 3) = 1 := by decide
    have h19 : (19 : ZMod 3) = 1 := by decide
    have h2 : (2 : ZMod 3) = -1 := by decide
    rw [h9, h10, h19, h2]
    ring
  rw [hNz]
  constructor
  · intro h h0; apply h; rw [h0, mul_zero]
  · intro h h0
    rcases mul_eq_zero.1 h0 with h0 | h0
    · exact mul_ne_zero (mul_ne_zero hb0z hb1z) hb2z h0
    · exact h h0


noncomputable def tt3 (r q ν : ℕ) (R : PowerSeries ℚ_[3]) (l : ℕ) : ℚ_[3] :=
  binomC (gam 3 (wR r) 9) l * coeff (9 * q + ν - 9 * l) R

def E03 (q ν : ℕ) : ℕ := Gam 3 2 q + (if 6 ≤ ν then 1 else 0)

section terms3
variable (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) {R : PowerSeries ℚ_[3]} (hR : GoodRho 3 6 1 R)
  (q ν : ℕ) (hν : ν < 9)
include h3 h5 hR hν

lemma tt3_bound (l : ℕ) (hl : l ≤ q) :
    ‖tt3 r q ν R l‖ ≤ (3 : ℝ) ^ (Gam 3 2 l + Gam 3 1 ((ν + 9 * (q - l)) / 6)) := by
  unfold tt3
  rw [norm_mul, norm_binomC_three r h3 h5, pow_add]
  have h1 : 9 * q + ν - 9 * l = ν + 9 * (q - l) := by omega
  rw [h1]
  exact mul_le_mul_of_nonneg_left (hR _) (by positivity)

lemma tt3_far (l : ℕ) (hl : l + 3 ≤ q) : ‖tt3 r q ν R l‖ ≤ (3 : ℝ) ^ E03 q ν / 3 := by
  refine (tt3_bound r h3 h5 hR q ν hν l (by omega)).trans ?_
  have h := num_far3 q ν (q - l) hν (by omega) (by omega)
  rw [show q - (q - l) = l by omega] at h
  have hE1 : 1 ≤ E03 q ν := by
    unfold E03
    have h6 : 2 * 3 ≤ Gam 3 2 q :=
      (Gam_ge 3 2 3).trans (Gam_mono 3 2 (show 3 ≤ q by omega))
    omega
  have : (3 : ℝ) ^ E03 q ν / 3 = (3 : ℝ) ^ (E03 q ν - 1) := by
    obtain ⟨E', hE'⟩ : ∃ E', E03 q ν = E' + 1 := ⟨E03 q ν - 1, by omega⟩
    rw [hE', Nat.add_sub_cancel, pow_succ]; ring
  rw [this]
  apply pow_le_pow_right₀ (by norm_num)
  unfold E03 at *
  omega

end terms3

lemma b_pred (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (q' : ℕ) :
    binomC (gam 3 (wR r) 9) q' * (9 * (q' : ℚ_[3]) - 1) =
      9 * ((q' : ℚ_[3]) + 1) * binomC (gam 3 (wR r) 9) (q' + 1) := by
  have h := binomC_succ_mul (gam 3 (wR r) 9) q'
  rw [gam9_eq r h3 h5] at h ⊢
  linear_combination (-9 : ℚ_[3]) * h

lemma binomC_one_three (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) :
    binomC (gam 3 (wR r) 9) 1 = -(1 / 9 : ℚ_[3]) := by
  rw [gam9_eq r h3 h5]; simp [binomC]

/-- The three top terms combine to `binom_q · W`. -/
lemma near_sum (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) {R : PowerSeries ℚ_[3]} (q ν : ℕ)
    (ρ0 ρ1 ρ2 : ℚ_[3]) (h0 : coeff ν R = ρ0) (h1 : 1 ≤ q → coeff (ν + 9) R = ρ1)
    (h2 : 2 ≤ q → coeff (ν + 18) R = ρ2) :
    ∑ l ∈ range (q + 1), tt3 r q ν R l =
      binomC (gam 3 (wR r) 9) q *
        (ρ0 + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) * ρ1 +
          81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) /
            ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) * ρ2) +
      ∑ l ∈ range (q - 2), tt3 r q ν R l := by
  obtain rfl | rfl | ⟨q, rfl⟩ : q = 0 ∨ q = 1 ∨ ∃ q', q = q' + 2 := by
    rcases q with _ | _ | q
    · left; rfl
    · right; left; rfl
    · right; right; exact ⟨q, rfl⟩
  · simp [tt3, binomC, h0]
  · have e1 := h1 (by omega)
    have t0 : tt3 r 1 ν R 0 = ρ1 := by
      unfold tt3
      rw [show 9 * 1 + ν - 9 * 0 = ν + 9 by omega, e1]; simp [binomC]
    have t1 : tt3 r 1 ν R 1 = binomC (gam 3 (wR r) 9) 1 * ρ0 := by
      unfold tt3
      rw [show 9 * 1 + ν - 9 * 1 = ν by omega, h0]
    rw [show (1 : ℕ) + 1 = 2 from rfl, sum_range_succ, sum_range_one, t0, t1,
      binomC_one_three r h3 h5]
    simp only [Nat.cast_one, Nat.reduceSub, sum_range_zero, add_zero]
    norm_num
    ring
  · have e0 := h0
    have e1 := h1 (by omega)
    have e2 := h2 (by omega)
    set b : ℕ → ℚ_[3] := fun l => binomC (gam 3 (wR r) 9) l with hb
    have tq2 : tt3 r (q + 2) ν R (q + 2) = b (q + 2) * ρ0 := by
      unfold tt3; rw [show 9 * (q + 2) + ν - 9 * (q + 2) = ν by omega, h0]
    have tq1 : tt3 r (q + 2) ν R (q + 1) = b (q + 1) * ρ1 := by
      unfold tt3; rw [show 9 * (q + 2) + ν - 9 * (q + 1) = ν + 9 by omega, e1]
    have tq0 : tt3 r (q + 2) ν R q = b q * ρ2 := by
      unfold tt3; rw [show 9 * (q + 2) + ν - 9 * q = ν + 18 by omega, e2]
    rw [sum_range_succ, sum_range_succ, sum_range_succ, tq2, tq1, tq0,
      show q + 2 - 2 = q by omega]
    have hx1 : (9 * (q : ℚ_[3]) + 8) ≠ 0 := by
      have : (9 * (q : ℤ) + 8) ≠ 0 := by omega
      exact_mod_cast this
    have hx2 : (9 * (q : ℚ_[3]) - 1) ≠ 0 := by
      have : (9 * (q : ℤ) - 1) ≠ 0 := by omega
      exact_mod_cast this
    have hb1 := b_pred r h3 h5 (q + 1)
    have hb2 := b_pred r h3 h5 q
    push_cast at hb1 hb2
    have c1 : (9 * ((q : ℚ_[3]) + 2) - 10) = 9 * (q : ℚ_[3]) + 8 := by ring
    have c2 : (9 * ((q : ℚ_[3]) + 2) - 19) = 9 * (q : ℚ_[3]) - 1 := by ring
    have hb1' : b (q + 1) = 9 * ((q : ℚ_[3]) + 2) * b (q + 2) / (9 * (q : ℚ_[3]) + 8) := by
      rw [eq_div_iff hx1]
      have : (9 * ((q : ℚ_[3]) + 1) - 1) = 9 * (q : ℚ_[3]) + 8 := by ring
      simp only [hb] at hb1 ⊢
      rw [this] at hb1
      linear_combination hb1
    have hb2' : b q = 9 * ((q : ℚ_[3]) + 1) * b (q + 1) / (9 * (q : ℚ_[3]) - 1) := by
      rw [eq_div_iff hx2]
      simp only [hb] at hb2 ⊢
      linear_combination hb2
    push_cast
    rw [c1, c2, hb2', hb1']
    field_simp
    ring

/-- `3^ε` with `ε = [ν ≥ 6]`, as a rational. -/
def tauQ (ν : ℕ) : ℚ := if 6 ≤ ν then 3 else 1

lemma p3_data_all (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (ν : ℕ) (hν : ν < 9) :
    ∃ u0 u1 u2 : ZMod 3,
      RD (tauQ ν * cR r ν) u0 ∧ RD (tauQ ν * 9 * rho1 r ν) u1 ∧
      RD (tauQ ν * 81 * rho2 r ν) u2 ∧
      ∀ q : ZMod 3, (u0 + 2 * q * u1 + q * (q - 1) * u2 = 0 ↔ Exc3 r ν q) := by
  interval_cases r <;> interval_cases ν
  · simpa [tauQ] using data_3_0
  · simpa [tauQ] using data_3_1
  · simpa [tauQ] using data_3_2
  · simpa [tauQ] using data_3_3
  · simpa [tauQ] using data_3_4
  · simpa [tauQ] using data_3_5
  · simpa [tauQ] using data_3_6
  · simpa [tauQ] using data_3_7
  · simpa [tauQ] using data_3_8
  · simpa [tauQ] using data_4_0
  · simpa [tauQ] using data_4_1
  · simpa [tauQ] using data_4_2
  · simpa [tauQ] using data_4_3
  · simpa [tauQ] using data_4_4
  · simpa [tauQ] using data_4_5
  · simpa [tauQ] using data_4_6
  · simpa [tauQ] using data_4_7
  · simpa [tauQ] using data_4_8
  · simpa [tauQ] using data_5_0
  · simpa [tauQ] using data_5_1
  · simpa [tauQ] using data_5_2
  · simpa [tauQ] using data_5_3
  · simpa [tauQ] using data_5_4
  · simpa [tauQ] using data_5_5
  · simpa [tauQ] using data_5_6
  · simpa [tauQ] using data_5_7
  · simpa [tauQ] using data_5_8

/-- Norm of the top combination `W`, and the exceptional criterion. -/
lemma p3_W_norm (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (ν : ℕ) (hν : ν < 9) (q : ℕ) :
    ‖((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) * ((rho1 r ν : ℚ) : ℚ_[3]) +
      81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) / ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) *
        ((rho2 r ν : ℚ) : ℚ_[3])‖ ≤ (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) ∧
    (‖((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) * ((rho1 r ν : ℚ) : ℚ_[3]) +
      81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) / ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) *
        ((rho2 r ν : ℚ) : ℚ_[3])‖ = (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) ∨
      ‖((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) * ((rho1 r ν : ℚ) : ℚ_[3]) +
      81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) / ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) *
        ((rho2 r ν : ℚ) : ℚ_[3])‖ ≤ (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) / 3) ∧
    (‖((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) * ((rho1 r ν : ℚ) : ℚ_[3]) +
      81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) / ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) *
        ((rho2 r ν : ℚ) : ℚ_[3])‖ = (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) ↔
      ¬ Exc3 r ν (q : ZMod 3)) := by
  obtain ⟨u0, u1, u2, d0, d1, d2, htab⟩ := p3_data_all r h3 h5 ν hν
  have hc := res_crit _ _ _ u0 u1 u2 d0 d1 d2 q
  have hd1 : (9 * (q : ℚ_[3]) - 10) ≠ 0 := by
    have : (9 * (q : ℤ) - 10) ≠ 0 := by omega
    exact_mod_cast this
  have hd2 : (9 * (q : ℚ_[3]) - 19) ≠ 0 := by
    have : (9 * (q : ℤ) - 19) ≠ 0 := by omega
    exact_mod_cast this
  set W : ℚ_[3] := ((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) *
      ((rho1 r ν : ℚ) : ℚ_[3]) + 81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) * ((rho2 r ν : ℚ) : ℚ_[3]) with hW
  set τ : ℚ_[3] := ((tauQ ν : ℚ) : ℚ_[3]) with hτ
  have hV : ((tauQ ν * cR r ν : ℚ) : ℚ_[3]) +
      (q : ℚ_[3]) * ((tauQ ν * 9 * rho1 r ν : ℚ) : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) +
      (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) * ((tauQ ν * 81 * rho2 r ν : ℚ) : ℚ_[3]) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) = τ * W := by
    rw [hW, hτ]; push_cast; field_simp
  rw [hV] at hc
  have hτn : ‖τ‖ = if 6 ≤ ν then (3 : ℝ)⁻¹ else 1 := by
    rw [hτ]
    unfold tauQ
    split_ifs
    · have := Padic.norm_p (p := 3)
      simpa using this
    · simp
  have hτ0 : ‖τ‖ ≠ 0 := by
    rw [hτn]; split_ifs <;> norm_num
  rw [norm_mul] at hc
  have key : ‖W‖ = (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) * (‖τ‖ * ‖W‖) := by
    rw [hτn]
    split_ifs
    · field_simp
    · simp
  have hpos : (0 : ℝ) < 3 ^ (if 6 ≤ ν then 1 else 0) := by positivity
  have e : ‖W‖ = (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) ↔ ‖τ‖ * ‖W‖ = 1 := by
    constructor
    · intro h
      rw [key] at h
      exact mul_left_cancel₀ hpos.ne' (h.trans (mul_one _).symm)
    · intro h; rw [key, h, mul_one]
  refine ⟨?_, ?_, ?_⟩
  · rw [key]
    calc (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) * (‖τ‖ * ‖W‖)
        ≤ (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) * 1 := mul_le_mul_of_nonneg_left hc.1 hpos.le
      _ = _ := mul_one _
  · by_cases h1 : ‖τ‖ * ‖W‖ = 1
    · left; exact e.2 h1
    · right
      have hlt : ‖τ * W‖ < 1 := by rw [norm_mul]; exact lt_of_le_of_ne hc.1 h1
      have hle := norm_lt_one_le_inv _ hlt
      rw [norm_mul] at hle
      rw [key]
      have : ((3 : ℕ) : ℝ) = 3 := by norm_num
      rw [this] at hle
      calc (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) * (‖τ‖ * ‖W‖)
          ≤ (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) * 3⁻¹ := mul_le_mul_of_nonneg_left hle hpos.le
        _ = _ := by ring
  · rw [e, hc.2, Ne, htab]

/-- Exceptional residues modulo `27`. -/
def exc3 (r n : ℕ) : Prop := (r = 3 ∧ n % 27 = 4) ∨ (r = 4 ∧ (n % 27 = 14 ∨ n % 27 = 23))

lemma zmod3_cast (q c : ℕ) : (q : ZMod 3) = (c : ZMod 3) ↔ q % 3 = c % 3 :=
  ZMod.natCast_eq_natCast_iff' q c 3

lemma exc3_iff (r q ν : ℕ) (hν : ν < 9) : Exc3 r ν (q : ZMod 3) ↔ exc3 r (9 * q + ν) := by
  have h0 : (q : ZMod 3) = 0 ↔ q % 3 = 0 := by
    have := zmod3_cast q 0; simpa using this
  have h1 : (q : ZMod 3) = 1 ↔ q % 3 = 1 := by
    have := zmod3_cast q 1; simpa using this
  have h2 : (q : ZMod 3) = 2 ↔ q % 3 = 2 := by
    have := zmod3_cast q 2; simpa using this
  unfold Exc3 exc3
  rw [h0, h1, h2]
  omega

lemma binomC_two_three (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) :
    binomC (gam 3 (wR r) 9) 2 = -(4 / 81 : ℚ_[3]) := by
  rw [gam9_eq r h3 h5]; simp [binomC]; ring

/-- **Main estimate for `p = 3`.** -/
theorem p3_main_norm (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    ‖((cR r n : ℚ) : ℚ_[3])‖ ≤ (3 : ℝ) ^ E03 (n / 9) (n % 9) ∧
    (‖((cR r n : ℚ) : ℚ_[3])‖ = (3 : ℝ) ^ E03 (n / 9) (n % 9) ↔ ¬ exc3 r n) := by
  obtain ⟨R, hR, hF⟩ := p3_setup r h3 h5 n
  obtain ⟨q, ν, hν, rfl⟩ : ∃ q ν, ν < 9 ∧ n = 9 * q + ν := ⟨n / 9, n % 9, by omega, by omega⟩
  have hK : (9 * q + ν) / 9 = q := by omega
  have hνm : (9 * q + ν) % 9 = ν := by omega
  rw [hK, hνm]
  have hTot : ((cR r (9 * q + ν) : ℚ) : ℚ_[3]) = ∑ l ∈ range (q + 1), tt3 r q ν R l := by
    rw [hF _ le_rfl, coeff_block_mul 9 (by norm_num) _ R, hK]; rfl
  have hb1 := binomC_one_three r h3 h5
  have hb2 := binomC_two_three r h3 h5
  have hρ0 : coeff ν R = ((cR r ν : ℚ) : ℚ_[3]) := by
    rw [hF ν (by omega), coeff_block_mul 9 (by norm_num) _ R, Nat.div_eq_of_lt hν]
    simp [binomC]
  have hρ1 : 1 ≤ q → coeff (ν + 9) R = ((rho1 r ν : ℚ) : ℚ_[3]) := by
    intro hq
    have h := hF (ν + 9) (by omega)
    rw [coeff_block_mul 9 (by norm_num) _ R, show (ν + 9) / 9 = 1 by omega] at h
    simp only [sum_range_succ, sum_range_zero, zero_add] at h
    rw [show ν + 9 - 9 * 1 = ν by omega, hb1, hρ0] at h
    simp only [Nat.mul_zero, Nat.sub_zero, binomC, one_mul] at h
    unfold rho1
    push_cast
    linear_combination -h
  have hρ2 : 2 ≤ q → coeff (ν + 18) R = ((rho2 r ν : ℚ) : ℚ_[3]) := by
    intro hq
    have h := hF (ν + 18) (by omega)
    rw [coeff_block_mul 9 (by norm_num) _ R, show (ν + 18) / 9 = 2 by omega] at h
    simp only [sum_range_succ, sum_range_zero, zero_add] at h
    rw [show ν + 18 - 9 * 1 = ν + 9 by omega, show ν + 18 - 9 * 2 = ν by omega, hb1, hb2,
      hρ0, hρ1 (by omega)] at h
    simp only [Nat.mul_zero, Nat.sub_zero, binomC, one_mul] at h
    unfold rho2
    push_cast
    linear_combination -h
  have hnear := near_sum r h3 h5 q ν _ _ _ hρ0 hρ1 hρ2
  rw [hTot, hnear]
  obtain ⟨hW1, hW2, hW3⟩ := p3_W_norm r h3 h5 ν hν q
  set W := ((cR r ν : ℚ) : ℚ_[3]) + 9 * (q : ℚ_[3]) / (9 * (q : ℚ_[3]) - 10) *
      ((rho1 r ν : ℚ) : ℚ_[3]) + 81 * (q : ℚ_[3]) * ((q : ℚ_[3]) - 1) /
        ((9 * (q : ℚ_[3]) - 10) * (9 * (q : ℚ_[3]) - 19)) * ((rho2 r ν : ℚ) : ℚ_[3]) with hW
  set far := ∑ l ∈ range (q - 2), tt3 r q ν R l with hfar
  have hfarb : ‖far‖ ≤ (3 : ℝ) ^ E03 q ν / 3 := by
    apply IsUltrametricDist.norm_sum_le_of_forall_le_of_nonneg (by positivity)
    intro l hl
    exact tt3_far r h3 h5 hR q ν hν l (by have := mem_range.1 hl; omega)
  have hbn : ‖binomC (gam 3 (wR r) 9) q * W‖ = (3 : ℝ) ^ Gam 3 2 q * ‖W‖ := by
    rw [norm_mul, norm_binomC_three r h3 h5]
  have hE : (3 : ℝ) ^ E03 q ν = (3 : ℝ) ^ Gam 3 2 q * (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) := by
    unfold E03; rw [pow_add]
  have hpos : (0 : ℝ) < (3 : ℝ) ^ E03 q ν := by positivity
  have hG : (0 : ℝ) < (3 : ℝ) ^ Gam 3 2 q := by positivity
  have hex : exc3 r (9 * q + ν) ↔ Exc3 r ν (q : ZMod 3) := (exc3_iff r q ν hν).symm
  constructor
  · refine (IsUltrametricDist.norm_add_le_max _ _).trans (max_le ?_ (hfarb.trans (by linarith)))
    rw [hbn, hE]
    exact mul_le_mul_of_nonneg_left hW1 hG.le
  · rw [hex]
    constructor
    · intro heq hexc
      have hWlt : ‖W‖ ≤ (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) / 3 := by
        rcases hW2 with h | h
        · exact absurd h (fun h' => (hW3.1 h') hexc)
        · exact h
      have hbW : ‖binomC (gam 3 (wR r) 9) q * W‖ ≤ (3 : ℝ) ^ E03 q ν / 3 := by
        rw [hbn, hE]
        calc (3 : ℝ) ^ Gam 3 2 q * ‖W‖ ≤ (3 : ℝ) ^ Gam 3 2 q * ((3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) / 3) :=
              mul_le_mul_of_nonneg_left hWlt hG.le
          _ = _ := by ring
      have := (IsUltrametricDist.norm_add_le_max _ _).trans (max_le hbW hfarb)
      rw [heq] at this
      linarith
    · intro hnexc
      have hWeq : ‖W‖ = (3 : ℝ) ^ (if 6 ≤ ν then 1 else 0) := hW3.2 hnexc
      have hbW : ‖binomC (gam 3 (wR r) 9) q * W‖ = (3 : ℝ) ^ E03 q ν := by
        rw [hbn, hE, hWeq]
      have hlt : ‖far‖ < ‖binomC (gam 3 (wR r) 9) q * W‖ := by
        rw [hbW]; linarith
      rw [IsUltrametricDist.norm_add_eq_max_of_norm_ne_norm (ne_of_gt hlt), max_eq_left hlt.le, hbW]

lemma vfac_three_eq (n : ℕ) :
    padicValNat 3 n.factorial = (n / 9 + (n + 6) / 9) + E03 (n / 9) (n % 9) := by
  have h := vfac_sum (p := 3) 2 n
  have e : ∑ i ∈ Icc 1 2, n / 3 ^ i = n / 3 + n / 9 := by
    rw [sum_Icc_succ_top (by omega)]; simp
  rw [e] at h
  have h9 : n / 3 ^ 2 = n / 9 := by norm_num
  rw [h9] at h
  unfold E03 Gam
  obtain ⟨q, ν, hν, rfl⟩ : ∃ q ν, ν < 9 ∧ n = 9 * q + ν := ⟨n / 9, n % 9, by omega, by omega⟩
  have hK : (9 * q + ν) / 9 = q := by omega
  have hνm : (9 * q + ν) % 9 = ν := by omega
  have hK6 : (9 * q + ν + 6) / 9 = q + (if 3 ≤ ν then 1 else 0) := by split_ifs <;> omega
  rw [hK] at h
  rw [hK, hνm, hK6]
  rw [h]
  split_ifs <;> omega

lemma p3_val_data (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    aw (wR r) n ≠ 0 ∧
    ((aw (wR r) n : ℤ) : ℚ_[3]) = ((cR r n : ℚ) : ℚ_[3]) * (n.factorial : ℚ_[3]) := by
  refine ⟨by have := aw_wR_pos r (by omega) n; omega, ?_⟩
  rw [aw_cast_padic, coeff_wExp_cast]; rfl

theorem p3_val_bound (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    padicValNat 3 n.factorial ≤ padicValInt 3 (aw (wR r) n) + E03 (n / 9) (n % 9) := by
  obtain ⟨hz, hx⟩ := p3_val_data r h3 h5 n
  exact vp_of_norm_le _ hz _ n _ hx (p3_main_norm r h3 h5 n).1

theorem p3_val_iff (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    padicValNat 3 n.factorial = padicValInt 3 (aw (wR r) n) + E03 (n / 9) (n % 9) ↔
      ¬ exc3 r n := by
  obtain ⟨hz, hx⟩ := p3_val_data r h3 h5 n
  obtain ⟨hle, hiff⟩ := p3_main_norm r h3 h5 n
  constructor
  · intro heq hexc
    have hlt : ‖((cR r n : ℚ) : ℚ_[3])‖ < (3 : ℝ) ^ E03 (n / 9) (n % 9) :=
      lt_of_le_of_ne hle (fun h => (hiff.1 h) hexc)
    have := vp_lt_of_norm_lt _ hz _ n _ hx hlt
    omega
  · intro hn
    exact vp_eq_of_norm_eq _ hz _ n _ hx (hiff.2 hn)

/-- **Theorem p3.** For `r ∈ {3,4,5}`, `e(n) = ⌊n/9⌋ + ⌊(n+6)/9⌋`:
`v_3(A_r(n)) ≥ e(n)`, with equality iff `n mod 27` is not exceptional
(`4` for `r = 3`; `14, 23` for `r = 4`; none for `r = 5`), and `≥ e(n)+1` in the exceptional classes. -/
theorem p3 (r : ℕ) (h3 : 3 ≤ r) (h5 : r ≤ 5) (n : ℕ) :
    n / 9 + (n + 6) / 9 ≤ padicValInt 3 (aw (wR r) n) ∧
    (padicValInt 3 (aw (wR r) n) = n / 9 + (n + 6) / 9 ↔ ¬ exc3 r n) ∧
    (exc3 r n → n / 9 + (n + 6) / 9 + 1 ≤ padicValInt 3 (aw (wR r) n)) := by
  have hb := p3_val_bound r h3 h5 n
  have hi := p3_val_iff r h3 h5 n
  rw [vfac_three_eq] at hb hi
  refine ⟨by omega, ⟨fun h => ?_, fun h => ?_⟩, fun h => ?_⟩
  · intro hexc; exact (hi.1 (by omega)) hexc
  · have := hi.2 h; omega
  · have h1 : ¬ ((n / 9 + (n + 6) / 9) + E03 (n / 9) (n % 9) =
        padicValInt 3 (aw (wR r) n) + E03 (n / 9) (n % 9)) := fun he => (hi.1 he) h
    omega

/-- Closed forms of `e(6m + i)`. -/
lemma e_closed (m : ℕ) :
    (6 * m) / 9 + (6 * m + 6) / 9 = m + (m + 1) / 3 ∧
    (6 * m + 1) / 9 + (6 * m + 1 + 6) / 9 = m + (m + 1) / 3 ∧
    (6 * m + 2) / 9 + (6 * m + 2 + 6) / 9 = m + (m + 1) / 3 ∧
    (6 * m + 3) / 9 + (6 * m + 3 + 6) / 9 = m + m / 3 + 1 ∧
    (6 * m + 4) / 9 + (6 * m + 4 + 6) / 9 = m + m / 3 + 1 ∧
    (6 * m + 5) / 9 + (6 * m + 5 + 6) / 9 = m + m / 3 + 1 := by
  obtain ⟨t, s, hs, rfl⟩ : ∃ t s, s < 3 ∧ m = 3 * t + s := ⟨m / 3, m % 3, by omega, by omega⟩
  interval_cases s <;> omega

/-- **Corollary bala** (the `3`-adic statements of Bala for A057693, A070945, A070946). -/
theorem bala_A3 (m : ℕ) :
    padicValInt 3 (aw (wR 3) (6 * m)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 3) (6 * m + 2)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 3) (6 * m + 3)) = m + m / 3 + 1 ∧
    padicValInt 3 (aw (wR 3) (6 * m + 5)) = m + m / 3 + 1 ∧
    m + (m + 1) / 3 ≤ padicValInt 3 (aw (wR 3) (6 * m + 1)) ∧
    m + m / 3 + 1 ≤ padicValInt 3 (aw (wR 3) (6 * m + 4)) := by
  have key : ∀ n, (n / 9 + (n + 6) / 9 ≤ padicValInt 3 (aw (wR 3) n)) ∧
      (¬ exc3 3 n → padicValInt 3 (aw (wR 3) n) = n / 9 + (n + 6) / 9) := fun n =>
    ⟨(p3 3 le_rfl (by norm_num) n).1, (p3 3 le_rfl (by norm_num) n).2.1.2⟩
  have c := e_closed m
  have n0 : ¬ exc3 3 (6 * m) := by unfold exc3; omega
  have n2 : ¬ exc3 3 (6 * m + 2) := by unfold exc3; omega
  have n3 : ¬ exc3 3 (6 * m + 3) := by unfold exc3; omega
  have n5 : ¬ exc3 3 (6 * m + 5) := by unfold exc3; omega
  have a0 := (key (6 * m)).2 n0
  have a1 := (key (6 * m + 1)).1
  have a2 := (key (6 * m + 2)).2 n2
  have a3 := (key (6 * m + 3)).2 n3
  have a4 := (key (6 * m + 4)).1
  have a5 := (key (6 * m + 5)).2 n5
  omega

theorem bala_A4 (m : ℕ) :
    padicValInt 3 (aw (wR 4) (6 * m)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 4) (6 * m + 1)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 4) (6 * m + 3)) = m + m / 3 + 1 ∧
    padicValInt 3 (aw (wR 4) (6 * m + 4)) = m + m / 3 + 1 ∧
    m + (m + 1) / 3 ≤ padicValInt 3 (aw (wR 4) (6 * m + 2)) ∧
    m + m / 3 + 1 ≤ padicValInt 3 (aw (wR 4) (6 * m + 5)) := by
  have key : ∀ n, (n / 9 + (n + 6) / 9 ≤ padicValInt 3 (aw (wR 4) n)) ∧
      (¬ exc3 4 n → padicValInt 3 (aw (wR 4) n) = n / 9 + (n + 6) / 9) := fun n =>
    ⟨(p3 4 (by norm_num) (by norm_num) n).1, (p3 4 (by norm_num) (by norm_num) n).2.1.2⟩
  have c := e_closed m
  have n0 : ¬ exc3 4 (6 * m) := by unfold exc3; omega
  have n1 : ¬ exc3 4 (6 * m + 1) := by unfold exc3; omega
  have n3 : ¬ exc3 4 (6 * m + 3) := by unfold exc3; omega
  have n4 : ¬ exc3 4 (6 * m + 4) := by unfold exc3; omega
  have a0 := (key (6 * m)).2 n0
  have a1 := (key (6 * m + 1)).2 n1
  have a2 := (key (6 * m + 2)).1
  have a3 := (key (6 * m + 3)).2 n3
  have a4 := (key (6 * m + 4)).2 n4
  have a5 := (key (6 * m + 5)).1
  omega

theorem bala_A5 (m : ℕ) :
    padicValInt 3 (aw (wR 5) (6 * m)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 5) (6 * m + 1)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 5) (6 * m + 2)) = m + (m + 1) / 3 ∧
    padicValInt 3 (aw (wR 5) (6 * m + 3)) = m + m / 3 + 1 ∧
    padicValInt 3 (aw (wR 5) (6 * m + 4)) = m + m / 3 + 1 ∧
    padicValInt 3 (aw (wR 5) (6 * m + 5)) = m + m / 3 + 1 := by
  have key : ∀ n, padicValInt 3 (aw (wR 5) n) = n / 9 + (n + 6) / 9 := fun n => by
    have := p3 5 (by norm_num) le_rfl n
    exact this.2.1.2 (by unfold exc3; omega)
  have c := e_closed m
  have a0 := key (6 * m)
  have a1 := key (6 * m + 1)
  have a2 := key (6 * m + 2)
  have a3 := key (6 * m + 3)
  have a4 := key (6 * m + 4)
  have a5 := key (6 * m + 5)
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/P3Num.lean <==
import CongruenceRestricted.P3Core

/-!
# Numerical lemmas for the `3`-adic analysis

`Gam 3 2` is the cost of `λ` blocks of degree `9`, `Gam 3 1` that of blocks of degree `6`.
The far terms (`i ≥ 3` steps below the top multiple of `9`) are bounded by a finite certificate
(`decide`, via Legendre's formula) for `3 ≤ i ≤ 40` and an analytic estimate beyond.
-/

open Finset

namespace CongruenceRestricted

lemma Gam3_two_succ (K : ℕ) : Gam 3 2 (K + 1) = Gam 3 2 K + 2 + padicValNat 3 (K + 1) := by
  unfold Gam
  rw [Nat.factorial_succ, padicValNat.mul (by omega) K.factorial_ne_zero]
  ring

/-- Legendre form (computable). -/
def Gc (j x : ℕ) : ℕ := j * x + ∑ k ∈ Finset.Ico 1 9, x / 3 ^ k

lemma Gam3_eq_Gc (j x : ℕ) (hx : x < 3 ^ 9) : Gam 3 j x = Gc j x := by
  unfold Gam Gc
  have hlog : Nat.log 3 x < 9 := by
    rcases Nat.eq_zero_or_pos x with rfl | hx0
    · simp
    · exact Nat.log_lt_of_lt_pow (by omega) hx
  rw [padicValNat_factorial hlog]

lemma cert_far : ∀ ν < 9, ∀ i ∈ Finset.Icc 3 40,
    Gc 1 ((ν + 9 * i) / 6) + 1 ≤ Gc 2 i + (if 6 ≤ ν then 1 else 0) := by decide

lemma Gam1_3_upper (x : ℕ) (hx : 1 ≤ x) : Gam 3 1 x ≤ x + (x - 1) / 2 := by
  unfold Gam
  have := sub_one_mul_padicValNat_factorial_lt_of_ne_zero 3 (n := x) (by omega)
  omega

lemma Gam2_3_lower (i : ℕ) : 2 * i + i / 3 ≤ Gam 3 2 i := by
  unfold Gam
  rw [vfac_step (p := 3) i]
  omega

lemma num_far3 (q ν i : ℕ) (hν : ν < 9) (hi3 : 3 ≤ i) (hiq : i ≤ q) :
    Gam 3 2 (q - i) + Gam 3 1 ((ν + 9 * i) / 6) + 1 ≤ Gam 3 2 q + (if 6 ≤ ν then 1 else 0) := by
  have h1 := Gam_superadd 3 2 (q - i) i
  rw [Nat.sub_add_cancel hiq] at h1
  have key : Gam 3 1 ((ν + 9 * i) / 6) + 1 ≤ Gam 3 2 i + (if 6 ≤ ν then 1 else 0) := by
    by_cases hi : i ≤ 40
    · have hc := cert_far ν hν i (by simp [mem_Icc]; omega)
      have e1 : Gam 3 1 ((ν + 9 * i) / 6) = Gc 1 ((ν + 9 * i) / 6) :=
        Gam3_eq_Gc _ _ (by norm_num; omega)
      have e2 : Gam 3 2 i = Gc 2 i := Gam3_eq_Gc _ _ (by norm_num; omega)
      rw [e1, e2]; exact hc
    · have hx : 1 ≤ (ν + 9 * i) / 6 := by omega
      have h2 := Gam1_3_upper _ hx
      have h3 := Gam2_3_lower i
      split_ifs <;> omega
  omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/PaperConst.lean <==
import CongruenceRestricted.SharpPeriod

/-!
# The explicit constants of Theorems `thm:period` and `thm:S` (Lemma `lem:range`)

Abstract setting of `Periodicity.lean`, with `m₀ ∈ E` the least block.  With
`e_m = j_m + 1/(p-1)`, `ε = e_*/m_*`, `δ_m = ε m - e_m`, `δ₀ = min_{m ≠ m_*} δ_m`,
`M = max E`, `ℓ(a)` the number of base-`p` digits of `a`:

* `amaxP`: the largest `a` with `m_*(a-1) < (M/δ₀)(e_* + ℓ(a))`,
* `cmaxP = ⌊(e_* + ℓ(a_max))/δ₀⌋`, `A0P = min(a_max, ⌊(M c_max + m₀)/m_*⌋)`,
* `C1P = max {cost(D) : D on ℰ', ∑ λ_m ≤ c_max}` (`kapU`), `BP = C1 + 1` (equation `(Bdef)`).

`range_paper` (Lemma `lem:range`): every maximiser has `a ≤ A₀` and `c(D) ≤ c_max`, so these
constants satisfy `SRange`.  Consequences: `period_paper` (Theorem `thm:period` with the
paper's `B`), `sharp_period_paper`, `sharp_period_mod_paper` (Theorem `thm:S` with the paper's
`B_ρ`, `B_#`).
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- `e_m = j_m + 1/(p-1)`. -/
noncomputable def effE (p : ℕ) (j : ℕ → ℕ) (m : ℕ) : ℚ := (j m : ℚ) + 1 / ((p : ℚ) - 1)

/-- `δ_m = ε m - e_m`, `ε = e_*/m_*`. -/
noncomputable def deltaE (p : ℕ) (j : ℕ → ℕ) (ms m : ℕ) : ℚ :=
  effE p j ms / ms * m - effE p j m

/-- `δ₀ = min_{m ∈ ℰ'} δ_m` (and `1` if `ℰ' = ∅`). -/
noncomputable def delta0 (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℚ :=
  if h : (E.erase ms).toFinset.Nonempty then (E.erase ms).toFinset.inf' h (deltaE p j ms) else 1

/-- `M = max E`. -/
def Mmax (E : List ℕ) : ℕ := E.toFinset.sup id

/-- `ℓ(a)`, the number of base-`p` digits (`⌊log_p a⌋ + 1` for `a ≥ 1`, `ℓ(0) = 0`). -/
def ellD (p a : ℕ) : ℕ := (p.digits a).length

lemma ellD_eq (a : ℕ) (ha : a ≠ 0) : ellD p a = Nat.log p a + 1 :=
  Nat.length_digits p a hp.out.one_lt ha

/-- The defining inequality of `a_max`. -/
def Pa (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms a : ℕ) : Prop :=
  (ms : ℚ) * ((a : ℚ) - 1) < (Mmax E : ℚ) / delta0 p j E ms * (effE p j ms + ellD p a)

/-- An explicit bound for the solutions of `Pa`. -/
noncomputable def Abd (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  ⌈(Mmax E : ℚ) / delta0 p j E ms * (effE p j ms + 1)⌉₊ *
    (2 * (p * ⌈(Mmax E : ℚ) / delta0 p j E ms * (effE p j ms + 1)⌉₊) + 1)

open Classical in
/-- `a_max`: the largest `a` with `m_*(a-1) < (M/δ₀)(e_* + ℓ(a))`. -/
noncomputable def amaxP (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  Nat.findGreatest (Pa p j E ms) (Abd p j E ms)

/-- `c_max = ⌊(e_* + ℓ(a_max))/δ₀⌋`. -/
noncomputable def cmaxP (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  ⌊(effE p j ms + ellD p (amaxP p j E ms)) / delta0 p j E ms⌋₊

/-- `A₀ = min(a_max, ⌊(M c_max + m₀)/m_*⌋)`. -/
noncomputable def A0P (p : ℕ) (j : ℕ → ℕ) (E : List ℕ) (ms m0 : ℕ) : ℕ :=
  min (amaxP p j E ms) ((Mmax E * cmaxP p j E ms + m0) / ms)

/-! ### Elementary facts -/

lemma pm1_pos : (0 : ℚ) < (p : ℚ) - 1 := by
  have : (2 : ℚ) ≤ p := by exact_mod_cast hp.out.two_le
  linarith

lemma cast_pm1 : (((p - 1 : ℕ) : ℕ) : ℚ) = (p : ℚ) - 1 := by
  rw [Nat.cast_sub hp.out.one_lt.le]; simp

lemma effE_mul (j : ℕ → ℕ) (m : ℕ) :
    effE p j m * ((p : ℚ) - 1) = (((p - 1) * j m + 1 : ℕ) : ℚ) := by
  unfold effE
  have := pm1_pos (p := p)
  push_cast [cast_pm1 (p := p)]
  field_simp

lemma deltaE_eq (j : ℕ → ℕ) (ms m : ℕ) (hms : 1 ≤ ms) :
    deltaE p j ms m = ((((p - 1) * j ms + 1 : ℕ) : ℚ) * m - (((p - 1) * j m + 1 : ℕ) : ℚ) * ms) /
      (((p : ℚ) - 1) * ms) := by
  have h1 := pm1_pos (p := p)
  have h2 : (0 : ℚ) < ms := by exact_mod_cast hms
  rw [← effE_mul, ← effE_mul]
  unfold deltaE
  field_simp

lemma deltaE_pos (j : ℕ → ℕ) (ms m : ℕ) (hms : 1 ≤ ms)
    (h : ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m) : 0 < deltaE p j ms m := by
  rw [deltaE_eq j ms m hms]
  have h1 := pm1_pos (p := p)
  have h2 : (0 : ℚ) < ms := by exact_mod_cast hms
  apply div_pos _ (by positivity)
  have : ((((p - 1) * j m + 1) * ms : ℕ) : ℚ) < ((((p - 1) * j ms + 1) * m : ℕ) : ℚ) := by
    exact_mod_cast h
  push_cast at this ⊢
  linarith

lemma le_Mmax (E : List ℕ) (m : ℕ) (hm : m ∈ E) : m ≤ Mmax E :=
  Finset.le_sup (f := id) (List.mem_toFinset.2 hm)

lemma delta0_pos (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (ms : ℕ) (hms1 : 1 ≤ ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m) :
    0 < delta0 p j E ms := by
  unfold delta0
  split_ifs with h
  · rw [Finset.lt_inf'_iff]
    intro m hm
    have := (hE.mem_erase_iff).1 (List.mem_toFinset.1 hm)
    exact deltaE_pos j ms m hms1 (heff m this.2 this.1)
  · exact one_pos

lemma delta0_le (j : ℕ → ℕ) (E : List ℕ) (ms m : ℕ) (hm : m ∈ E.erase ms) :
    delta0 p j E ms ≤ deltaE p j ms m := by
  unfold delta0
  have h : (E.erase ms).toFinset.Nonempty := ⟨m, List.mem_toFinset.2 hm⟩
  rw [dif_pos h]
  exact Finset.inf'_le _ (List.mem_toFinset.2 hm)

lemma effE_nonneg (j : ℕ → ℕ) (m : ℕ) : 0 ≤ effE p j m := by
  unfold effE; have := pm1_pos (p := p); positivity

/-- The solutions of `Pa` are bounded by `Abd`. -/
lemma Pa_le_Abd (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (ms : ℕ) (hms1 : 1 ≤ ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (a : ℕ) (ha : Pa p j E ms a) : a ≤ Abd p j E ms := by
  unfold Pa at ha
  set K := (Mmax E : ℚ) / delta0 p j E ms with hK
  set e := effE p j ms with he
  set K1 := ⌈K * (e + 1)⌉₊ with hK1
  have hK0 : 0 ≤ K := div_nonneg (by positivity) (delta0_pos j E hE ms hms1 heff).le
  have he0 : 0 ≤ e := effE_nonneg j ms
  set L := ellD p a with hL
  -- `a ≤ K1 (L+1)`
  have h1 : (a : ℚ) - 1 < K1 * (L + 1) := by
    have hL0 : (0 : ℚ) ≤ L := by positivity
    have hc : K * (e + L) ≤ K * (e + 1) * (L + 1) := by
      have : e + L ≤ (e + 1) * (L + 1) := by nlinarith
      calc K * (e + L) ≤ K * ((e + 1) * (L + 1)) := mul_le_mul_of_nonneg_left this hK0
        _ = _ := by ring
    have hc2 : K * (e + 1) * (L + 1) ≤ K1 * (L + 1) :=
      mul_le_mul_of_nonneg_right (Nat.le_ceil _) (by positivity)
    have hms' : (1 : ℚ) ≤ ms := by exact_mod_cast hms1
    by_cases ha0 : a = 0
    · subst ha0
      have : (0 : ℚ) ≤ (K1 : ℚ) * (L + 1) := by positivity
      push_cast
      linarith
    · have : (1 : ℚ) ≤ a := by exact_mod_cast Nat.one_le_iff_ne_zero.2 ha0
      have : (a : ℚ) - 1 ≤ ms * ((a : ℚ) - 1) := by nlinarith
      linarith
  have h2 : a ≤ K1 * (L + 1) := by
    have : (a : ℚ) < K1 * (L + 1) + 1 := by linarith
    have : a < K1 * (L + 1) + 1 := by exact_mod_cast this
    omega
  by_cases ha0 : a = 0
  · omega
  have hpL : p ^ L ≤ p * a := Nat.base_pow_length_digits_le p a hp.out.one_lt ha0
  have h2L : 2 ^ L ≤ p ^ L := Nat.pow_le_pow_left hp.out.two_le L
  have h3 : 2 ^ L ≤ (p * K1) * (L + 1) := by
    have := Nat.mul_le_mul_left p h2
    calc 2 ^ L ≤ p * a := h2L.trans hpL
      _ ≤ p * (K1 * (L + 1)) := this
      _ = _ := by ring
  have h4 := le_of_two_pow_le (p * K1) L h3
  unfold Abd
  rw [← hK, ← he, ← hK1]
  calc a ≤ K1 * (L + 1) := h2
    _ ≤ K1 * (2 * (p * K1) + 1) := Nat.mul_le_mul_left _ (by omega)

/-! ### Lemma `lem:range` -/

/-- **Lemma `lem:range`.**  Every maximiser `V` of degree `≤ k` has `a = ⌊k/m_*⌋ - λ_* ≤ A₀`
and `c(D) = ∑_{m ≠ m_*} λ_m ≤ c_max`; in particular `SRange` holds for `A₀`, `c_max`. -/
theorem range_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms) (k : ℕ) (V : ℕ →₀ ℕ)
    (hV : V ∈ Mx p j E k) :
    k / ms - V ms ≤ A0P p j E ms m0 ∧
      ∑ m ∈ (V.erase ms).support, (V.erase ms) m ≤ cmaxP p j E ms := by
  classical
  obtain ⟨hs, hd, hcV⟩ := (mem_Mx j E hE hpos k V).1 hV
  have hms1 : 1 ≤ ms := hpos ms hms
  set q := k / ms with hq
  set ρ := k % ms with hρdef
  have hk : ms * q + ρ = k := Nat.div_add_mod k ms
  have hρ : ρ < ms := Nat.mod_lt k (by omega)
  set lam := V ms with hlam
  set D := V.erase ms with hD
  have hdeg := vdeg_erase V ms
  have hcost := vcost_erase p j V ms
  rw [← hlam, ← hD] at hdeg hcost
  have hlamq : lam ≤ q := by
    rw [hq, Nat.le_div_iff_mul_le hms1]
    nlinarith
  have hV0 : Gam p (j ms) q ≤ kap p j E k := by
    have hsupp : ∀ x ∈ (Finsupp.single ms q).support, x ∈ E := by
      intro x hx
      rw [Finset.mem_singleton.1 (Finsupp.support_single_subset hx)]
      exact hms
    have := vcost_le_kap p j E hpos k (Finsupp.single ms q) hsupp
      (by rw [vdeg_single]; omega)
    rwa [vcost_single] at this
  have hC : Gam p (j ms) q ≤ Gam p (j ms) lam + vcost p j D := by omega
  have hleft := essential_a p j E hpos m0 hm0 hj0 k V hs hd hcV
  have hDsupp : ∀ m ∈ D.support, m ∈ E.erase ms := by
    intro m hm
    rw [hD, Finsupp.support_erase] at hm
    exact (hE.mem_erase_iff).2 ⟨Finset.ne_of_mem_erase hm, hs m (Finset.mem_of_mem_erase hm)⟩
  set P := p - 1 with hP
  set Es := P * j ms + 1 with hEs
  set T := ∑ m ∈ D.support, (P * j m + 1) * D m with hT
  set cD := ∑ m ∈ D.support, D m with hcD
  set vD := vdeg D with hvD
  have evD : vD = ∑ m ∈ D.support, m * D m := rfl
  have evc : vcost p j D = ∑ m ∈ D.support, Gam p (j m) (D m) := rfl
  have f1 : P * vcost p j D ≤ T := by
    rw [evc, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro m _
    unfold Gam
    have := legendre (p := p) (D m)
    rw [← hP] at this
    have e : P * (j m * D m + padicValNat p (D m).factorial) =
        P * j m * D m + P * padicValNat p (D m).factorial := by ring
    have e2 : (P * j m + 1) * D m = P * j m * D m + D m := by ring
    rw [e, e2]
    omega
  have f3 : vD ≤ Mmax E * cD := by
    rw [evD, hcD, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro m hm
    exact Nat.mul_le_mul_right _ (le_Mmax E m (List.mem_of_mem_erase (hDsupp m hm)))
  set a := q - lam with ha
  have hqa : q = lam + a := by omega
  have P1 : Es * a ≤ dsum p a + T := by
    have h := Nat.mul_le_mul_left P hC
    unfold Gam at h
    have e1 : P * (j ms * q + padicValNat p q.factorial) =
        P * j ms * lam + P * j ms * a + P * padicValNat p q.factorial := by rw [hqa]; ring
    have e2 : P * (j ms * lam + padicValNat p lam.factorial + vcost p j D) =
        P * j ms * lam + P * padicValNat p lam.factorial + P * vcost p j D := by ring
    rw [e1, e2] at h
    have l1 := legendre (p := p) q
    have l2 := legendre (p := p) lam
    rw [← hP] at l1 l2
    have s1 : dsum p q ≤ dsum p lam + dsum p a := by rw [hqa]; exact dsum_add lam a
    have e3 : Es * a = P * j ms * a + a := by rw [hEs]; ring
    rw [e3]
    omega
  have P3 : vD ≤ ms * a + ρ := by
    have e : ms * q = ms * lam + ms * a := by rw [hqa]; ring
    omega
  have P4 : ms * a + ρ < vD + m0 := by
    have e : ms * q = ms * lam + ms * a := by rw [hqa]; ring
    omega
  -- the rational inequality `δ₀ c(D) ≤ e_* + ℓ(a)`
  have hd0 := delta0_pos j E hE ms hms1 heff
  have hpm := pm1_pos (p := p)
  have hmsq : (0 : ℚ) < ms := by exact_mod_cast hms1
  have hsum : ∑ m ∈ D.support, deltaE p j ms m * (D m : ℚ) =
      ((Es : ℚ) * vD - ms * T) / (((p : ℚ) - 1) * ms) := by
    rw [evD, hT]
    push_cast
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, Finset.sum_div]
    refine Finset.sum_congr rfl fun m _ => ?_
    rw [deltaE_eq j ms m hms1]
    rw [hEs, hP]
    push_cast
    ring
  have hδc : delta0 p j E ms * cD ≤ ∑ m ∈ D.support, deltaE p j ms m * (D m : ℚ) := by
    rw [hcD]
    push_cast
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun m hm =>
      mul_le_mul_of_nonneg_right (delta0_le j E ms m (hDsupp m hm)) (by positivity)
  have hnum : (Es : ℚ) * vD - ms * T ≤ (Es : ℚ) * ρ + ms * dsum p a := by
    have h1 : ((Es * a : ℕ) : ℚ) ≤ ((dsum p a + T : ℕ) : ℚ) := by exact_mod_cast P1
    have h3 : ((vD : ℕ) : ℚ) ≤ ((ms * a + ρ : ℕ) : ℚ) := by exact_mod_cast P3
    push_cast at h1 h3
    have h1' := mul_le_mul_of_nonneg_left h1 hmsq.le
    have h3' := mul_le_mul_of_nonneg_left h3 (by positivity : (0 : ℚ) ≤ Es)
    nlinarith
  have hbound : (Es : ℚ) * ρ + ms * dsum p a ≤
      (effE p j ms + ellD p a) * (((p : ℚ) - 1) * ms) := by
    have hE1 : effE p j ms * ((p : ℚ) - 1) = Es := by rw [effE_mul]
    have hs1 : ((dsum p a : ℕ) : ℚ) ≤ (((p - 1) * ellD p a : ℕ) : ℚ) := by
      exact_mod_cast dsum_le_len (p := p) a
    push_cast [cast_pm1 (p := p)] at hs1
    have hρ' : (ρ : ℚ) ≤ ms := by exact_mod_cast hρ.le
    have : (effE p j ms + ellD p a) * (((p : ℚ) - 1) * ms) =
        (Es : ℚ) * ms + ms * (((p : ℚ) - 1) * ellD p a) := by rw [← hE1]; ring
    rw [this]
    have hEs0 : (0 : ℚ) ≤ Es := by positivity
    nlinarith
  have hcD1 : delta0 p j E ms * cD ≤ effE p j ms + ellD p a := by
    refine hδc.trans ?_
    rw [hsum, div_le_iff₀ (by positivity)]
    exact hnum.trans hbound
  have hcDq : (cD : ℚ) ≤ (effE p j ms + ellD p a) / delta0 p j E ms := by
    rw [le_div_iff₀ hd0]; linarith
  -- `a` satisfies `Pa`
  have hPa : Pa p j E ms a := by
    unfold Pa
    have h1 : (ms : ℚ) * ((a : ℚ) - 1) < vD := by
      have : ((ms * a + ρ : ℕ) : ℚ) < ((vD + m0 : ℕ) : ℚ) := by exact_mod_cast P4
      have hm0q : (m0 : ℚ) ≤ ms := by exact_mod_cast hm0le
      push_cast at this
      have : (0 : ℚ) ≤ ρ := by positivity
      nlinarith
    have h2 : (vD : ℚ) ≤ Mmax E * cD := by exact_mod_cast f3
    have h3 : (Mmax E : ℚ) * cD ≤ Mmax E * ((effE p j ms + ellD p a) / delta0 p j E ms) :=
      mul_le_mul_of_nonneg_left hcDq (by positivity)
    have h4 : (Mmax E : ℚ) * ((effE p j ms + ellD p a) / delta0 p j E ms) =
        (Mmax E : ℚ) / delta0 p j E ms * (effE p j ms + ellD p a) := by ring
    linarith
  have hamax : a ≤ amaxP p j E ms := by
    unfold amaxP
    exact Nat.le_findGreatest (Pa_le_Abd j E hE ms hms1 heff a hPa) hPa
  have hcmax : cD ≤ cmaxP p j E ms := by
    unfold cmaxP
    apply Nat.le_floor
    refine hcDq.trans ?_
    apply div_le_div_of_nonneg_right _ hd0.le
    have : ellD p a ≤ ellD p (amaxP p j E ms) := Nat.le_length_digits_le p _ _ hamax
    have : (ellD p a : ℚ) ≤ ellD p (amaxP p j E ms) := by exact_mod_cast this
    linarith
  refine ⟨?_, hcmax⟩
  unfold A0P
  refine le_min hamax ?_
  rw [Nat.le_div_iff_mul_le hms1]
  have := Nat.mul_le_mul_left (Mmax E) hcmax
  have : a * ms = ms * a := by ring
  omega

/-- The paper's constants satisfy `SRange`. -/
theorem SRange_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms) :
    SRange p j E ms (A0P p j E ms m0) (cmaxP p j E ms) := by
  intro k V hV
  obtain ⟨h1, h2⟩ := range_paper j E hE hpos ms hms hjs heff m0 hm0 hj0 hm0le k V hV
  refine ⟨h1, fun m hm => ?_⟩
  rw [← Finsupp.erase_ne hm]
  by_cases hs : m ∈ (V.erase ms).support
  · exact (Finset.single_le_sum (f := fun x => (V.erase ms) x) (fun _ _ => Nat.zero_le _) hs).trans h2
  · rw [Finsupp.notMem_support_iff.1 hs]; exact Nat.zero_le _

/-! ### Theorem `thm:S` with the paper's `B_ρ`, `B_#` -/

/-- **Theorem `thm:S`** with the constants of the paper. -/
theorem sharp_period_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms)
    (al i0 : ℕ → ZMod p) (hal : al ms ≠ 0) (ρ : ℕ) (hρ : ρ < ms) (q q' : ℕ)
    (hqq : q % p ^ Brho p j (cmaxP p j E ms) (A0P p j E ms m0) E ms ρ =
      q' % p ^ Brho p j (cmaxP p j E ms) (A0P p j E ms m0) E ms ρ) :
    (Xi p j al i0 E (ms * q + ρ) = 0 ↔ Xi p j al i0 E (ms * q' + ρ) = 0) :=
  sharp_period j E hE hpos ms hms _ _
    (SRange_paper j E hE hpos ms hms hjs heff m0 hm0 hj0 hm0le) al i0 hal ρ hρ q q' hqq

/-- **Theorem `thm:S`, period**, with the paper's `B_#`. -/
theorem sharp_period_mod_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms)
    (al i0 : ℕ → ZMod p) (hal : al ms ≠ 0) (k k' : ℕ)
    (hkk : k % (ms * p ^ Bsharp p j (cmaxP p j E ms) (A0P p j E ms m0) E ms) =
      k' % (ms * p ^ Bsharp p j (cmaxP p j E ms) (A0P p j E ms m0) E ms)) :
    (Xi p j al i0 E k = 0 ↔ Xi p j al i0 E k' = 0) :=
  sharp_period_mod j E hE hpos ms hms _ _
    (SRange_paper j E hE hpos ms hms hjs heff m0 hm0 hj0 hm0le) al i0 hal k k' hkk

/-! ### Theorem `thm:period` with the paper's exponent `B = C₁ + 1` -/

/-- Largest cost of a vector on `bl` with `∑ λ_m ≤ M` (a knapsack with unit degrees). -/
def kapU (p : ℕ) (j : ℕ → ℕ) : List ℕ → ℕ → ℕ
  | [], _ => 0
  | m :: bl, M => (range (M + 1)).sup fun l => Gam p (j m) l + kapU p j bl (M - l)

/-- `c(V) = ∑ λ_m`. -/
def vcnt (V : ℕ →₀ ℕ) : ℕ := V.sum fun _ l => l

lemma vcnt_erase (V : ℕ →₀ ℕ) (m : ℕ) : V m + vcnt (V.erase m) = vcnt V :=
  Finsupp.add_sum_erase' V m (fun _ l => l) (fun _ => rfl)

theorem vcost_le_kapU (j : ℕ → ℕ) (bl : List ℕ) :
    ∀ (M : ℕ) (V : ℕ →₀ ℕ), (∀ x ∈ V.support, x ∈ bl) → vcnt V ≤ M →
      vcost p j V ≤ kapU p j bl M := by
  induction bl with
  | nil =>
    intro M V hs _
    have : V = 0 := by
      ext m
      by_contra h
      exact absurd (hs m (Finsupp.mem_support_iff.2 h)) (by simp)
    subst this
    simp [vcost, kapU]
  | cons m bl ih =>
    intro M V hs hc
    have h1 := vcnt_erase V m
    have h2 := vcost_erase p j V m
    have hs' : ∀ x ∈ (V.erase m).support, x ∈ bl := by
      intro x hx
      have hx' := Finsupp.mem_support_iff.1 hx
      have hxm : x ≠ m := by
        intro h; subst h; simp at hx'
      have : x ∈ V.support := by
        rw [Finsupp.mem_support_iff, ← Finsupp.erase_ne hxm]; exact hx'
      have := hs x this
      simp at this
      rcases this with h | h
      · exact absurd h hxm
      · exact h
    have := ih (M - V m) (V.erase m) hs' (by omega)
    simp only [kapU]
    calc vcost p j V = Gam p (j m) (V m) + vcost p j (V.erase m) := h2.symm
      _ ≤ Gam p (j m) (V m) + kapU p j bl (M - V m) := Nat.add_le_add_left this _
      _ ≤ _ := Finset.le_sup (f := fun l => Gam p (j m) l + kapU p j bl (M - l))
          (mem_range.2 (by omega))

theorem exists_kapU (j : ℕ → ℕ) (bl : List ℕ) (hnd : bl.Nodup) :
    ∀ M, ∃ V : ℕ →₀ ℕ, (∀ x ∈ V.support, x ∈ bl) ∧ vcnt V ≤ M ∧
      vcost p j V = kapU p j bl M := by
  induction bl with
  | nil => intro M; exact ⟨0, by simp, by simp [vcnt], by simp [vcost, kapU]⟩
  | cons m bl ih =>
    intro M
    have hmn : m ∉ bl := (List.nodup_cons.1 hnd).1
    have ih' := ih (List.nodup_cons.1 hnd).2
    have hne : (range (M + 1)).Nonempty := ⟨0, by simp⟩
    obtain ⟨l, hl, hmax⟩ := Finset.exists_mem_eq_sup _ hne
      (fun l => Gam p (j m) l + kapU p j bl (M - l))
    have hl' := mem_range.1 hl
    obtain ⟨V', hs, hc, hcost⟩ := ih' (M - l)
    have hV0 : V' m = 0 := by
      by_contra h
      exact hmn (hs m (Finsupp.mem_support_iff.2 h))
    refine ⟨V' + Finsupp.single m l, ?_, ?_, ?_⟩
    · intro x hx
      rcases Finset.mem_union.1 (Finsupp.support_add hx) with h | h
      · exact List.mem_cons_of_mem _ (hs x h)
      · rw [Finset.mem_singleton.1 (Finsupp.support_single_subset h)]; simp
    · have h1 := vcnt_erase (V' + Finsupp.single m l) m
      have h2 := vcnt_erase V' m
      rw [erase_add_single_self] at h1
      have : (V' + Finsupp.single m l) m = l := by simp [hV0]
      rw [this] at h1
      omega
    · rw [vcost_add_single p j V' hV0, hcost]
      simp only [kapU]
      rw [hmax]; ring

/-- `C₁ = max {cost(D) : D on ℰ', ∑ λ_m ≤ c_max}` (equation `(Bdef)`). -/
noncomputable def C1P (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  kapU p j (E.erase ms) (cmaxP p j E ms)

/-- `B = C₁ + 1` (equation `(Bdef)`). -/
noncomputable def BP (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  C1P p j E ms + 1

/-- Every maximiser has `v_p(q!) ≤ v_p(λ_*!) + C₁`. -/
lemma max_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms) (k : ℕ) (V : ℕ →₀ ℕ)
    (hV : V ∈ Mx p j E k) :
    V ms ≤ k / ms ∧ padicValNat p (k / ms).factorial ≤
      padicValNat p (V ms).factorial + C1P p j E ms := by
  classical
  obtain ⟨hs, hd, hcV⟩ := (mem_Mx j E hE hpos k V).1 hV
  have hms1 : 1 ≤ ms := hpos ms hms
  have hdeg := vdeg_erase V ms
  have hcost := vcost_erase p j V ms
  have hk : ms * (k / ms) + k % ms = k := Nat.div_add_mod k ms
  have hlamq : V ms ≤ k / ms := by
    rw [Nat.le_div_iff_mul_le hms1]
    nlinarith
  have hV0 : Gam p (j ms) (k / ms) ≤ kap p j E k := by
    have hsupp : ∀ x ∈ (Finsupp.single ms (k / ms)).support, x ∈ E := by
      intro x hx
      rw [Finset.mem_singleton.1 (Finsupp.support_single_subset hx)]
      exact hms
    have := vcost_le_kap p j E hpos k (Finsupp.single ms (k / ms)) hsupp
      (by rw [vdeg_single]; omega)
    rwa [vcost_single] at this
  have hDsupp : ∀ m ∈ (V.erase ms).support, m ∈ E.erase ms := by
    intro m hm
    rw [Finsupp.support_erase] at hm
    exact (hE.mem_erase_iff).2 ⟨Finset.ne_of_mem_erase hm, hs m (Finset.mem_of_mem_erase hm)⟩
  obtain ⟨-, hc⟩ := range_paper j E hE hpos ms hms hjs heff m0 hm0 hj0 hm0le k V hV
  have hD := vcost_le_kapU (p := p) j (E.erase ms) (cmaxP p j E ms) (V.erase ms) hDsupp hc
  refine ⟨hlamq, ?_⟩
  unfold Gam at hV0 hcost
  unfold C1P
  have : j ms * V ms ≤ j ms * (k / ms) := Nat.mul_le_mul_left _ hlamq
  omega

/-- **Theorem `thm:period`** with the paper's exponent `B = C₁ + 1`:
`Ξ(k + m_* p^B) = α_*^{p^B} ω̃(q) ω̃(q + p^B)^{-1} Ξ(k)` for every `k`. -/
theorem period_paper (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m)
    (m0 : ℕ) (hm0 : m0 ∈ E) (hj0 : 1 ≤ j m0) (hm0le : m0 ≤ ms)
    (al i0 : ℕ → ZMod p) (k : ℕ) :
    Xi p j al i0 E (k + ms * p ^ BP p j E ms) =
      al ms ^ (p ^ BP p j E ms) * omg p (k / ms) * (omg p (k / ms + p ^ BP p j E ms))⁻¹ *
        Xi p j al i0 E k := by
  have hC := max_paper j E hE hpos ms hms hjs heff m0 hm0 hj0 hm0le
  apply Xi_shift_of_good j E hE hpos ms hms (BP p j E ms) k
  · intro V hV
    obtain ⟨hl, hv⟩ := hC k V hV
    refine ⟨hl, fun i hi => ?_⟩
    have := vfac_add_le (p := p) (V ms) (V ms + i + 1) (k / ms) (by omega) (by omega)
    unfold BP; omega
  · intro V hV
    obtain ⟨hl, hv⟩ := hC (k + ms * p ^ BP p j E ms) V hV
    have hq' : (k + ms * p ^ BP p j E ms) / ms = k / ms + p ^ BP p j E ms :=
      Nat.add_mul_div_left _ _ (hpos ms hms)
    rw [hq'] at hl hv
    refine ⟨hl, fun i hi => ?_⟩
    have := vfac_add_le (p := p) (V ms) (V ms + i + 1) (k / ms + p ^ BP p j E ms)
      (by omega) (by omega)
    unfold BP; omega

/-! ### The theorems for the valuation calculus of a set `A` -/

lemma m0_mem_ess (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖) :
    m0 ∈ essList p w m0 := by
  rw [mem_essList w m0 hm0]
  refine ⟨hm0, hb0, ?_⟩
  rw [Nat.div_self (by omega)]
  exact (block_depth w m0 hm0 hb0).1

/-- **Theorem `thm:S`** for the valuation calculus of any set `A` (integer weights `w`) and any
twist `W`, with the constants of the paper computed from `p` and `(m, j_m)_{m ∈ ℰ}`:
`Ξ(k) = 0` depends only on `k mod m_* p^{B_#}`. -/
theorem sharp_period_calc (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (ms : ℕ) (hms : ms ∈ essSet p w m0)
    (heff : ∀ m ∈ essSet p w m0, m ≠ ms →
      ((p - 1) * jd p w m + 1) * ms < ((p - 1) * jd p w ms + 1) * m)
    (W : PowerSeries ℚ_[p]) (k k' : ℕ)
    (hkk : k % (ms * p ^ Bsharp p (jd p w) (cmaxP p (jd p w) (essList p w m0) ms)
        (A0P p (jd p w) (essList p w m0) ms m0) (essList p w m0) ms) =
      k' % (ms * p ^ Bsharp p (jd p w) (cmaxP p (jd p w) (essList p w m0) ms)
        (A0P p (jd p w) (essList p w m0) ms m0) (essList p w m0) ms)) :
    (Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w k) k = 0 ↔
      Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w k') k' = 0) := by
  have hEs := essList_nodup (p := p) w m0
  have hposE : ∀ m ∈ essList p w m0, 1 ≤ m := fun m hm => ((mem_essList w m0 hm0 m).1 hm).1
  have hmsE : ms ∈ essList p w m0 := (mem_essList w m0 hm0 ms).2 hms
  have hjs : 1 ≤ jd p w ms := (block_depth w ms hms.1 hms.2.1).1
  rw [(essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) k).2.2,
    (essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) k').2.2]
  exact sharp_period_mod_paper (jd p w) (essList p w m0) hEs hposE ms hmsE hjs
    (fun m hm hne => heff m ((mem_essList w m0 hm0 m).1 hm) hne) m0
    (m0_mem_ess w m0 hm0 hb0) (block_depth w m0 hm0 hb0).1 (hmin ms hms.1 hms.2.1)
    _ _ (alphaW_ne_zero w ms hms.1 hms.2.1) k k' hkk

/-- **Theorem `thm:period`** for the valuation calculus of any set `A` and any twist `W`, with
the paper's exponent `B = C₁ + 1`: `Ξ(k) = 0 ↔ Ξ(k + m_* p^B) = 0`. -/
theorem period_calc_paper (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (ms : ℕ) (hms : ms ∈ essSet p w m0)
    (heff : ∀ m ∈ essSet p w m0, m ≠ ms →
      ((p - 1) * jd p w m + 1) * ms < ((p - 1) * jd p w ms + 1) * m)
    (W : PowerSeries ℚ_[p]) (k : ℕ) :
    (Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w k) k = 0 ↔
      Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w (k + ms * p ^ BP p (jd p w) (essList p w m0) ms))
        (k + ms * p ^ BP p (jd p w) (essList p w m0) ms) = 0) := by
  have hEs := essList_nodup (p := p) w m0
  have hposE : ∀ m ∈ essList p w m0, 1 ≤ m := fun m hm => ((mem_essList w m0 hm0 m).1 hm).1
  have hmsE : ms ∈ essList p w m0 := (mem_essList w m0 hm0 ms).2 hms
  have hjs : 1 ≤ jd p w ms := (block_depth w ms hms.1 hms.2.1).1
  rw [(essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) k).2.2,
    (essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) _).2.2,
    period_paper (jd p w) (essList p w m0) hEs hposE ms hmsE hjs
      (fun m hm hne => heff m ((mem_essList w m0 hm0 m).1 hm) hne) m0
      (m0_mem_ess w m0 hm0 hb0) (block_depth w m0 hm0 hb0).1 (hmin ms hms.1 hms.2.1)]
  have hal := alphaW_ne_zero w ms hms.1 hms.2.1
  have hc : alphaW p w ms ^ (p ^ BP p (jd p w) (essList p w m0) ms) * omg p (k / ms) *
      (omg p (k / ms + p ^ BP p (jd p w) (essList p w m0) ms))⁻¹ ≠ 0 :=
    mul_ne_zero (mul_ne_zero (pow_ne_zero _ hal) (omg_ne_zero _)) (inv_ne_zero (omg_ne_zero _))
  exact ⟨fun h => by rw [h, mul_zero], fun h => (mul_eq_zero.1 h).resolve_left hc⟩

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Periodicity.lean <==
import CongruenceRestricted.Essential

/-!
# Periodicity of the exceptional set (Theorem `thm:period`)

Abstract setting: a finite nodup list `E` of blocks with depths `j`, and a block `m_* ∈ E` that is
strictly the most efficient, `ε_m < ε_*` for `m ≠ m_*`, where `ε_m = (j_m + 1/(p-1))/m`, i.e.
`((p-1) j_m + 1) m_* < ((p-1) j_* + 1) m`.

* `max_core` (Step 1 of the paper): there is a constant `C` depending only on `p`, `E`, `j` such
  that every maximiser `V` of degree `≤ k` has `λ_* ≤ q = ⌊k/m_*⌋` and
  `v_p(q!) ≤ v_p(λ_*!) + C`.
* `Xi_shift`: with `B = C + 1`, `Ξ(k + m_* p^B) = α_*^{p^B} ω̃(q) ω̃(q+p^B)^{-1} Ξ(k)` for every
  `k` and all residues `α`, `ī`.  The proof is a bijection `V ↦ V + p^B e_{m_*}` between `Max(k)`
  and `Max(k + m_* p^B)`.
* `Xi_periodic_mod`: if `α_* ≠ 0`, whether `Ξ(k) = 0` depends only on `k mod m_* p^B`.
* `period_Xi`, `period_exceptional`: the theorem for the valuation calculus of any set `A` (any
  integer weights `w`) and any twist `W`, with the hypothesis on the essential set `ℰ`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-! ### Digit sums and Legendre's formula -/

/-- The base-`p` digit sum `s_p(n)`. -/
def dsum (p n : ℕ) : ℕ := (p.digits n).sum

lemma legendre (n : ℕ) : (p - 1) * padicValNat p n.factorial + dsum p n = n := by
  have h1 := sub_one_mul_padicValNat_factorial (p := p) n
  have h2 := Nat.digit_sum_le p n
  unfold dsum
  omega

lemma dsum_add (x y : ℕ) : dsum p (x + y) ≤ dsum p x + dsum p y := by
  have h := Nat.mul_le_mul_left (p - 1) (vfac_superadd p x y)
  rw [mul_add] at h
  have := legendre (p := p) x
  have := legendre (p := p) y
  have := legendre (p := p) (x + y)
  omega

lemma dsum_le_self (n : ℕ) : dsum p n ≤ n := Nat.digit_sum_le p n

lemma vfac_le_self (n : ℕ) : padicValNat p n.factorial ≤ n := by
  have := legendre (p := p) n
  have hp1 : 1 ≤ p - 1 := by have := hp.out.two_le; omega
  calc padicValNat p n.factorial ≤ (p - 1) * padicValNat p n.factorial :=
        Nat.le_mul_of_pos_left _ (by omega)
    _ ≤ n := by omega

lemma dsum_le_len (a : ℕ) : dsum p a ≤ (p - 1) * (p.digits a).length := by
  unfold dsum
  have h : ∀ x ∈ p.digits a, x ≤ p - 1 := fun x hx => by
    have := Nat.digits_lt_base hp.out.one_lt hx
    omega
  have := List.sum_le_card_nsmul _ _ h
  rw [smul_eq_mul] at this
  linarith

/-- If `a ≤ M s_p(a) + M e` then `a` is bounded in terms of `p`, `M`, `e`. -/
lemma bound_a (M Es a : ℕ) (ha : a ≤ M * dsum p a + M * Es) :
    a ≤ M * ((p - 1) * (2 * (p * M * ((p - 1) + Es)))) + M * Es := by
  have hs := dsum_le_len (p := p) a
  set L := (p.digits a).length
  set c := p * M * ((p - 1) + Es)
  have ha' : a ≤ M * ((p - 1) * L) + M * Es := by
    have := Nat.mul_le_mul_left M hs
    omega
  by_cases h0 : a = 0
  · omega
  have hpL : p ^ L ≤ p * a := Nat.base_pow_length_digits_le p a hp.out.one_lt h0
  have h2L : 2 ^ L ≤ p ^ L := Nat.pow_le_pow_left hp.out.two_le L
  have hc : 2 ^ L ≤ c * (L + 1) := by
    have e : c * (L + 1) = p * (M * ((p - 1) * L) + M * Es) +
        (p * M * (p - 1) + p * M * Es * L) := by
      simp only [c]; ring
    have := Nat.mul_le_mul_left p ha'
    omega
  have hL := le_of_two_pow_le c L hc
  have := Nat.mul_le_mul_left M (Nat.mul_le_mul_left (p - 1) hL)
  omega

/-! ### Step 1: maximisers are bounded perturbations of `q` copies of `m_*` -/

lemma vcost_single (j : ℕ → ℕ) (m l : ℕ) : vcost p j (Finsupp.single m l) = Gam p (j m) l := by
  unfold vcost
  exact Finsupp.sum_single_index (Gam_zero_arg _ _)

lemma vdeg_single (m l : ℕ) : vdeg (Finsupp.single m l) = m * l := by
  unfold vdeg
  exact Finsupp.sum_single_index (by simp)

/-- **Step 1 of the proof of `thm:period`.**  There is a constant `C` (depending only on `p`, `E`,
`j`) such that every maximiser `V ∈ Max(k)` has `λ_* ≤ ⌊k/m_*⌋` and
`v_p(⌊k/m_*⌋!) ≤ v_p(λ_*!) + C`. -/
theorem max_core (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m) :
    ∃ C : ℕ, ∀ k, ∀ V ∈ Mx p j E k, V ms ≤ k / ms ∧
      padicValNat p (k / ms).factorial ≤ padicValNat p (V ms).factorial + C := by
  classical
  set P := p - 1 with hP
  set Es := P * j ms + 1 with hEs
  set M := E.sum with hM
  set J := (E.map j).sum with hJ
  set c := p * M * (P + Es) with hc
  set A := M * (P * (2 * c)) + M * Es with hA
  set Cm := ms * A + Es * ms with hCm
  refine ⟨(J + 1) * Cm, fun k V hV => ?_⟩
  obtain ⟨hs, hd, hcV⟩ := (mem_Mx j E hE hpos k V).1 hV
  have hms1 : 1 ≤ ms := hpos ms hms
  set q := k / ms with hq
  set ρ := k % ms with hρdef
  have hk : ms * q + ρ = k := Nat.div_add_mod k ms
  have hρ : ρ < ms := Nat.mod_lt k (by omega)
  set lam := V ms with hlam
  set D := V.erase ms with hD
  have hdeg := vdeg_erase V ms
  have hcost := vcost_erase p j V ms
  rw [← hlam, ← hD] at hdeg hcost
  have hlamq : lam ≤ q := by
    rw [hq, Nat.le_div_iff_mul_le hms1]
    nlinarith
  -- the comparison vector `q e_{m_*}`
  have hV0 : Gam p (j ms) q ≤ kap p j E k := by
    have hsupp : ∀ x ∈ (Finsupp.single ms q).support, x ∈ E := by
      intro x hx
      rw [Finset.mem_singleton.1 (Finsupp.support_single_subset hx)]
      exact hms
    have := vcost_le_kap p j E hpos k (Finsupp.single ms q) hsupp
      (by rw [vdeg_single]; omega)
    rwa [vcost_single] at this
  have hC : Gam p (j ms) q ≤ Gam p (j ms) lam + vcost p j D := by omega
  -- the leftover is below `m_*`
  have hleft := essential_a p j E hpos ms hms hjs k V hs hd hcV
  -- support of `D`
  have hDsupp : ∀ m ∈ D.support, m ∈ E ∧ m ≠ ms := by
    intro m hm
    rw [hD, Finsupp.support_erase] at hm
    exact ⟨hs m (Finset.mem_of_mem_erase hm), Finset.ne_of_mem_erase hm⟩
  -- the sums over `D`
  set T := ∑ m ∈ D.support, (P * j m + 1) * D m with hT
  set cD := ∑ m ∈ D.support, D m with hcD
  set vD := vdeg D with hvD
  have evD : vD = ∑ m ∈ D.support, m * D m := rfl
  have evc : vcost p j D = ∑ m ∈ D.support, Gam p (j m) (D m) := rfl
  have f1 : P * vcost p j D ≤ T := by
    rw [evc, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro m _
    unfold Gam
    have := legendre (p := p) (D m)
    rw [← hP] at this
    have e : P * (j m * D m + padicValNat p (D m).factorial) =
        P * j m * D m + P * padicValNat p (D m).factorial := by ring
    have e2 : (P * j m + 1) * D m = P * j m * D m + D m := by ring
    rw [e, e2]
    omega
  have f2 : ms * T + cD ≤ Es * vD := by
    rw [evD, hT, hcD, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro m hm
    obtain ⟨hmE, hne⟩ := hDsupp m hm
    have h := heff m hmE hne
    have h' : (P * j m + 1) * ms + 1 ≤ Es * m := h
    have := Nat.mul_le_mul_right (D m) h'
    have e : ms * ((P * j m + 1) * D m) + D m = ((P * j m + 1) * ms + 1) * D m := by ring
    have e2 : Es * (m * D m) = Es * m * D m := by ring
    rw [e, e2]
    exact this
  have f3 : vD ≤ M * cD := by
    rw [evD, hcD, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro m hm
    exact Nat.mul_le_mul_right _ (List.le_sum_of_mem (hDsupp m hm).1)
  have f4 : vcost p j D ≤ (J + 1) * cD := by
    rw [evc, hcD, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro m hm
    unfold Gam
    have h1 : j m ≤ J := List.le_sum_of_mem (List.mem_map_of_mem (hDsupp m hm).1)
    have h2 := vfac_le_self (p := p) (D m)
    have := Nat.mul_le_mul_right (D m) h1
    have e : (J + 1) * D m = J * D m + D m := by ring
    rw [e]
    omega
  -- P1: `E_* a ≤ s(a) + T`
  set a := q - lam with ha
  have hqa : q = lam + a := by omega
  have P1 : Es * a ≤ dsum p a + T := by
    have h := Nat.mul_le_mul_left P hC
    unfold Gam at h
    have e1 : P * (j ms * q + padicValNat p q.factorial) =
        P * j ms * lam + P * j ms * a + P * padicValNat p q.factorial := by rw [hqa]; ring
    have e2 : P * (j ms * lam + padicValNat p lam.factorial + vcost p j D) =
        P * j ms * lam + P * padicValNat p lam.factorial + P * vcost p j D := by ring
    rw [e1, e2] at h
    have l1 := legendre (p := p) q
    have l2 := legendre (p := p) lam
    rw [← hP] at l1 l2
    have s1 : dsum p q ≤ dsum p lam + dsum p a := by rw [hqa]; exact dsum_add lam a
    have e3 : Es * a = P * j ms * a + a := by rw [hEs]; ring
    rw [e3]
    omega
  -- P3, P6: `c(D) ≤ m_* s(a) + E_* ρ`
  have P3 : vD ≤ ms * a + ρ := by
    have e : ms * q = ms * lam + ms * a := by rw [hqa]; ring
    omega
  have P6 : cD ≤ ms * dsum p a + Es * ρ := by
    have h1 := Nat.mul_le_mul_left ms P1
    have h3 := Nat.mul_le_mul_left Es P3
    have e1 : ms * (Es * a) = Es * (ms * a) := by ring
    have e2 : ms * (dsum p a + T) = ms * dsum p a + ms * T := by ring
    have e3 : Es * (ms * a + ρ) = Es * (ms * a) + Es * ρ := by ring
    rw [e1, e2] at h1
    rw [e3] at h3
    omega
  -- P7: `a ≤ M s(a) + M E_*`
  have P7 : a ≤ M * dsum p a + M * Es := by
    have h4 : ms * a + ρ < vD + ms := by
      have e : ms * q = ms * lam + ms * a := by rw [hqa]; ring
      omega
    have h5 := Nat.mul_le_mul_left M P6
    have h6 : M * (Es * ρ) ≤ M * (Es * ms) :=
      Nat.mul_le_mul_left M (Nat.mul_le_mul_left Es hρ.le)
    have e1 : M * (ms * dsum p a + Es * ρ) = M * (ms * dsum p a) + M * (Es * ρ) := by ring
    rw [e1] at h5
    have h7 : ms * a < ms * (M * dsum p a + M * Es + 1) := by
      have e2 : ms * (M * dsum p a + M * Es + 1) = M * (ms * dsum p a) + M * (Es * ms) + ms := by
        ring
      rw [e2]
      omega
    have := Nat.lt_of_mul_lt_mul_left h7
    omega
  have hAa : a ≤ A := bound_a M Es a P7
  have hcD : cD ≤ Cm := by
    have h1 : ms * dsum p a ≤ ms * A :=
      Nat.mul_le_mul_left ms ((dsum_le_self (p := p) a).trans hAa)
    have h2 : Es * ρ ≤ Es * ms := Nat.mul_le_mul_left Es hρ.le
    omega
  have hvD : vcost p j D ≤ (J + 1) * Cm := f4.trans (Nat.mul_le_mul_left _ hcD)
  refine ⟨hlamq, ?_⟩
  unfold Gam at hC
  have : j ms * lam ≤ j ms * q := Nat.mul_le_mul_left _ hlamq
  omega

/-! ### Step 2: shifting by `p^B` copies of `m_*` -/

lemma vfac_succ (n : ℕ) :
    padicValNat p (n + 1).factorial = padicValNat p (n + 1) + padicValNat p n.factorial := by
  rw [Nat.factorial_succ, padicValNat.mul (by omega) (Nat.factorial_ne_zero n)]

lemma vfac_add_le (lam x q : ℕ) (h1 : lam < x) (h2 : x ≤ q) :
    padicValNat p lam.factorial + padicValNat p x ≤ padicValNat p q.factorial := by
  obtain ⟨y, rfl⟩ : ∃ y, x = y + 1 := ⟨x - 1, by omega⟩
  have := vfac_succ (p := p) y
  have := vfac_mono p (show lam ≤ y by omega)
  have := vfac_mono p h2
  omega

/-- The residue modulo `p` of the prime-to-`p` part of `x`. -/
def uval (p x : ℕ) : ZMod p := ((x / p ^ padicValNat p x : ℕ) : ZMod p)

lemma omg_succ (n : ℕ) : omg p (n + 1) = uval p (n + 1) * omg p n := by
  unfold omg uval
  rw [← Nat.cast_mul, Nat.div_mul_div_comm pow_padicValNat_dvd pow_padicValNat_dvd, ← pow_add,
    ← padicValNat.mul (by omega) (Nat.factorial_ne_zero n), ← Nat.factorial_succ]

/-- If `v_p(x) < B` then adding `p^B` changes neither `v_p(x)` nor the unit part mod `p`. -/
lemma val_shift (B x : ℕ) (hx : 1 ≤ x) (hv : padicValNat p x < B) :
    padicValNat p (x + p ^ B) = padicValNat p x ∧ uval p (x + p ^ B) = uval p x := by
  set e := padicValNat p x with he
  have hdvd : p ^ e ∣ x := pow_padicValNat_dvd
  set t := x / p ^ e with ht
  have hx' : x = p ^ e * t := (Nat.mul_div_cancel' hdvd).symm
  have hpe : 0 < p ^ e := pow_pos hp.out.pos e
  have hnt : ¬ p ∣ t := by
    intro h
    have := pow_succ_padicValNat_not_dvd (p := p) (n := x) (by omega)
    apply this
    rw [← he, hx', pow_succ]
    exact Nat.mul_dvd_mul_left _ h
  have hB : p ^ B = p ^ e * p ^ (B - e) := by rw [← pow_add]; congr 1; omega
  have hsum : x + p ^ B = p ^ e * (t + p ^ (B - e)) := by rw [hx', hB]; ring
  have hp1 : p ∣ p ^ (B - e) := dvd_pow_self p (by omega)
  have hnt' : ¬ p ∣ t + p ^ (B - e) := fun h => hnt ((Nat.dvd_add_left hp1).1 h)
  have ht0 : t + p ^ (B - e) ≠ 0 :=
    (Nat.lt_of_lt_of_le (pow_pos hp.out.pos (B - e)) (Nat.le_add_left _ _)).ne'
  have hv' : padicValNat p (x + p ^ B) = e := by
    rw [hsum, padicValNat.mul hpe.ne' ht0, padicValNat.prime_pow,
      padicValNat.eq_zero_of_not_dvd hnt', add_zero]
  refine ⟨hv', ?_⟩
  unfold uval
  rw [hv', ← he, hsum, Nat.mul_div_cancel_left _ hpe, ← ht]
  push_cast
  rw [ZMod.natCast_self, zero_pow (by omega), add_zero]

lemma val_shift_rev (B x : ℕ) (hx : 1 ≤ x) (hv : padicValNat p (x + p ^ B) < B) :
    padicValNat p x < B := by
  by_contra h
  push Not at h
  have h1 : p ^ B ∣ x := (pow_dvd_pow p h).trans pow_padicValNat_dvd
  have h2 : p ^ B ∣ x + p ^ B := dvd_add h1 dvd_rfl
  have := (padicValNat_dvd_iff_le (p := p) (by omega)).1 h2
  omega

lemma shift_good (B lam d : ℕ) (h : ∀ i < d, padicValNat p (lam + i + 1) < B) :
    padicValNat p (lam + p ^ B).factorial + padicValNat p (lam + d).factorial =
        padicValNat p lam.factorial + padicValNat p (lam + d + p ^ B).factorial ∧
      omg p (lam + p ^ B) * omg p (lam + d) = omg p lam * omg p (lam + d + p ^ B) := by
  induction d with
  | zero =>
    simp only [add_zero]
    exact ⟨by omega, by ring⟩
  | succ d ih =>
    obtain ⟨ih1, ih2⟩ := ih (fun i hi => h i (by omega))
    obtain ⟨hv, hu⟩ := val_shift B (lam + d + 1) (by omega) (h d (by omega))
    have e1 : lam + (d + 1) = lam + d + 1 := by ring
    have e2 : lam + (d + 1) + p ^ B = (lam + d + p ^ B) + 1 := by ring
    have e3 : lam + d + p ^ B + 1 = (lam + d + 1) + p ^ B := by ring
    rw [e2, e1, vfac_succ, vfac_succ, omg_succ, omg_succ, e3, hv, hu]
    refine ⟨by omega, ?_⟩
    linear_combination uval p (lam + d + 1) * ih2

/-- **The shift lemma.**  If the maximisers of degree `≤ k` and of degree `≤ k + m_* p^B` are
"good" (all integers `x` with `λ_* < x ≤ ⌊k'/m_*⌋` have `v_p(x) < B`), then
`Ξ(k + m_* p^B) = α_*^{p^B} ω̃(q) ω̃(q + p^B)^{-1} Ξ(k)`, `q = ⌊k/m_*⌋`. -/
theorem Xi_shift_of_good (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (B k : ℕ)
    (hg1 : ∀ V ∈ Mx p j E k, V ms ≤ k / ms ∧
      ∀ i < k / ms - V ms, padicValNat p (V ms + i + 1) < B)
    (hg2 : ∀ V ∈ Mx p j E (k + ms * p ^ B), V ms ≤ k / ms + p ^ B ∧
      ∀ i < k / ms + p ^ B - V ms, padicValNat p (V ms + i + 1) < B)
    (al i0 : ℕ → ZMod p) :
    Xi p j al i0 E (k + ms * p ^ B) =
      al ms ^ (p ^ B) * omg p (k / ms) * (omg p (k / ms + p ^ B))⁻¹ * Xi p j al i0 E k := by
  classical
  have hms1 : 1 ≤ ms := hpos ms hms
  obtain ⟨N, hN⟩ : ∃ N, p ^ B = N := ⟨_, rfl⟩
  obtain ⟨q, hq⟩ : ∃ q, k / ms = q := ⟨_, rfl⟩
  obtain ⟨k', hk'⟩ : ∃ k', k + ms * N = k' := ⟨_, rfl⟩
  rw [hq] at hg1
  rw [hN, hq, hk'] at hg2
  rw [hN, hq, hk']
  have hvN : padicValNat p N = B := by rw [← hN]; exact padicValNat.prime_pow _
  have good1 := hg1
  have good2 : ∀ V ∈ Mx p j E k', N ≤ V ms ∧ V ms - N ≤ q ∧
      ∀ i < q - (V ms - N), padicValNat p (V ms - N + i + 1) < B := by
    intro V hV
    obtain ⟨hl, hv⟩ := hg2 V hV
    have hNl : N ≤ V ms := by
      by_contra hlt
      push Not at hlt
      have := hv (N - V ms - 1) (by omega)
      rw [show V ms + (N - V ms - 1) + 1 = N by omega, hvN] at this
      omega
    refine ⟨hNl, by omega, fun i hi => ?_⟩
    apply val_shift_rev B _ (by omega)
    have e : V ms - N + i + 1 + p ^ B = V ms + i + 1 := by rw [hN]; omega
    rw [e]
    exact hv i (by omega)
  have shiftF : ∀ lam, lam ≤ q → (∀ i < q - lam, padicValNat p (lam + i + 1) < B) →
      Gam p (j ms) (lam + N) + Gam p (j ms) q = Gam p (j ms) lam + Gam p (j ms) (q + N) ∧
      omg p (lam + N) * omg p q = omg p lam * omg p (q + N) := by
    intro lam hl h
    obtain ⟨h1, h2⟩ := shift_good (p := p) B lam (q - lam) h
    rw [show lam + (q - lam) = q by omega, hN] at h1 h2
    refine ⟨?_, h2⟩
    unfold Gam
    rw [mul_add, mul_add]
    omega
  -- the shift maps
  let phi : (ℕ →₀ ℕ) → (ℕ →₀ ℕ) := fun V => V + Finsupp.single ms N
  let psi : (ℕ →₀ ℕ) → (ℕ →₀ ℕ) := fun V => V.erase ms + Finsupp.single ms (V ms - N)
  have phi_ms : ∀ V, phi V ms = V ms + N := fun V => by simp [phi]
  have phi_erase : ∀ V, (phi V).erase ms = V.erase ms := fun V => erase_add_single_self V ms N
  have psi_ms : ∀ V, psi V ms = V ms - N := fun V => by simp [psi]
  have psi_erase : ∀ V, (psi V).erase ms = V.erase ms := fun V => by
    simp only [psi]
    rw [erase_add_single_self]
    ext x
    by_cases hx : x = ms
    · subst hx; simp
    · simp [Finsupp.erase_ne hx]
  have phi_psi : ∀ V, N ≤ V ms → phi (psi V) = V := by
    intro V hV
    ext x
    by_cases hx : x = ms
    · subst hx
      rw [phi_ms, psi_ms]
      omega
    · simp [phi, psi, Finsupp.erase_ne hx, Ne.symm hx]
  have phi_deg : ∀ V, vdeg (phi V) = vdeg V + ms * N := by
    intro V
    have h1 := vdeg_erase (phi V) ms
    have h2 := vdeg_erase V ms
    rw [phi_ms, phi_erase] at h1
    rw [← h1, ← h2]
    ring
  have phi_cost : ∀ V, vcost p j (phi V) + Gam p (j ms) (V ms) =
      vcost p j V + Gam p (j ms) (V ms + N) := by
    intro V
    have h1 := vcost_erase p j (phi V) ms
    have h2 := vcost_erase p j V ms
    rw [phi_ms, phi_erase] at h1
    omega
  have phi_supp : ∀ V, (∀ x ∈ V.support, x ∈ E) → ∀ x ∈ (phi V).support, x ∈ E := by
    intro V hV x hx
    rcases Finset.mem_union.1 (Finsupp.support_add hx) with h | h
    · exact hV x h
    · rw [Finset.mem_singleton.1 (Finsupp.support_single_subset h)]; exact hms
  have psi_supp : ∀ V, (∀ x ∈ V.support, x ∈ E) → ∀ x ∈ (psi V).support, x ∈ E := by
    intro V hV x hx
    rcases Finset.mem_union.1 (Finsupp.support_add hx) with h | h
    · have h' : x ∈ (V.erase ms).support := h
      rw [Finsupp.support_erase] at h'
      exact hV x (Finset.mem_of_mem_erase h')
    · rw [Finset.mem_singleton.1 (Finsupp.support_single_subset h)]; exact hms
  -- the optimum shifts by a constant
  have hκ : kap p j E k' + Gam p (j ms) q = kap p j E k + Gam p (j ms) (q + N) := by
    apply le_antisymm
    · obtain ⟨V', hV'⟩ := Mx_nonempty (p := p) j E hpos k'
      obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hpos k' V').1 hV'
      obtain ⟨hNl, hlq, hg⟩ := good2 V' hV'
      obtain ⟨G1, -⟩ := shiftF (V' ms - N) hlq hg
      have hpp := phi_psi V' hNl
      have hcost := phi_cost (psi V')
      have hdeg := phi_deg (psi V')
      rw [hpp, psi_ms, show V' ms - N + N = V' ms by omega] at hcost
      rw [hpp] at hdeg
      have hle := vcost_le_kap p j E hpos k (psi V') (psi_supp V' hs) (by omega)
      rw [show V' ms - N + N = V' ms by omega] at G1
      omega
    · obtain ⟨V, hV⟩ := Mx_nonempty (p := p) j E hpos k
      obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hpos k V).1 hV
      obtain ⟨hl, hg⟩ := good1 V hV
      obtain ⟨G1, -⟩ := shiftF (V ms) hl hg
      have hcost := phi_cost V
      have hle := vcost_le_kap p j E hpos k' (phi V) (phi_supp V hs) (by rw [phi_deg]; omega)
      omega
  -- the maximisers correspond
  have hMx : Mx p j E k' = (Mx p j E k).image phi := by
    ext V'
    rw [Finset.mem_image]
    constructor
    · intro hV'
      obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hpos k' V').1 hV'
      obtain ⟨hNl, hlq, hg⟩ := good2 V' hV'
      obtain ⟨G1, -⟩ := shiftF (V' ms - N) hlq hg
      have hpp := phi_psi V' hNl
      have hcost := phi_cost (psi V')
      have hdeg := phi_deg (psi V')
      rw [hpp, psi_ms, show V' ms - N + N = V' ms by omega] at hcost
      rw [hpp] at hdeg
      rw [show V' ms - N + N = V' ms by omega] at G1
      refine ⟨psi V', (mem_Mx j E hE hpos k (psi V')).2 ⟨psi_supp V' hs, by omega, ?_⟩, hpp⟩
      have hle := vcost_le_kap p j E hpos k (psi V') (psi_supp V' hs) (by omega)
      omega
    · rintro ⟨V, hV, rfl⟩
      obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hpos k V).1 hV
      obtain ⟨hl, hg⟩ := good1 V hV
      obtain ⟨G1, -⟩ := shiftF (V ms) hl hg
      have hcost := phi_cost V
      refine (mem_Mx j E hE hpos k' (phi V)).2 ⟨phi_supp V hs, by rw [phi_deg]; omega, ?_⟩
      omega
  -- the residues
  have hinj : Set.InjOn phi (Mx p j E k : Set (ℕ →₀ ℕ)) := fun a _ b _ h => add_right_cancel h
  rw [Xi_eq_vec j al i0 E hE hpos k', Xi_eq_vec j al i0 E hE hpos k, hMx,
    Finset.sum_image hinj, Finset.mul_sum]
  refine Finset.sum_congr rfl fun V hV => ?_
  obtain ⟨hl, hg⟩ := good1 V hV
  obtain ⟨-, O1⟩ := shiftF (V ms) hl hg
  have hdeg : k' - vdeg (phi V) = k - vdeg V := by rw [phi_deg]; omega
  have hdec : V = V.erase ms + Finsupp.single ms (V ms) := by
    rw [add_comm]; exact (Finsupp.single_add_erase ms V).symm
  have hphi : phi V = V.erase ms + Finsupp.single ms (V ms + N) := by
    conv_lhs => rw [hdec]
    simp only [phi, add_assoc, ← Finsupp.single_add]
  have hz : (V.erase ms) ms = 0 := Finsupp.erase_same
  have t1 : tauV p al (phi V) = al ms ^ (V ms + N) * (omg p (V ms + N))⁻¹ * tauV p al (V.erase ms) := by
    rw [hphi, tauV_add_single al _ hz]
  have t2 : tauV p al V = al ms ^ (V ms) * (omg p (V ms))⁻¹ * tauV p al (V.erase ms) := by
    conv_lhs => rw [hdec]
    rw [tauV_add_single al _ hz]
  rw [hdeg, t1, t2]
  have n1 := omg_ne_zero (p := p) (V ms)
  have n2 := omg_ne_zero (p := p) (V ms + N)
  have n3 := omg_ne_zero (p := p) q
  have n4 := omg_ne_zero (p := p) (q + N)
  have hinv : (omg p (V ms + N))⁻¹ = omg p q * (omg p (q + N))⁻¹ * (omg p (V ms))⁻¹ := by
    field_simp
    linear_combination -O1
  rw [hinv, pow_add]
  ring

/-- **Theorem `thm:period`, abstract form.**  Let `E` be a finite list of blocks with depths
`j ≥ 1` on `m_*`, and let `m_* ∈ E` be strictly the most efficient block.  There is `B`
(depending only on `p`, `E`, `j`) such that for all residues `α`, `ī` and every `k`,
`Ξ(k + m_* p^B) = α_*^{p^B} ω̃(q) ω̃(q + p^B)^{-1} Ξ(k)` with `q = ⌊k/m_*⌋`. -/
theorem Xi_shift (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m) :
    ∃ B : ℕ, ∀ (al i0 : ℕ → ZMod p) (k : ℕ),
      Xi p j al i0 E (k + ms * p ^ B) =
        al ms ^ (p ^ B) * omg p (k / ms) * (omg p (k / ms + p ^ B))⁻¹ * Xi p j al i0 E k := by
  obtain ⟨C, hC⟩ := max_core j E hE hpos ms hms hjs heff
  refine ⟨C + 1, fun al i0 k => Xi_shift_of_good j E hE hpos ms hms (C + 1) k ?_ ?_ al i0⟩
  · intro V hV
    obtain ⟨hl, hv⟩ := hC k V hV
    refine ⟨hl, fun i hi => ?_⟩
    have := vfac_add_le (p := p) (V ms) (V ms + i + 1) (k / ms) (by omega) (by omega)
    omega
  · intro V hV
    obtain ⟨hl, hv⟩ := hC (k + ms * p ^ (C + 1)) V hV
    have hq' : (k + ms * p ^ (C + 1)) / ms = k / ms + p ^ (C + 1) :=
      Nat.add_mul_div_left _ _ (hpos ms hms)
    rw [hq'] at hl hv
    refine ⟨hl, fun i hi => ?_⟩
    have := vfac_add_le (p := p) (V ms) (V ms + i + 1) (k / ms + p ^ (C + 1)) (by omega) (by omega)
    omega

/-- **Theorem `thm:period`, abstract form.**  If moreover `α_* ≠ 0`, then whether `Ξ(k) = 0`
depends only on `k mod m_* p^B`. -/
theorem Xi_periodic_mod (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (hjs : 1 ≤ j ms)
    (heff : ∀ m ∈ E, m ≠ ms → ((p - 1) * j m + 1) * ms < ((p - 1) * j ms + 1) * m) :
    ∃ B : ℕ, ∀ (al i0 : ℕ → ZMod p), al ms ≠ 0 → ∀ k k' : ℕ,
      k % (ms * p ^ B) = k' % (ms * p ^ B) →
      (Xi p j al i0 E k = 0 ↔ Xi p j al i0 E k' = 0) := by
  obtain ⟨B, hB⟩ := Xi_shift j E hE hpos ms hms hjs heff
  refine ⟨B, fun al i0 hal k k' hkk => ?_⟩
  have step : ∀ r t, (Xi p j al i0 E (r + (ms * p ^ B) * t) = 0 ↔ Xi p j al i0 E r = 0) := by
    intro r t
    induction t with
    | zero => simp
    | succ t ih =>
      rw [show r + ms * p ^ B * (t + 1) = (r + ms * p ^ B * t) + ms * p ^ B by ring, hB, ← ih]
      have hc : al ms ^ (p ^ B) * omg p ((r + ms * p ^ B * t) / ms) *
          (omg p ((r + ms * p ^ B * t) / ms + p ^ B))⁻¹ ≠ 0 :=
        mul_ne_zero (mul_ne_zero (pow_ne_zero _ hal) (omg_ne_zero _)) (inv_ne_zero (omg_ne_zero _))
      exact ⟨fun h => (mul_eq_zero.1 h).resolve_left hc, fun h => by rw [h, mul_zero]⟩
  have hk1 := step (k % (ms * p ^ B)) (k / (ms * p ^ B))
  have hk2 := step (k' % (ms * p ^ B)) (k' / (ms * p ^ B))
  rw [Nat.mod_add_div] at hk1 hk2
  rw [hk1, hk2, hkk]

/-! ### Theorem `thm:period` for the valuation calculus -/

/-- **Theorem `thm:period`.**  Let `w` be integer weights (the indicator of any set `A`), `m₀` the
least block, and suppose the essential set `ℰ` contains a block `m_*` that is strictly the most
efficient block of `ℰ`.  Then there is `B`, depending only on `p` and on `(m, j_m)_{m ∈ ℰ}`, such
that for every twist `W` the condition `Ξ(k) = 0` depends only on `k mod m_* p^B`.  In particular
`Ξ(k) = 0 ↔ Ξ(k + m_* p^B) = 0` and the zero set of `Ξ` is purely periodic with period
`m_* p^B`. -/
theorem period_Xi (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (ms : ℕ) (hms : ms ∈ essSet p w m0)
    (heff : ∀ m ∈ essSet p w m0, m ≠ ms →
      ((p - 1) * jd p w m + 1) * ms < ((p - 1) * jd p w ms + 1) * m) :
    ∃ B : ℕ, ∀ (W : PowerSeries ℚ_[p]) (k k' : ℕ), k % (ms * p ^ B) = k' % (ms * p ^ B) →
      (Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
          (blockList p w k) k = 0 ↔
        Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
          (blockList p w k') k' = 0) := by
  have hEs := essList_nodup (p := p) w m0
  have hposE : ∀ m ∈ essList p w m0, 1 ≤ m := fun m hm => ((mem_essList w m0 hm0 m).1 hm).1
  have hmsE : ms ∈ essList p w m0 := (mem_essList w m0 hm0 ms).2 hms
  have hjs : 1 ≤ jd p w ms := (block_depth w ms hms.1 hms.2.1).1
  obtain ⟨B, hB⟩ := Xi_periodic_mod (jd p w) (essList p w m0) hEs hposE ms hmsE hjs
    (fun m hm hne => heff m ((mem_essList w m0 hm0 m).1 hm) hne)
  refine ⟨B, fun W k k' hkk => ?_⟩
  rw [(essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) k).2.2,
    (essential_determines w m0 hm0 hb0 hmin (alphaW p w)
      (fun i => resQ p (coeff i (Ipart p w W))) k').2.2]
  exact hB _ _ (alphaW_ne_zero w ms hms.1 hms.2.1) k k' hkk

/-- The exceptional set of the calculus (`cor:calc`): `n` is exceptional iff `a(n) = 0` or
`v_p(n!) < v_p(a(n)) + κ(n)`, iff `Ξ(n) = 0`. -/
theorem exc_iff_Xi (w : ℕ → ℤ) (n : ℕ) :
    (aw w n = 0 ∨
        padicValNat p n.factorial < padicValInt p (aw w n) + kap p (jd p w) (blockList p w n) n) ↔
      Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w 1)))
        (blockList p w n) n = 0 := by
  by_cases hz : aw w n = 0
  · simp only [hz, true_or, true_iff]
    have hW : ∀ i, ‖coeff i (1 : PowerSeries ℚ_[p])‖ ≤ 1 := by
      intro i; rw [coeff_one]; split_ifs <;> simp
    obtain ⟨-, h2⟩ := calculus_exact (p := p) w 1 hW n
    rw [← h2, one_mul]
    have hx : coeff n (wExp (fun j => (w j : ℚ_[p]))) = 0 := by
      have := aw_cast_padic (p := p) w n
      rw [hz, Int.cast_zero] at this
      have hf : (n.factorial : ℚ_[p]) ≠ 0 := by exact_mod_cast n.factorial_ne_zero
      exact (mul_eq_zero.1 this.symm).resolve_right hf
    rw [hx, mul_zero]
    exact (resQ_eq_zero_iff (by simp)).2 (by simp)
  · obtain ⟨h1, h2⟩ := calculus_exact_val (p := p) w n hz
    simp only [hz, false_or]
    rw [lt_iff_le_and_ne, ne_eq, h2]
    simp only [h1, true_and, not_not]

/-- **Theorem `thm:period`, exceptional set.**  Under the hypotheses of `period_Xi`, there is
`B` such that the exceptional set `{n : a_A(n) = 0 ∨ v_p(a_A(n)) > v_p(n!) - κ(n)}` is purely
periodic with period `m_* p^B`. -/
theorem period_exceptional (w : ℕ → ℤ) (m0 : ℕ) (hm0 : 1 ≤ m0) (hb0 : 1 < ‖gam p w m0‖)
    (hmin : ∀ m, 1 ≤ m → 1 < ‖gam p w m‖ → m0 ≤ m) (ms : ℕ) (hms : ms ∈ essSet p w m0)
    (heff : ∀ m ∈ essSet p w m0, m ≠ ms →
      ((p - 1) * jd p w m + 1) * ms < ((p - 1) * jd p w ms + 1) * m) :
    ∃ B : ℕ, ∀ n n' : ℕ, n % (ms * p ^ B) = n' % (ms * p ^ B) →
      ((aw w n = 0 ∨ padicValNat p n.factorial <
          padicValInt p (aw w n) + kap p (jd p w) (blockList p w n) n) ↔
        (aw w n' = 0 ∨ padicValNat p n'.factorial <
          padicValInt p (aw w n') + kap p (jd p w) (blockList p w n') n')) := by
  obtain ⟨B, hB⟩ := period_Xi w m0 hm0 hb0 hmin ms hms heff
  exact ⟨B, fun n n' h => by rw [exc_iff_Xi, exc_iff_Xi]; exact hB 1 n n' h⟩

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/PermBasic.lean <==
import CongruenceRestricted.Defs

/-!
# Permutations: cycle lengths as minimal periods

For `σ : Equiv.Perm α` on a finite type, the length of the cycle through `x` is
`Function.minimalPeriod σ x`.  This file collects the basic facts, and the invariance of the
counts below under relabelling of the underlying type.

* `Good S σ`: no cycle of `σ` has length in `S`.
* `GoodOff S σ p`: no cycle of `σ` other than the cycle of `p` has length in `S`.
* `cnt S α`: the number of `σ : Perm α` with `Good S σ`.
* `G S α p L`: the number of `σ` whose cycle through `p` has length `L` and `GoodOff S σ p`.
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm

section basic

variable {α β : Type*}

lemma perm_iterate_eq_pow (σ : Perm α) (k : ℕ) (x : α) : (⇑σ)^[k] x = (σ ^ k) x := by
  rw [Equiv.Perm.iterate_eq_pow]

lemma sameCycle_iff_iterate [Finite α] (σ : Perm α) (x y : α) :
    σ.SameCycle x y ↔ ∃ n : ℕ, (⇑σ)^[n] x = y := by
  constructor
  · intro h
    obtain ⟨n, hn⟩ := h.exists_nat_pow_eq
    exact ⟨n, by rw [perm_iterate_eq_pow]; exact hn⟩
  · rintro ⟨n, hn⟩
    exact ⟨n, by rw [zpow_natCast, ← perm_iterate_eq_pow]; exact hn⟩

lemma perm_mem_periodicPts [Finite α] (σ : Perm α) (x : α) : x ∈ periodicPts σ :=
  Function.Injective.mem_periodicPts σ.injective x

lemma per_pos [Finite α] (σ : Perm α) (x : α) : 0 < minimalPeriod σ x :=
  minimalPeriod_pos_of_mem_periodicPts (perm_mem_periodicPts σ x)

lemma per_iterate [Finite α] (σ : Perm α) (x : α) (k : ℕ) :
    minimalPeriod σ ((⇑σ)^[k] x) = minimalPeriod σ x :=
  minimalPeriod_apply_iterate (perm_mem_periodicPts σ x) k

lemma per_sameCycle [Finite α] (σ : Perm α) {x y : α} (h : σ.SameCycle x y) :
    minimalPeriod σ y = minimalPeriod σ x := by
  obtain ⟨n, rfl⟩ := (sameCycle_iff_iterate σ x y).1 h
  exact per_iterate σ x n

/-- Conjugating by a bijection preserves iterates. -/
lemma permCongr_iterate (e : α ≃ β) (σ : Perm α) (k : ℕ) (x : α) :
    (⇑(e.permCongr σ))^[k] (e x) = e ((⇑σ)^[k] x) := by
  have h : Function.Semiconj e σ (e.permCongr σ) := by
    intro z; simp [Equiv.permCongr_def]
  exact (h.iterate_right k x).symm

lemma per_permCongr (e : α ≃ β) (σ : Perm α) (x : α) :
    minimalPeriod (e.permCongr σ) (e x) = minimalPeriod σ x := by
  symm
  rw [minimalPeriod_eq_minimalPeriod_iff]
  intro n
  simp only [IsPeriodicPt, IsFixedPt, permCongr_iterate, e.injective.eq_iff]

lemma sameCycle_permCongr [Finite α] [Finite β] (e : α ≃ β) (σ : Perm α) (x y : α) :
    (e.permCongr σ).SameCycle (e x) (e y) ↔ σ.SameCycle x y := by
  rw [sameCycle_iff_iterate, sameCycle_iff_iterate]
  simp only [permCongr_iterate, e.injective.eq_iff]

end basic

open Classical in
/-- `σ` has no cycle length in `S`. -/
def Good {α : Type*} [Finite α] (S : Set ℕ) (σ : Perm α) : Prop :=
  ∀ x, minimalPeriod σ x ∉ S

/-- All cycles of `σ` except the one through `p` avoid the lengths in `S`. -/
def GoodOff {α : Type*} [Finite α] (S : Set ℕ) (σ : Perm α) (p : α) : Prop :=
  ∀ x, ¬ σ.SameCycle p x → minimalPeriod σ x ∉ S

/-- Number of permutations of `α` with no cycle length in `S`. -/
noncomputable def cnt (S : Set ℕ) (α : Type*) [Finite α] : ℕ :=
  Nat.card {σ : Perm α // Good S σ}

/-- Number of permutations of `α` whose cycle through `p` has length `L` and whose other cycles
avoid `S`. -/
noncomputable def G (S : Set ℕ) (α : Type*) [Finite α] (p : α) (L : ℕ) : ℕ :=
  Nat.card {σ : Perm α // minimalPeriod σ p = L ∧ GoodOff S σ p}

section transport

variable {α β : Type*} [Finite α] [Finite β]

theorem cnt_congr (S : Set ℕ) (e : α ≃ β) : cnt S α = cnt S β := by
  unfold cnt
  apply Nat.card_congr
  refine (e.permCongr).subtypeEquiv ?_
  intro σ
  constructor
  · intro h x'
    obtain ⟨x, rfl⟩ := e.surjective x'
    rw [per_permCongr]; exact h x
  · intro h x
    have := h (e x)
    rwa [per_permCongr] at this

theorem G_congr (S : Set ℕ) (e : α ≃ β) (p : α) (L : ℕ) : G S α p L = G S β (e p) L := by
  unfold G
  apply Nat.card_congr
  refine (e.permCongr).subtypeEquiv ?_
  intro σ
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨by rw [per_permCongr]; exact h1, ?_⟩
    intro x' hx'
    obtain ⟨x, rfl⟩ := e.surjective x'
    rw [per_permCongr]
    apply h2 x
    intro hc
    exact hx' ((sameCycle_permCongr e σ p x).2 hc)
  · rintro ⟨h1, h2⟩
    refine ⟨by rwa [per_permCongr] at h1, ?_⟩
    intro x hx
    have := h2 (e x) (fun hc => hx ((sameCycle_permCongr e σ p x).1 hc))
    rwa [per_permCongr] at this

end transport

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/PermCount.lean <==
import CongruenceRestricted.PermOption

/-!
# Counting permutations by the cycle of a marked point

* `cnt_decomp`: `cnt S α = ∑_L [L ∉ S] G S α p L`.
* `G_option_one`, `G_option_succ`: removing the marked point from its cycle.
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm

section decomp

variable {α : Type*} [Finite α] [DecidableEq α]

lemma G_zero (S : Set ℕ) (p : α) : G S α p 0 = 0 := by
  unfold G
  rw [Nat.card_eq_zero]
  left
  refine ⟨fun ⟨σ, h1, _⟩ => ?_⟩
  have := per_pos σ p
  omega

lemma Good_iff_off (S : Set ℕ) (σ : Perm α) (p : α) :
    Good S σ ↔ minimalPeriod σ p ∉ S ∧ GoodOff S σ p := by
  constructor
  · intro h
    exact ⟨h p, fun x _ => h x⟩
  · rintro ⟨h1, h2⟩ x
    by_cases hx : σ.SameCycle p x
    · rw [per_sameCycle σ hx]; exact h1
    · exact h2 x hx

open Classical in
lemma cnt_decomp (S : Set ℕ) (p : α) :
    cnt S α = ∑ L ∈ range (Nat.card α + 1), (if L ∈ S then 0 else G S α p L) := by
  classical
  haveI : Fintype α := Fintype.ofFinite α
  unfold cnt
  rw [Nat.card_eq_fintype_card, Fintype.card_subtype]
  refine (Finset.card_eq_sum_card_fiberwise (f := fun σ : Perm α => minimalPeriod σ p)
    (t := range (Nat.card α + 1)) ?_).trans ?_
  · intro σ _
    show minimalPeriod σ p ∈ range (Nat.card α + 1)
    rw [Finset.mem_range]
    have := minimalPeriod_le_card (f := ⇑σ) (x := p)
    rw [Nat.card_eq_fintype_card]
    omega
  · apply sum_congr rfl
    intro L _
    by_cases hL : L ∈ S
    · rw [if_pos hL]
      rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
      intro σ hσ
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hσ ⊢
      intro h
      rw [Good_iff_off] at hσ
      exact hσ.1 (h ▸ hL)
    · rw [if_neg hL]
      unfold G
      rw [Nat.card_eq_fintype_card, Fintype.card_subtype]
      congr 1
      ext σ
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      constructor
      · rintro ⟨hg, hL'⟩
        exact ⟨hL', ((Good_iff_off S σ p).1 hg).2⟩
      · rintro ⟨hL', hg⟩
        exact ⟨(Good_iff_off S σ p).2 ⟨hL' ▸ hL, hg⟩, hL'⟩

end decomp

section option

variable {α : Type*} [Finite α] [DecidableEq α]

lemma per_optionCongr_some (τ : Perm α) (x : α) :
    minimalPeriod (⇑τ.optionCongr) (some x) = minimalPeriod τ x := by
  have h : ∀ k : ℕ, (⇑τ.optionCongr)^[k] (some x) = some ((⇑τ)^[k] x) := by
    intro k
    induction k with
    | zero => simp
    | succ k ih => rw [Function.iterate_succ_apply', ih, Function.iterate_succ_apply']; simp
  rw [minimalPeriod_eq_minimalPeriod_iff]
  intro n
  simp [IsPeriodicPt, IsFixedPt, h]

lemma card_perm_option [Fintype α] (P : Perm (Option α) → Prop) :
    Nat.card {σ : Perm (Option α) // P σ}
      = ∑ i : Option α, Nat.card {τ : Perm α // P (decomposeOption.symm (i, τ))} := by
  classical
  have e : {σ : Perm (Option α) // P σ} ≃
      {c : Option α × Perm α // P (decomposeOption.symm c)} :=
    decomposeOption.subtypeEquiv (fun σ => by simp)
  rw [Nat.card_congr e,
    Nat.card_congr (Equiv.subtypeProdEquivSigmaSubtype
      (fun (i : Option α) (τ : Perm α) => P (decomposeOption.symm (i, τ)))),
    Nat.card_sigma]

/-- Removing the marked point `none` which is a fixed point: `G S (Option α) none 1 = cnt S α`. -/
theorem G_option_one (S : Set ℕ) : G S (Option α) none 1 = cnt S α := by
  classical
  haveI : Fintype α := Fintype.ofFinite α
  unfold G
  rw [card_perm_option, Fintype.sum_option]
  have h1 : ∀ y : α, Nat.card
      {τ : Perm α // minimalPeriod (⇑(decomposeOption.symm (some y, τ))) none = 1 ∧
        GoodOff S (decomposeOption.symm (some y, τ)) none} = 0 := by
    intro y
    rw [Nat.card_eq_zero]
    left
    refine ⟨fun ⟨τ, h, _⟩ => ?_⟩
    have : decomposeOption.symm (some y, τ) = Phi y τ := rfl
    rw [this, per_Phi_none] at h
    have := per_pos τ y
    omega
  simp only [h1, Finset.sum_const_zero, add_zero]
  unfold cnt
  apply Nat.card_congr
  refine Equiv.subtypeEquivRight ?_
  intro τ
  have hσ : decomposeOption.symm (none, τ) = τ.optionCongr := by ext z; simp [decomposeOption]
  have hnone : (⇑τ.optionCongr) none = none := by simp
  rw [hσ]
  have hper : minimalPeriod (⇑τ.optionCongr) none = 1 := by
    rw [minimalPeriod_eq_one_iff_isFixedPt]; exact hnone
  constructor
  · rintro ⟨_, h2⟩ x
    have := h2 (some x) (by
      intro hc
      have := hc.eq_of_left (by simpa [IsFixedPt] using hnone)
      simp at this)
    rwa [per_optionCongr_some] at this
  · intro h
    refine ⟨hper, ?_⟩
    intro z hz
    cases z with
    | none => exact absurd (SameCycle.refl _ _) hz
    | some x => rw [per_optionCongr_some]; exact h x

/-- Removing the marked point from its cycle, for cycles of length `≥ 2`. -/
theorem G_option_succ [Fintype α] (S : Set ℕ) (L : ℕ) (hL : 1 ≤ L) :
    G S (Option α) none (L + 1) = ∑ y : α, G S α y L := by
  classical
  unfold G
  rw [card_perm_option, Fintype.sum_option]
  have h0 : Nat.card
      {τ : Perm α // minimalPeriod (⇑(decomposeOption.symm (none, τ))) none = L + 1 ∧
        GoodOff S (decomposeOption.symm (none, τ)) none} = 0 := by
    rw [Nat.card_eq_zero]
    left
    refine ⟨fun ⟨τ, h, _⟩ => ?_⟩
    have hσ : decomposeOption.symm (none, τ) = τ.optionCongr := by ext z; simp [decomposeOption]
    have hnone : (⇑τ.optionCongr) none = none := by simp
    rw [hσ, minimalPeriod_eq_one_iff_isFixedPt.2 hnone] at h
    omega
  rw [h0, zero_add]
  apply sum_congr rfl
  intro y _
  apply Nat.card_congr
  refine Equiv.subtypeEquivRight ?_
  intro τ
  have : decomposeOption.symm (some y, τ) = Phi y τ := rfl
  rw [this, per_Phi_none]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨by omega, ?_⟩
    intro x hx
    have := h2 (some x) (fun hc => hx ((sameCycle_Phi_none y τ x).1 hc))
    rwa [per_Phi_off y τ x hx] at this
  · rintro ⟨h1, h2⟩
    refine ⟨by omega, ?_⟩
    intro z hz
    cases z with
    | none => exact absurd (SameCycle.refl _ _) hz
    | some x =>
      have hx : ¬ τ.SameCycle y x := fun hc => hz ((sameCycle_Phi_none y τ x).2 hc)
      rw [per_Phi_off y τ x hx]
      exact h2 x hx

end option

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/PermFinal.lean <==
import CongruenceRestricted.PermCount

/-!
# `a_S(n)` counts permutations

`aS S n` (defined by the recurrence) equals the number of permutations `σ` of `Fin n` such that
no cycle of `σ` has length in `S`, where the cycle length of `x` is `Function.minimalPeriod σ x`.
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm

/-- `Gt S n L`: permutations of `Option (Fin n)` with the cycle of `none` of length `L`. -/
noncomputable def Gt (S : Set ℕ) (n L : ℕ) : ℕ := G S (Option (Fin n)) none L

lemma G_fin_succ (S : Set ℕ) (m : ℕ) (y : Fin (m + 1)) (L : ℕ) :
    G S (Fin (m + 1)) y L = Gt S m L := by
  let E : Fin (m + 1) ≃ Option (Fin m) :=
    (finSuccEquiv m).trans (Equiv.swap (finSuccEquiv m y) none)
  have hE : E y = none := by simp [E]
  have := G_congr S E y L
  rw [hE] at this
  exact this

lemma Gt_one (S : Set ℕ) (n : ℕ) : Gt S n 1 = cnt S (Fin n) := G_option_one S

lemma Gt_zero_succ (S : Set ℕ) (L : ℕ) (hL : 1 ≤ L) : Gt S 0 (L + 1) = 0 := by
  unfold Gt
  rw [G_option_succ S L hL]
  simp

lemma Gt_succ_succ (S : Set ℕ) (m L : ℕ) (hL : 1 ≤ L) :
    Gt S (m + 1) (L + 1) = (m + 1) * Gt S m L := by
  unfold Gt
  rw [G_option_succ S L hL]
  simp only [G_fin_succ S m _ L, Gt]
  simp

lemma Gt_closed (S : Set ℕ) (j : ℕ) :
    ∀ n, Gt S n (j + 1) = n.descFactorial j * cnt S (Fin (n - j)) := by
  induction j with
  | zero => intro n; simp [Gt_one]
  | succ j ih =>
    intro n
    cases n with
    | zero => rw [Gt_zero_succ S (j + 1) (by omega)]; simp
    | succ m =>
      rw [Gt_succ_succ S m (j + 1) (by omega), ih m, Nat.succ_descFactorial_succ,
        show m + 1 - (j + 1) = m - j by omega]
      ring

open Classical in
lemma cnt_succ (S : Set ℕ) (n : ℕ) :
    cnt S (Fin (n + 1)) = ∑ j ∈ range (n + 1),
      (if (j + 1) ∈ S then 0 else n.descFactorial j * cnt S (Fin (n - j))) := by
  classical
  rw [cnt_congr S (finSuccEquiv n), cnt_decomp S (none : Option (Fin n))]
  have hc : Nat.card (Option (Fin n)) = n + 1 := by simp
  rw [hc, sum_range_succ']
  have h0 : (if (0 : ℕ) ∈ S then 0 else G S (Option (Fin n)) none 0) = 0 := by
    rw [G_zero]; simp
  rw [h0, add_zero]
  apply sum_congr rfl
  intro j _
  by_cases hj : j + 1 ∈ S
  · simp [hj]
  · have := Gt_closed S j n
    unfold Gt at this
    simp [hj, this]

open Classical in
/-- `cnt S (Fin n)` agrees with the recurrence. -/
theorem cnt_eq_aS (S : Set ℕ) : ∀ n, (cnt S (Fin n) : ℤ) = aS S n := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero =>
      rw [aS_zero]
      have : cnt S (Fin 0) = 1 := by
        unfold cnt
        rw [Nat.card_eq_one_iff_unique]
        refine ⟨⟨fun a b => Subtype.ext (Subsingleton.elim _ _)⟩, ⟨⟨1, fun x => (Fin.elim0 x)⟩⟩⟩
      rw [this]; simp
    | succ n =>
      rw [cnt_succ, aS_succ]
      push_cast
      apply sum_congr rfl
      intro j hj
      have hj' := mem_range.1 hj
      by_cases h : j + 1 ∈ S
      · simp [h, wS_of_mem h]
      · rw [if_neg h, wS_of_not_mem h]
        push_cast
        rw [ih (n - j) (by omega), ff_nat]
        ring

/-- **`a_S(n)` is the number of permutations of `n` points with no cycle length in `S`.**
(The length of the cycle through `x` is `Function.minimalPeriod σ x`.) -/
theorem aS_eq_card_perm (S : Set ℕ) (n : ℕ) :
    aS S n = (Nat.card {σ : Perm (Fin n) // ∀ x, minimalPeriod σ x ∉ S} : ℤ) := by
  rw [← cnt_eq_aS]
  rfl

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/PermOption.lean <==
import CongruenceRestricted.PermBasic
import Mathlib.GroupTheory.Perm.Option

/-!
# Inserting a point into a permutation: the cycle structure of `swap none (some y) * τ`

For `τ : Perm α` and `y : α` let `σ = swap none (some y) * τ.optionCongr` (this is
`Equiv.Perm.decomposeOption.symm (some y, τ)`).  Then `none` is inserted into the cycle of `y`
just before `y`, so the cycle through `none` has length `per τ y + 1`, and all other cycles of
`σ` are those of `τ`.
-/

open Function Finset

namespace CongruenceRestricted

open Equiv Equiv.Perm

variable {α : Type*} [Finite α] [DecidableEq α]

/-- The permutation of `Option α` obtained from `τ` by inserting `none` before `y`. -/
def Phi (y : α) (τ : Perm α) : Perm (Option α) := decomposeOption.symm (some y, τ)

lemma Phi_none (y : α) (τ : Perm α) : Phi y τ none = some y := by
  simp [Phi, decomposeOption]

lemma Phi_some (y : α) (τ : Perm α) (x : α) :
    Phi y τ (some x) = if τ x = y then none else some (τ x) := by
  by_cases h : τ x = y
  · simp [Phi, decomposeOption, h]
  · simp only [h, if_false]
    simp only [Phi, decomposeOption, Equiv.coe_fn_symm_mk, Perm.mul_apply, optionCongr_apply,
      Option.map_some]
    rw [swap_apply_of_ne_of_ne (by simp) (by simpa using h)]

lemma Phi_iterate_off (y : α) (τ : Perm α) (x : α) (hx : ¬ τ.SameCycle y x) (k : ℕ) :
    (⇑(Phi y τ))^[k] (some x) = some ((⇑τ)^[k] x) := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply', ih, Phi_some]
    have : τ ((⇑τ)^[k] x) ≠ y := by
      intro h
      apply hx
      have h' : (⇑τ)^[k + 1] x = y := by rw [Function.iterate_succ_apply']; exact h
      exact ((sameCycle_iff_iterate τ x y).2 ⟨k + 1, h'⟩).symm
    simp [this, Function.iterate_succ_apply']

lemma per_Phi_off (y : α) (τ : Perm α) (x : α) (hx : ¬ τ.SameCycle y x) :
    minimalPeriod (Phi y τ) (some x) = minimalPeriod τ x := by
  rw [minimalPeriod_eq_minimalPeriod_iff]
  intro n
  simp only [IsPeriodicPt, IsFixedPt, Phi_iterate_off y τ x hx, Option.some.injEq]

lemma Phi_iterate_none (y : α) (τ : Perm α) (j : ℕ) (hj : j < minimalPeriod τ y) :
    (⇑(Phi y τ))^[j + 1] none = some ((⇑τ)^[j] y) := by
  induction j with
  | zero => simp [Phi_none]
  | succ j ih =>
    rw [Function.iterate_succ_apply', ih (by omega), Phi_some]
    have : τ ((⇑τ)^[j] y) ≠ y := by
      rw [← Function.iterate_succ_apply' (⇑τ) j y]
      intro h
      exact Function.not_isPeriodicPt_of_pos_of_lt_minimalPeriod (by omega) hj
        (by exact h : IsPeriodicPt τ (j + 1) y)
    simp [this, Function.iterate_succ_apply']

lemma Phi_iterate_none_top (y : α) (τ : Perm α) :
    (⇑(Phi y τ))^[minimalPeriod τ y + 1] none = none := by
  have hpos := per_pos τ y
  obtain ⟨j, hj⟩ : ∃ j, minimalPeriod τ y = j + 1 := ⟨minimalPeriod τ y - 1, by omega⟩
  rw [hj, Function.iterate_succ_apply', Phi_iterate_none y τ j (by omega), Phi_some]
  have : τ ((⇑τ)^[j] y) = y := by
    have := Function.iterate_minimalPeriod (f := ⇑τ) (x := y)
    rw [hj, Function.iterate_succ_apply'] at this
    exact this
  simp [this]

lemma per_Phi_none (y : α) (τ : Perm α) :
    minimalPeriod (Phi y τ) none = minimalPeriod τ y + 1 := by
  have hper : IsPeriodicPt (Phi y τ) (minimalPeriod τ y + 1) none := Phi_iterate_none_top y τ
  apply le_antisymm
  · exact hper.minimalPeriod_le (by omega)
  · by_contra hlt
    have hlt' : minimalPeriod (Phi y τ) none ≤ minimalPeriod τ y := by omega
    have hpos := per_pos (Phi y τ) none
    obtain ⟨j, hj⟩ : ∃ j, minimalPeriod (Phi y τ) none = j + 1 :=
      ⟨minimalPeriod (Phi y τ) none - 1, by omega⟩
    have h1 := Function.iterate_minimalPeriod (f := ⇑(Phi y τ)) (x := none)
    rw [hj, Phi_iterate_none y τ j (by omega)] at h1
    exact Option.some_ne_none _ h1

lemma sameCycle_Phi_none (y : α) (τ : Perm α) (x : α) :
    (Phi y τ).SameCycle none (some x) ↔ τ.SameCycle y x := by
  constructor
  · intro h
    obtain ⟨n, hn⟩ := (sameCycle_iff_iterate _ _ _).1 h
    have hp := isPeriodicPt_minimalPeriod (⇑(Phi y τ)) none
    rw [← hp.iterate_mod_apply n, per_Phi_none] at hn
    have hlt : n % (minimalPeriod τ y + 1) < minimalPeriod τ y + 1 :=
      Nat.mod_lt _ (by omega)
    rcases Nat.eq_zero_or_pos (n % (minimalPeriod τ y + 1)) with h0 | h0
    · rw [h0] at hn
      simp at hn
    · obtain ⟨j, hj⟩ : ∃ j, n % (minimalPeriod τ y + 1) = j + 1 :=
        ⟨n % (minimalPeriod τ y + 1) - 1, by omega⟩
      rw [hj, Phi_iterate_none y τ j (by omega)] at hn
      have : (⇑τ)^[j] y = x := Option.some.inj hn
      exact (sameCycle_iff_iterate τ y x).2 ⟨j, this⟩
  · intro h
    obtain ⟨n, hn⟩ := (sameCycle_iff_iterate _ _ _).1 h
    have hp := isPeriodicPt_minimalPeriod (⇑τ) y
    rw [← hp.iterate_mod_apply n] at hn
    have hlt : n % minimalPeriod τ y < minimalPeriod τ y := Nat.mod_lt _ (per_pos τ y)
    rw [sameCycle_iff_iterate]
    exact ⟨n % minimalPeriod τ y + 1, by rw [Phi_iterate_none y τ _ hlt, hn]⟩

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Plateau.lean <==
import CongruenceRestricted.HarmonicC
import CongruenceRestricted.TwoAdic

/-!
# Corollary `plateau` (consequences of the Harmonic Theorem)

* `vfac_sum`: `v_p(n!) = ∑_{i=1}^{k} ⌊n/p^i⌋ + v_p(⌊n/p^k⌋!)`.
* `plateau_sum`: for `r = p^k - 1`, `v_p(A_r(n)) + k ⌊n/p^k⌋ = ∑_{i=1}^{k} ⌊n/p^i⌋`.
* `plateau_closed`: `v_p(A_r(n)) = ((p^k-1)/(p-1) - k) q + v_p(ν!)`.
* `plateau_never_dvd`: `p ∤ A_{p-1}(n)`.
* `plateau_A3`: `v_2(A_3(n)) = q + ⌊ν/2⌋`, consistent with `exact2_i`.
* `cor_plateau_c_r7`, `cor_plateau_c_r8`, `cor_plateau_c_r6`: the `3`-adic statements for `r = 6,7,8`.
-/

open Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma vfac_step (n : ℕ) : padicValNat p n.factorial = n / p + padicValNat p (n / p).factorial := by
  rw [← padicValNat_mul_div_factorial (p := p) n, padicValNat_factorial_mul]
  ring

lemma vfac_sum (k n : ℕ) :
    padicValNat p n.factorial =
      ∑ i ∈ Icc 1 k, n / p ^ i + padicValNat p (n / p ^ k).factorial := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [ih, sum_Icc_succ_top (by omega), vfac_step (p := p) (n / p ^ k),
      Nat.div_div_eq_div_mul, ← pow_succ]
    ring

/-- `v_p(A_{p^k-1}(n)) + k ⌊n/p^k⌋ = ∑_{i=1}^k ⌊n/p^i⌋`. -/
theorem plateau_sum (p k : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr0 : 1 ≤ p ^ k - 1) (n : ℕ) :
    padicValInt p (aw (wR (p ^ k - 1)) n) + k * (n / p ^ k) = ∑ i ∈ Icc 1 k, n / p ^ i := by
  have h := harmonic_plateau p k hk hpk hr0 n
  rw [vfac_sum (p := p) k n] at h
  omega

/-- For every prime `p`, `p ∤ A_{p-1}(n)` (odd `p`; for `p = 2` see `A1_eq_one`). -/
theorem plateau_never_dvd (p : ℕ) [hp : Fact p.Prime] (hp2 : p ≠ 2) (n : ℕ) :
    ¬ (p : ℤ) ∣ aw (wR (p - 1)) n := by
  have h2 := hp.out.two_le
  have hp3 : 3 ≤ p := by
    rcases Nat.lt_or_ge p 3 with h | h
    · omega
    · exact h
  have := plateau_sum p 1 le_rfl (by omega) (by simp; omega) n
  simp only [pow_one, Finset.Icc_self, sum_singleton, one_mul] at this
  have hpos := aw_wR_pos (p - 1) (by omega) n
  have hv : padicValInt p (aw (wR (p - 1)) n) = 0 := by omega
  intro hd
  have hne : aw (wR (p - 1)) n ≠ 0 := by omega
  have h5 := (padicValInt_dvd_iff (p := p) 1 _).1 (by simpa using hd)
  rcases h5 with h5 | h5
  · exact hne h5
  · omega

/-- Lemma: the only permutation with all cycles of length at most `1` is the identity. -/
lemma A1_eq_one (n : ℕ) : aw (wR 1) n = 1 := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [aw_zero]
    | succ n =>
      rw [aw_succ, sum_eq_single 0]
      · simp [wR, ff_zero]; exact ih n (by omega)
      · intro j _ hj
        have : ¬ j + 1 ≤ 1 := by omega
        simp [wR, this]
      · intro h; simp at h

/-- `v_2(A_3(n)) = q + ⌊ν/2⌋` for `n = 4q+ν` (from the Harmonic Theorem; compare `exact2_i`). -/
theorem plateau_A3 (n : ℕ) :
    padicValInt 2 (aw (wR 3) n) + 2 * (n / 4) = ∑ i ∈ Icc 1 2, n / 2 ^ i := by
  haveI : Fact (Nat.Prime 2) := ⟨Nat.prime_two⟩
  have := plateau_sum 2 2 (by norm_num) (by simp) (by norm_num) n
  simpa using this

lemma legendre_T (p : ℕ) [hp : Fact p.Prime] (k : ℕ) :
    ∀ q ν n : ℕ, n = p ^ k * q + ν →
      ∑ i ∈ Icc 1 k, n / p ^ i = q * ∑ j ∈ range k, p ^ j + ∑ i ∈ Icc 1 k, ν / p ^ i := by
  induction k with
  | zero => intro q ν n h; simp
  | succ k ih =>
    intro q ν n h
    have hpos : 0 < p := hp.out.pos
    have h1 : n = p ^ k * (p * q) + ν := by rw [h, pow_succ]; ring
    rw [sum_Icc_succ_top (by omega), ih (p * q) ν n h1, sum_Icc_succ_top (by omega)]
    have h2 : n / p ^ (k + 1) = q + ν / p ^ (k + 1) := by
      rw [h, show p ^ (k + 1) * q + ν = ν + p ^ (k + 1) * q by ring,
        Nat.add_mul_div_left _ _ (pow_pos hpos _)]
      ring
    rw [h2, sum_range_succ', pow_zero]
    have : ∑ j ∈ range k, p ^ (j + 1) = p * ∑ j ∈ range k, p ^ j := by
      rw [mul_sum]; refine sum_congr rfl fun j _ => by ring
    rw [this]; ring

/-- **Corollary plateau (b)**, in closed form: for `r = p^k - 1`,
`v_p(A_r(n)) + k q = q (1 + p + ⋯ + p^{k-1}) + v_p(ν!)`, `q = ⌊n/p^k⌋`, `ν = n mod p^k`
(here `1 + ⋯ + p^{k-1} = (p^k-1)/(p-1)`). -/
theorem plateau_closed (p k : ℕ) [hp : Fact p.Prime] (hk : 1 ≤ k) (hpk : ¬ (p = 2 ∧ k = 1))
    (hr0 : 1 ≤ p ^ k - 1) (n : ℕ) :
    padicValInt p (aw (wR (p ^ k - 1)) n) + k * (n / p ^ k) =
      (n / p ^ k) * ∑ j ∈ range k, p ^ j + padicValNat p (n % p ^ k).factorial := by
  rw [plateau_sum p k hk hpk hr0 n]
  have hN0 : 0 < p ^ k := pow_pos hp.out.pos _
  rw [legendre_T p k (n / p ^ k) (n % p ^ k) n (Nat.div_add_mod n (p ^ k)).symm]
  have h := vfac_sum (p := p) k (n % p ^ k)
  rw [Nat.div_eq_of_lt (Nat.mod_lt _ hN0)] at h
  simp at h
  rw [h]

lemma pn_div_lt (p : ℕ) [Fact p.Prime] (a : ℤ) (b : ℕ) (hb : ¬ p ∣ b) (ha : (p : ℤ) ∣ a) :
    padicNorm p ((a : ℚ) / b) < 1 := by
  rw [padicNorm.div, (padicNorm.nat_eq_one_iff b).2 hb, div_one]
  exact (padicNorm.int_lt_one_iff a).2 ha

lemma pn_div_eq (p : ℕ) [Fact p.Prime] (a : ℤ) (b : ℕ) (hb : ¬ p ∣ b) (ha : ¬ (p : ℤ) ∣ a) :
    padicNorm p ((a : ℚ) / b) = 1 := by
  rw [padicNorm.div, (padicNorm.nat_eq_one_iff b).2 hb, div_one]
  exact (padicNorm.int_eq_one_iff a).2 ha

instance fact_prime_three : Fact (Nat.Prime 3) := ⟨by norm_num⟩

/-- `3`-adic statement for `r = 8` (plateau): `v_3(A_8(n)) + ⌊n/9⌋ = ⌊n/3⌋`. -/
theorem cor_plateau_c_r8 (n : ℕ) : padicValInt 3 (aw (wR 8) n) + n / 9 = n / 3 := by
  have := plateau_sum 3 2 (by norm_num) (by simp) (by norm_num) n
  norm_num at this
  have h2 : ∑ i ∈ Icc 1 2, n / 3 ^ i = n / 3 + n / 9 := by
    rw [sum_Icc_succ_top (by omega)]; simp
  omega

/-- For `r = 7` there is no exceptional class: `v_3(A_7(n)) + ⌊n/9⌋ = ⌊n/3⌋`. -/
theorem cor_plateau_c_r7 (n : ℕ) : padicValInt 3 (aw (wR 7) n) + n / 9 = n / 3 := by
  have hb := harmonic_b 3 2 7 (by norm_num) (by simp) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) n
  have hiff := harmonic_a_iff 3 2 7 (by norm_num) (by simp) (by norm_num) (by norm_num) (by norm_num) n
  have hle := harmonic_a_bound 3 2 7 (by norm_num) (by simp) (by norm_num) (by norm_num) (by norm_num) n
  have hnot : ¬ (7 < n % 3 ^ 2 ∧
      padicNorm 3 (1 - ∑ m ∈ Ioc (7:ℕ) (n % 3 ^ 2), (1 : ℚ) / (m : ℚ)) < 1) := by
    rintro ⟨h1, h2⟩
    have hν : n % 3 ^ 2 = 8 := by have := Nat.mod_lt n (show 0 < 3 ^ 2 by norm_num); omega
    rw [hν] at h2
    have : (1 : ℚ) - ∑ m ∈ Ioc (7:ℕ) 8, (1 : ℚ) / (m : ℚ) = ((7 : ℤ) : ℚ) / ((8 : ℕ) : ℚ) := by
      norm_num [Finset.sum_Ioc_succ_top]
    rw [this, pn_div_eq 3 7 8 (by norm_num) (by norm_num)] at h2
    exact absurd h2 (by norm_num)
  have heq : padicValNat 3 n.factorial =
      padicValInt 3 (aw (wR 7) n) + (2 * (n / 3 ^ 2) + padicValNat 3 (n / 3 ^ 2).factorial) := by
    by_contra hne
    exact hnot (hb.1 (lt_of_le_of_ne hle hne))
  have hv := vfac_sum (p := 3) 2 n
  have h2 : ∑ i ∈ Icc 1 2, n / 3 ^ i = n / 3 + n / 9 := by
    rw [sum_Icc_succ_top (by omega)]; simp
  rw [h2] at hv
  norm_num at heq hv
  omega

/-- For `r = 6`: `v_3(A_6(n)) + ⌊n/9⌋ ≥ ⌊n/3⌋` with strict inequality exactly when `n ≡ 7 (mod 9)`. -/
theorem cor_plateau_c_r6 (n : ℕ) :
    n / 3 ≤ padicValInt 3 (aw (wR 6) n) + n / 9 ∧
      (n / 3 < padicValInt 3 (aw (wR 6) n) + n / 9 ↔ n % 9 = 7) := by
  have hb := harmonic_b 3 2 6 (by norm_num) (by simp) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) n
  have hle := harmonic_a_bound 3 2 6 (by norm_num) (by simp) (by norm_num) (by norm_num) (by norm_num) n
  have hv := vfac_sum (p := 3) 2 n
  have h2 : ∑ i ∈ Icc 1 2, n / 3 ^ i = n / 3 + n / 9 := by
    rw [sum_Icc_succ_top (by omega)]; simp
  rw [h2] at hv
  rw [show (3 : ℕ) ^ 2 = 9 by norm_num] at hb hle
  norm_num at hv
  have hν := Nat.mod_lt n (show 0 < 9 by norm_num)
  refine ⟨by omega, ?_⟩
  constructor
  · intro hlt
    have h1 : padicValNat 3 n.factorial <
        padicValInt 3 (aw (wR 6) n) + (2 * (n / 9) + padicValNat 3 (n / 9).factorial) := by omega
    obtain ⟨h3, h4⟩ := hb.1 h1
    have : n % 9 = 7 ∨ n % 9 = 8 := by omega
    rcases this with h | h
    · exact h
    · rw [h] at h4
      have : (1 : ℚ) - ∑ m ∈ Ioc (6:ℕ) 8, (1 : ℚ) / (m : ℚ) = ((41 : ℤ) : ℚ) / ((56 : ℕ) : ℚ) := by
        norm_num [Finset.sum_Ioc_succ_top]
      rw [this, pn_div_eq 3 41 56 (by norm_num) (by norm_num)] at h4
      exact absurd h4 (by norm_num)
  · intro h7
    have : padicValNat 3 n.factorial <
        padicValInt 3 (aw (wR 6) n) + (2 * (n / 9) + padicValNat 3 (n / 9).factorial) := by
      apply hb.2
      refine ⟨by omega, ?_⟩
      rw [h7]
      have : (1 : ℚ) - ∑ m ∈ Ioc (6:ℕ) 7, (1 : ℚ) / (m : ℚ) = ((6 : ℤ) : ℚ) / ((7 : ℕ) : ℚ) := by
        norm_num [Finset.sum_Ioc_succ_top]
      rw [this]; exact pn_div_lt 3 6 7 (by norm_num) (by norm_num)
    omega

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/QuotLemma.lean <==
import CongruenceRestricted.Quotient
import CongruenceRestricted.PermFinal

/-!
# The quotient lemma

For `S ⊇ {1,…,r}` (`r ≥ 1`) and `n > r` put
`Q_S(n) = ∑_{r < m ≤ n, m ∉ S} (n-r-1)_{m-r-1} a_S(n-m)`.
Then `a_S(n) = (n-1)_r Q_S(n)` (`aS_eq_ff_mul_QS`) and, for every prime `q ∉ S`,
`Q_S(n+q) ≡ -Q_S(n) (mod q)` (`QS_shift_neg`).

The proofs go through the weighted version `Qw w r N` (`N = n - r - 1`).
-/

open Finset

namespace CongruenceRestricted

/-- `Q_w(N) = ∑_{j ≤ N} w_{r+1+j} (N)_j a(N-j)`  (the quotient `a(N+r+1)/(N+r)_r`). -/
def Qw (w : ℕ → ℤ) (r N : ℕ) : ℤ :=
  ∑ j ∈ range (N + 1), w (r + 1 + j) * ff N j * aw w (N - j)

theorem aw_eq_ff_mul_Qw (w : ℕ → ℤ) (r : ℕ) (hw : ∀ m, 1 ≤ m → m ≤ r → w m = 0) (N : ℕ) :
    aw w (N + r + 1) = ff ((N + r : ℕ) : ℤ) r * Qw w r N := by
  have e1 : N + r + 1 = (N + r) + 1 := rfl
  rw [e1, aw_succ, show N + r + 1 = r + (N + 1) by omega, sum_range_add,
    sum_eq_zero (s := range r), zero_add, Qw, mul_sum]
  · apply sum_congr rfl
    intro j hj
    have hj' := mem_range.1 hj
    rw [show r + j + 1 = r + 1 + j by omega, ff_add, show N + r - (r + j) = N - j by omega]
    have : (((N + r : ℕ) : ℤ) - r) = N := by push_cast; ring
    rw [this]; ring
  · intro j hj
    have hj' := mem_range.1 hj
    rw [hw (j + 1) (by omega) (by omega)]; simp

/-- Sign rule: if `a(m+q) ≡ -a(m) (mod q)` for all `m`, then `Q(N+q) ≡ -Q(N) (mod q)`. -/
theorem Qw_shift (w : ℕ → ℤ) (r q : ℕ)
    (hs : ∀ m, ((aw w (m + q) : ℤ) : ZMod q) = - ((aw w m : ℤ) : ZMod q)) (N : ℕ) :
    ((Qw w r (N + q) : ℤ) : ZMod q) = - ((Qw w r N : ℤ) : ZMod q) := by
  unfold Qw
  push_cast
  have hsub : range (N + 1) ⊆ range (N + q + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [← sum_subset hsub]
  · have : ∀ x ∈ range (N + 1),
        ((w (r + 1 + x) : ℤ) : ZMod q) * ((ff ((N : ℤ) + q) x : ℤ) : ZMod q)
          * ((aw w (N + q - x) : ℤ) : ZMod q)
        = - (((w (r + 1 + x) : ℤ) : ZMod q) * ((ff (N : ℤ) x : ℤ) : ZMod q)
          * ((aw w (N - x) : ℤ) : ZMod q)) := by
      intro x hx
      have hx' := mem_range.1 hx
      have e2 : N + q - x = (N - x) + q := by omega
      rw [e2, hs (N - x), ff_cast, ff_cast]
      simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
      ring
    rw [sum_congr rfl this, sum_neg_distrib]
  · intro j _ hj
    simp only [mem_range] at hj
    have : ∏ i ∈ range j, (((N : ℤ) : ZMod q) - i) = 0 := by
      apply prod_eq_zero (i := N) (mem_range.2 (by omega))
      simp
    rw [ff_cast]
    simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
    push_cast at this
    rw [this]
    simp

open Classical in
/-- `Q_S(n) = ∑_{r < m ≤ n, m ∉ S} (n-r-1)_{m-r-1} a_S(n-m)`. -/
noncomputable def QS (S : Set ℕ) (r n : ℕ) : ℤ :=
  ∑ m ∈ Finset.Ioc r n, if m ∈ S then 0 else ff ((n : ℤ) - r - 1) (m - r - 1) * aS S (n - m)

lemma QS_eq_Qw (S : Set ℕ) (r N : ℕ) : QS S r (N + r + 1) = Qw (wS S) r N := by
  classical
  unfold QS Qw
  have hI : Finset.Ioc r (N + r + 1) = Finset.Ico (r + 1) (N + r + 1 + 1) := by
    ext x; simp only [mem_Ioc, mem_Ico]; omega
  rw [hI, Finset.sum_Ico_eq_sum_range, show N + r + 1 + 1 - (r + 1) = N + 1 by omega]
  apply sum_congr rfl
  intro j hj
  have hj' := mem_range.1 hj
  by_cases h : r + 1 + j ∈ S
  · simp [h, wS_of_mem h]
  · simp only [Nat.succ_eq_add_one, h, if_false, wS_of_not_mem h, one_mul]
    have e1 : ((N + r + 1 : ℕ) : ℤ) - r - 1 = N := by push_cast; ring
    rw [e1, show r + 1 + j - r - 1 = j by omega, show N + r + 1 - (r + 1 + j) = N - j by omega]
    rfl

/-- **Quotient lemma, part 1**: `a_S(n) = (n-1)_r Q_S(n)` for `S ⊇ {1,…,r}`, `n > r`. -/
theorem aS_eq_ff_mul_QS (S : Set ℕ) (r : ℕ) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S)
    (n : ℕ) (hn : r < n) :
    aS S n = ff ((n : ℤ) - 1) r * QS S r n := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + r + 1 := ⟨n - r - 1, by omega⟩
  rw [QS_eq_Qw]
  have := aw_eq_ff_mul_Qw (wS S) r (fun m h1 h2 => wS_of_mem (hS m h1 h2)) N
  have e : ((N + r + 1 : ℕ) : ℤ) - 1 = ((N + r : ℕ) : ℤ) := by push_cast; ring
  rw [e]; exact this

/-- **Quotient lemma, part 2**: for `S ⊇ {1,…,r}` (`r ≥ 1`), a prime `q ∉ S` and `n > r`,
`Q_S(n+q) ≡ -Q_S(n) (mod q)`. -/
theorem QS_shift_neg (S : Set ℕ) (r : ℕ) (hr : 1 ≤ r) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S)
    (q : ℕ) [Fact q.Prime] (hq : q ∉ S) (n : ℕ) (hn : r < n) :
    ((QS S r (n + q) : ℤ) : ZMod q) = - ((QS S r n : ℤ) : ZMod q) := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + r + 1 := ⟨n - r - 1, by omega⟩
  have e : N + r + 1 + q = (N + q) + r + 1 := by omega
  rw [e, QS_eq_Qw, QS_eq_Qw]
  exact Qw_shift (wS S) r q (fun m => aS_shift_neg S (hS 1 le_rfl hr) q hq m) N

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/QuotSeries.lean <==
import CongruenceRestricted.HarmonicC

/-!
# The quotient form for `A_{>r}`

`wGt r j = [j > r]`, `wTw r j = [j > r] + 1` (the weights of `F_{>r} / (1-x)`).
Over `ℚ`: `aw (wGt r) n = ff(n-1, r) · aw (wTw r) (n-r-1)` for `n > r`, and the base coefficients
`[x^ν] exp(∑ wTw_j x^j/j) = 1 + H_r(ν)` for `ν ≤ 2r+1`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

def wGt (r j : ℕ) : ℤ := if r < j then 1 else 0
def wTw (r j : ℕ) : ℤ := wGt r j + 1

lemma egfLog_add (w w' : ℕ → ℤ) : egfLog (fun j => w j + w' j) = egfLog w + egfLog w' := by
  ext m; simp [egfLog, add_div]

lemma egf_add (w w' : ℕ → ℤ) : egf (fun j => w j + w' j) = egf w * egf w' := by
  unfold egf
  rw [egfLog_add]
  exact Imp.exp_subst_add (egfLog_cc w) (egfLog_cc w')

lemma coeff_egf_one (n : ℕ) : coeff n (egf (fun _ => (1 : ℤ))) = 1 := by
  have h := aw_eq_coeff_egf (fun _ => (1 : ℤ)) n
  rw [aw_allone _ n (fun _ _ _ => rfl)] at h
  have hf : (n.factorial : ℚ) ≠ 0 := by exact_mod_cast n.factorial_ne_zero
  push_cast at h
  field_simp at h
  linarith

/-- `g_k = ∑_{t ≤ k} F_t`. -/
lemma gTw_eq_sum (r k : ℕ) :
    coeff k (egf (wTw r)) = ∑ t ∈ range (k + 1), coeff t (egf (wGt r)) := by
  have : wTw r = fun j => wGt r j + 1 := rfl
  rw [this, egf_add, coeff_mul, Finset.Nat.sum_antidiagonal_eq_sum_range_succ
    (fun a b => coeff a (egf (wGt r)) * coeff b (egf (fun _ => (1 : ℤ))))]
  refine sum_congr rfl fun t _ => ?_
  rw [coeff_egf_one, mul_one]

/-- `(n+1) F_{n+1}` in terms of `g`. -/
lemma Fgt_rec (r n : ℕ) :
    ((n : ℚ) + 1) * coeff (n + 1) (egf (wGt r)) =
      if r ≤ n then coeff (n - r) (egf (wTw r)) else 0 := by
  rw [egf_rec (wGt r) n,
    Finset.Nat.sum_antidiagonal_eq_sum_range_succ
      (fun a b => coeff b (egf (wGt r)) * (wGt r (a + 1) : ℚ))]
  by_cases hrn : r ≤ n
  · rw [if_pos hrn, gTw_eq_sum]
    -- reindex: sum over i in [r, n] of F_{n-i}
    have h1 : ∀ i ∈ range (n + 1), coeff (n - i) (egf (wGt r)) * (wGt r (i + 1) : ℚ) =
        if r ≤ i then coeff (n - i) (egf (wGt r)) else 0 := by
      intro i _
      by_cases h : r ≤ i
      · simp [wGt, h, show r < i + 1 by omega]
      · simp [wGt, h, show ¬ r < i + 1 by omega]
    rw [sum_congr rfl h1, ← sum_filter]
    apply Finset.sum_bij (fun i _ => n - i)
    · intro i hi
      simp only [mem_filter, mem_range] at hi ⊢; omega
    · intro a ha b hb h
      simp only [mem_filter, mem_range] at ha hb; omega
    · intro t ht
      simp only [mem_range] at ht
      exact ⟨n - t, by simp only [mem_filter, mem_range]; omega, by omega⟩
    · intro i hi; rfl
  · rw [if_neg hrn]
    apply sum_eq_zero
    intro i hi
    have : ¬ r < i + 1 := by have := mem_range.1 hi; omega
    simp [wGt, this]

lemma coeff_zero_egf (w : ℕ → ℤ) : coeff 0 (egf w) = 1 := by
  have h := aw_eq_coeff_egf w 0
  simpa [aw_zero] using h.symm

lemma Fgt_zero_of_le (r m : ℕ) (hm1 : 1 ≤ m) (hm : m ≤ r) : coeff m (egf (wGt r)) = 0 := by
  obtain ⟨n, rfl⟩ : ∃ n, m = n + 1 := ⟨m - 1, by omega⟩
  have h := Fgt_rec r n
  rw [if_neg (by omega)] at h
  have : ((n : ℚ) + 1) ≠ 0 := by positivity
  exact (mul_eq_zero.1 h).resolve_left this

/-- Base coefficients of the twisted series: `1 + H_r(ν)`. -/
theorem gTw_formula (r : ℕ) (hr : 1 ≤ r) (k : ℕ) (hk : k ≤ 2 * r + 1) :
    coeff k (egf (wTw r)) = 1 + ∑ m ∈ Ioc r k, (1 : ℚ) / m := by
  induction k using Nat.strong_induction_on with
  | _ k ih =>
    cases k with
    | zero =>
      rw [gTw_eq_sum]; simp [coeff_zero_egf]
    | succ k =>
      have hsum := gTw_eq_sum r (k + 1)
      rw [sum_range_succ, ← gTw_eq_sum r k] at hsum
      rw [hsum, ih k (by omega) (by omega)]
      by_cases hkr : k + 1 ≤ r
      · rw [Fgt_zero_of_le r (k + 1) (by omega) hkr]
        have : Ioc r (k + 1) = Ioc r k := by
          ext x; simp only [mem_Ioc]; omega
        rw [this]; ring
      · have hrk : r ≤ k := by omega
        have h := Fgt_rec r k
        rw [if_pos hrk, ih (k - r) (by omega) (by omega)] at h
        have hempty : Ioc r (k - r) = ∅ := by
          ext x; simp only [mem_Ioc, Finset.notMem_empty, iff_false]; omega
        rw [hempty] at h
        simp only [sum_empty, add_zero] at h
        have hpos : ((k : ℚ) + 1) ≠ 0 := by positivity
        have hF : coeff (k + 1) (egf (wGt r)) = 1 / ((k : ℚ) + 1) := by
          field_simp; linarith
        rw [hF, sum_Ioc_succ_top hrk]
        push_cast; ring

/-- The quotient identity `a_{>r}(n) = (n-1)_r · Q`. -/
theorem aw_wGt_eq (r n : ℕ) (hn : r < n) :
    (aw (wGt r) n : ℚ) = (ff ((n : ℤ) - 1) r : ℚ) * (aw (wTw r) (n - r - 1) : ℚ) := by
  obtain ⟨k, rfl⟩ : ∃ k, n = k + r + 1 := ⟨n - r - 1, by omega⟩
  have e1 : k + r + 1 - r - 1 = k := by omega
  rw [e1]
  have hF := aw_eq_coeff_egf (wGt r) (k + r + 1)
  have hG := aw_eq_coeff_egf (wTw r) k
  have hrec := Fgt_rec r (k + r)
  rw [if_pos (by omega), show k + r - r = k by omega] at hrec
  -- ff (k+r) r * k! = (k+r)!
  have hff : (ff (((k + r + 1 : ℕ) : ℤ) - 1) r : ℚ) * (k.factorial : ℚ) = ((k + r).factorial : ℚ) := by
    have e : ((k + r + 1 : ℕ) : ℤ) - 1 = ((k + r : ℕ) : ℤ) := by push_cast; ring
    rw [e, ff_nat]
    have := Nat.factorial_mul_descFactorial (show r ≤ k + r by omega)
    rw [show k + r - r = k by omega] at this
    exact_mod_cast (by rw [mul_comm]; exact this)
  rw [hF, Nat.factorial_succ, hG]
  push_cast at hrec hff ⊢
  linear_combination ((k + r).factorial : ℚ) * hrec - coeff k (egf (wTw r)) * hff

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Quotient.lean <==
import CongruenceRestricted.Shift

/-!
# The quotient `a(n)/(n-1)` and its sign rule modulo `q`

For `w 1 = 0` (that is, `1 ∈ S`) we have `a(N'+2) = (N'+1) · X(N')` with `X(N')` an explicit
integer, and `X(N'+q) ≡ -X(N') (mod q)` whenever `a(m+q) ≡ -a(m) (mod q)` for all `m`.
-/

open Finset

namespace CongruenceRestricted

/-- Differenced weights `e_j = w_{j+1} - w_j` (with `w_0` replaced by `0`). -/
def ed (w : ℕ → ℤ) (j : ℕ) : ℤ := w (j + 1) - (if j = 0 then 0 else w j)

/-- The recurrence `(1-x) A' = x^r D A`-form: `a(n+1) = n a(n) + ∑ e_j (n)_j a(n-j)`. -/
theorem aw_rec2 (w : ℕ → ℤ) (n : ℕ) :
    aw w (n + 1) = n * aw w n + ∑ j ∈ range (n + 1), ed w j * ff n j * aw w (n - j) := by
  cases n with
  | zero => simp [aw_succ, ed, ff_zero, aw_zero]
  | succ m =>
    have h1 : aw w (m + 1 + 1)
        = ∑ j ∈ range (m + 1), w (j + 1 + 1) * ff ((m + 1 : ℕ) : ℤ) (j + 1) * aw w (m - j)
          + w 1 * aw w (m + 1) := by
      rw [aw_succ, sum_range_succ']
      congr 1
      · apply sum_congr rfl; intro j hj
        rw [show m + 1 - (j + 1) = m - j by omega]
      · simp [ff_zero]
    have h2 : ((m + 1 : ℕ) : ℤ) * aw w (m + 1)
        = ∑ j ∈ range (m + 1), w (j + 1) * ff ((m + 1 : ℕ) : ℤ) (j + 1) * aw w (m - j) := by
      rw [aw_succ, mul_sum]
      apply sum_congr rfl
      intro j _
      rw [ff_succ' ((m + 1 : ℕ) : ℤ) j]
      push_cast
      ring_nf
    have h3 : ∑ j ∈ range (m + 1 + 1), ed w j * ff ((m + 1 : ℕ) : ℤ) j * aw w (m + 1 - j)
        = ∑ j ∈ range (m + 1), (w (j + 1 + 1) - w (j + 1)) * ff ((m + 1 : ℕ) : ℤ) (j + 1)
            * aw w (m - j) + w 1 * aw w (m + 1) := by
      rw [sum_range_succ']
      congr 1
      · apply sum_congr rfl; intro j hj; simp [ed]
      · simp [ed, ff_zero]
    rw [h1, h3, h2]
    have h4 : ∑ j ∈ range (m + 1), w (j + 1 + 1) * ff ((m + 1 : ℕ) : ℤ) (j + 1) * aw w (m - j)
        = ∑ j ∈ range (m + 1), w (j + 1) * ff ((m + 1 : ℕ) : ℤ) (j + 1) * aw w (m - j)
          + ∑ j ∈ range (m + 1), (w (j + 1 + 1) - w (j + 1)) * ff ((m + 1 : ℕ) : ℤ) (j + 1)
            * aw w (m - j) := by
      rw [← sum_add_distrib]; apply sum_congr rfl; intros; ring
    rw [h4]; ring

/-- The integer `X(N') = a(N'+2)/(N'+1)` when `w 1 = 0`. -/
def Xq (w : ℕ → ℤ) (N : ℕ) : ℤ :=
  aw w (N + 1) + ∑ i ∈ range (N + 1), ed w (i + 1) * ff N i * aw w (N - i)

theorem aw_eq_mul_Xq (w : ℕ → ℤ) (hw : w 1 = 0) (N : ℕ) :
    aw w (N + 2) = ((N : ℤ) + 1) * Xq w N := by
  rw [aw_rec2 w (N + 1), Xq, mul_add, mul_sum, sum_range_succ' _ (N + 1)]
  have e0 : ed w 0 = 0 := by simp [ed, hw]
  simp only [e0, zero_mul, add_zero]
  push_cast
  congr 1
  apply sum_congr rfl
  intro i hi
  rw [ff_succ' ((N : ℤ) + 1) i, add_sub_cancel_right]
  ring

/-- Sign rule for `Xq` modulo `q`. -/
theorem Xq_shift (w : ℕ → ℤ) (q : ℕ)
    (hs : ∀ m, ((aw w (m + q) : ℤ) : ZMod q) = - ((aw w m : ℤ) : ZMod q)) (N : ℕ) :
    ((Xq w (N + q) : ℤ) : ZMod q) = - ((Xq w N : ℤ) : ZMod q) := by
  unfold Xq
  push_cast
  have hA : ((aw w (N + q + 1) : ℤ) : ZMod q) = - ((aw w (N + 1) : ℤ) : ZMod q) := by
    have := hs (N + 1)
    rwa [show N + 1 + q = N + q + 1 by omega] at this
  have hsub : range (N + 1) ⊆ range (N + q + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [show N + q + 1 = N + q + 1 from rfl, hA, ← sum_subset hsub]
  · have : ∀ x ∈ range (N + 1),
        ((ed w (x + 1) : ℤ) : ZMod q) * ((ff ((N : ℤ) + q) x : ℤ) : ZMod q)
          * ((aw w (N + q - x) : ℤ) : ZMod q)
        = - (((ed w (x + 1) : ℤ) : ZMod q) * ((ff (N : ℤ) x : ℤ) : ZMod q)
          * ((aw w (N - x) : ℤ) : ZMod q)) := by
      intro x hx
      have hx' := mem_range.1 hx
      have e2 : N + q - x = (N - x) + q := by omega
      rw [e2, hs (N - x), ff_cast, ff_cast]
      simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
      ring
    rw [sum_congr rfl this, sum_neg_distrib]
    ring
  · intro j _ hj
    simp only [mem_range] at hj
    have : ∏ i ∈ range j, (((N : ℤ) : ZMod q) - i) = 0 := by
      apply prod_eq_zero (i := N) (mem_range.2 (by omega))
      simp
    rw [ff_cast]
    simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
    push_cast at this
    rw [this]
    simp

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Refine.lean <==
import CongruenceRestricted.QuotLemma

/-!
# The refinement at odd primes

For a prime `p`, `S ⊇ {1,…,p}` and `n ≥ p+1`:
`v_p(a_S(n)) ≥ v_p((n-1)(n-2)⋯(n-p)) + ⌊(n-1)/(2p)⌋`.
-/

open Finset

namespace CongruenceRestricted

lemma aS_eq_zero_of_le (S : Set ℕ) (r : ℕ) (hS : ∀ m, 1 ≤ m → m ≤ r → m ∈ S) (k : ℕ)
    (hk1 : 1 ≤ k) (hkr : k ≤ r) : aS S k = 0 := by
  have h := general_i S r hS k hk1
  have : (∏ i ∈ range r, ((k : ℤ) - 1 - i)) = 0 := by
    apply prod_eq_zero (i := k - 1) (mem_range.2 (by omega))
    push_cast [Nat.cast_sub hk1]; ring
  rw [this, zero_dvd_iff] at h
  exact h

lemma pow_dvd_factorial_div (p : ℕ) (hp : p.Prime) (k : ℕ) : p ^ (k / p) ∣ k.factorial := by
  haveI := Fact.mk hp
  have h1 : (p * (k / p)).factorial ∣ k.factorial :=
    Nat.factorial_dvd_factorial (Nat.mul_div_le k p)
  refine dvd_trans ?_ h1
  exact (padicValNat_dvd_iff_le (Nat.factorial_ne_zero _)).2
    (by rw [padicValNat_factorial_mul]; omega)

lemma p_dvd_ff (p N : ℕ) (hp : p.Prime) : (p : ℤ) ∣ ff ((N + p : ℕ) : ℤ) p := by
  rw [ff_nat, Nat.descFactorial_eq_factorial_mul_choose]
  have : p ∣ p.factorial := Nat.dvd_factorial hp.pos le_rfl
  exact Int.natCast_dvd_natCast.2 (Dvd.dvd.mul_right this _)

lemma factorial_dvd_ff (N j : ℕ) : (j.factorial : ℤ) ∣ ff (N : ℤ) j := by
  rw [ff_nat, Nat.descFactorial_eq_factorial_mul_choose]
  exact Int.natCast_dvd_natCast.2 (Dvd.intro _ rfl)

lemma div_ineq (p a b u : ℕ) (hp : 0 < p) (hb : b ≤ (u + 2) * p) :
    (a + b) / (2 * p) ≤ a / (2 * p) + u + 1 := by
  have h1 : a < 2 * p * (a / (2 * p) + 1) := by
    have := Nat.lt_mul_div_succ a (show 0 < 2 * p by omega)
    exact this
  have h2 : a + b < 2 * p * (a / (2 * p) + u + 2) := by
    nlinarith
  have := (Nat.div_lt_iff_lt_mul (show 0 < 2 * p by omega)).2 (by linarith : a + b < (a / (2 * p) + u + 2) * (2 * p))
  omega

theorem Qw_dvd_pow (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hS : ∀ m, 1 ≤ m → m ≤ p → m ∈ S) :
    ∀ N, (p : ℤ) ^ ((N + p) / (2 * p)) ∣ Qw (wS S) p N := by
  intro N
  induction N using Nat.strong_induction_on with
  | _ N ih =>
    unfold Qw
    apply Finset.dvd_sum
    intro j hj
    have hj' := mem_range.1 hj
    by_cases hz : N - j = 0
    · -- the term `m = n`
      have hjN : j = N := by omega
      subst hjN
      rw [Nat.sub_self]
      have hf : (j + p) / (2 * p) ≤ j / p := by
        have := Nat.lt_mul_div_succ j hp.pos
        have h3 := (Nat.div_lt_iff_lt_mul (show 0 < 2 * p by have := hp.pos; omega)).2
          (by have h0 : p ≤ p * (j / p + 1) := Nat.le_mul_of_pos_right _ (Nat.succ_pos _)
              nlinarith : j + p < (j / p + 1) * (2 * p))
        omega
      have h4 : (p : ℤ) ^ (j / p) ∣ (j.factorial : ℤ) :=
        Int.natCast_dvd_natCast.2 (by exact_mod_cast pow_dvd_factorial_div p hp j)
      have h5 : ff (j : ℤ) j = (j.factorial : ℤ) := by rw [ff_nat, Nat.descFactorial_self]
      have h6 : aw (wS S) 0 = 1 := aw_zero _
      rw [h6, h5, mul_one]
      exact Dvd.dvd.mul_left (dvd_trans (pow_dvd_pow _ hf) h4) _
    · by_cases hsmall : N - j ≤ p
      · have : aw (wS S) (N - j) = 0 := aS_eq_zero_of_le S p hS (N - j) (by omega) hsmall
        rw [this]; simp
      · -- main case
        obtain ⟨N', hN'⟩ : ∃ N', N - j = N' + p + 1 := ⟨N - j - p - 1, by omega⟩
        have ihN := ih N' (by omega)
        have hQ : aw (wS S) (N' + p + 1) = ff ((N' + p : ℕ) : ℤ) p * Qw (wS S) p N' :=
          aw_eq_ff_mul_Qw (wS S) p (fun m h1 h2 => wS_of_mem (hS m h1 h2)) N'
        have h1 : (p : ℤ) ^ (1 + (N' + p) / (2 * p)) ∣ aw (wS S) (N - j) := by
          rw [hN', hQ, pow_add, pow_one]
          exact mul_dvd_mul (p_dvd_ff p N' hp) ihN
        have h2 : (p : ℤ) ^ (j / p) ∣ ff (N : ℤ) j :=
          dvd_trans (Int.natCast_dvd_natCast.2 (by exact_mod_cast pow_dvd_factorial_div p hp j))
            (factorial_dvd_ff N j)
        have h3 : (N + p) / (2 * p) ≤ j / p + (1 + (N' + p) / (2 * p)) := by
          have hb : (j + p + 1) ≤ (j / p + 2) * p := by
            have := Nat.lt_mul_div_succ j hp.pos
            nlinarith
          have := div_ineq p (N' + p) (j + p + 1) (j / p) hp.pos hb
          have e : N' + p + (j + p + 1) = N + p := by omega
          rw [e] at this
          omega
        have : (p : ℤ) ^ ((N + p) / (2 * p)) ∣ ff (N : ℤ) j * aw (wS S) (N - j) := by
          refine dvd_trans (pow_dvd_pow _ h3) ?_
          rw [pow_add]
          exact mul_dvd_mul h2 h1
        rw [mul_assoc]
        exact Dvd.dvd.mul_left this _

/-- **Theorem refine** (odd-prime refinement), divisibility form:
for a prime `p`, `S ⊇ {1,…,p}`, `n ≥ p+1`, the number `a_S(n)` is `(n-1)_p · R` with
`p^{⌊(n-1)/(2p)⌋} ∣ R`. -/
theorem refine_exists (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hS : ∀ m, 1 ≤ m → m ≤ p → m ∈ S)
    (n : ℕ) (hn : p + 1 ≤ n) :
    ∃ R : ℤ, aS S n = ff ((n : ℤ) - 1) p * R ∧ (p : ℤ) ^ ((n - 1) / (2 * p)) ∣ R := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + p + 1 := ⟨n - p - 1, by omega⟩
  refine ⟨Qw (wS S) p N, ?_, ?_⟩
  · have := aw_eq_ff_mul_Qw (wS S) p (fun m h1 h2 => wS_of_mem (hS m h1 h2)) N
    have e : ((N + p + 1 : ℕ) : ℤ) - 1 = ((N + p : ℕ) : ℤ) := by push_cast; ring
    rw [e]; exact this
  · have e : N + p + 1 - 1 = N + p := by omega
    rw [e]; exact Qw_dvd_pow S p hp hS N

/-- **Theorem refine**: `(n-1)_p · p^{⌊(n-1)/(2p)⌋} ∣ a_S(n)`. -/
theorem refine_dvd (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hS : ∀ m, 1 ≤ m → m ≤ p → m ∈ S)
    (n : ℕ) (hn : p + 1 ≤ n) :
    ff ((n : ℤ) - 1) p * (p : ℤ) ^ ((n - 1) / (2 * p)) ∣ aS S n := by
  obtain ⟨R, h1, h2⟩ := refine_exists S p hp hS n hn
  rw [h1]; exact mul_dvd_mul_left _ h2

/-- **Theorem refine**, valuation form:
`v_p(a_S(n)) ≥ v_p((n-1)(n-2)⋯(n-p)) + ⌊(n-1)/(2p)⌋` (when `a_S(n) ≠ 0`). -/
theorem refine_padicValInt (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hS : ∀ m, 1 ≤ m → m ≤ p → m ∈ S)
    (n : ℕ) (hn : p + 1 ≤ n) (hne : aS S n ≠ 0) :
    padicValInt p (ff ((n : ℤ) - 1) p) + (n - 1) / (2 * p) ≤ padicValInt p (aS S n) := by
  haveI := Fact.mk hp
  obtain ⟨R, h1, h2⟩ := refine_exists S p hp hS n hn
  have h3 : (p : ℤ) ^ (padicValInt p (ff ((n : ℤ) - 1) p) + (n - 1) / (2 * p)) ∣ aS S n := by
    rw [h1, pow_add]
    exact mul_dvd_mul (padicValInt_dvd _) h2
  rcases (padicValInt_dvd_iff _ _).1 h3 with h | h
  · exact absurd h hne
  · exact h

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Removal.lean <==
import CongruenceRestricted.Defs

/-!
# Removing a cycle length `k` from the allowed set, below `2k`

If `w'` agrees with `w` except `w'_k = 0`, `w_k = c`, then for `N < 2k`
`k · a'(N) = k · a(N) - c · (N)_k · a(N-k)`.
-/

open Finset

namespace CongruenceRestricted

lemma S2_eq (w w' : ℕ → ℤ) (k' : ℕ) (c : ℤ)
    (hne : ∀ m, m ≠ k' + 1 → w' m = w m) (N : ℕ) (hN : N + 1 < 2 * (k' + 1)) :
    ∑ j ∈ range (N + 1), w' (j + 1) * ff N (j + (k' + 1)) * aw w (N - j - (k' + 1))
      = ff N (k' + 1) * aw w (N + 1 - (k' + 1)) := by
  by_cases hNk : N < k' + 1
  · rw [ff_nat_eq_zero N (k' + 1) hNk, zero_mul]
    apply sum_eq_zero
    intro j _
    rw [ff_nat_eq_zero N _ (by omega)]; simp
  · obtain ⟨M, rfl⟩ := Nat.exists_eq_add_of_le (not_lt.mp hNk)
    have e1 : k' + 1 + M + 1 - (k' + 1) = M + 1 := by omega
    rw [e1, aw_succ, mul_sum]
    have hsub : range (M + 1) ⊆ range (k' + 1 + M + 1) := by
      intro x hx; simp only [mem_range] at *; omega
    rw [← sum_subset hsub]
    · apply sum_congr rfl
      intro j hj
      have hj' := mem_range.1 hj
      rw [hne (j + 1) (by omega)]
      have e2 : k' + 1 + M - j - (k' + 1) = M - j := by omega
      rw [e2]
      have : ff ((k' + 1 + M : ℕ) : ℤ) (j + (k' + 1)) = ff ((k' + 1 + M : ℕ) : ℤ) (k' + 1) * ff (M : ℤ) j := by
        rw [add_comm j, ff_add]
        congr 2
        push_cast; ring
      rw [this]; ring
    · intro j _ hj
      simp only [mem_range] at hj
      rw [ff_nat_eq_zero _ _ (by omega)]; simp

theorem remove_cycle (w w' : ℕ → ℤ) (k' : ℕ) (c : ℤ)
    (hne : ∀ m, m ≠ k' + 1 → w' m = w m) (hk' : w' (k' + 1) = 0) (hkc : w (k' + 1) = c) :
    ∀ N, N < 2 * (k' + 1) →
      ((k' + 1 : ℕ) : ℤ) * aw w' N
        = ((k' + 1 : ℕ) : ℤ) * aw w N - c * ff N (k' + 1) * aw w (N - (k' + 1)) := by
  intro N
  induction N using Nat.strong_induction_on with
  | _ N ih =>
    intro hN
    cases N with
    | zero =>
      have h0 : ff ((0 : ℕ) : ℤ) (k' + 1) = 0 := ff_nat_eq_zero 0 (k' + 1) (by omega)
      rw [h0]; simp [aw_zero]
    | succ N =>
      have h1 : ((k' + 1 : ℕ) : ℤ) * aw w' (N + 1)
          = ∑ j ∈ range (N + 1), w' (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w' (N - j)) := by
        rw [aw_succ, mul_sum]; apply sum_congr rfl; intros; ring
      have h2 : ∀ j ∈ range (N + 1),
          w' (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w' (N - j))
          = w' (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w (N - j))
            - c * (w' (j + 1) * ff N (j + (k' + 1)) * aw w (N - j - (k' + 1))) := by
        intro j hj
        have hj' := mem_range.1 hj
        rw [ih (N - j) (by omega) (by omega)]
        have : ff (N : ℤ) (j + (k' + 1)) = ff (N : ℤ) j * ff ((N - j : ℕ) : ℤ) (k' + 1) := by
          rw [ff_add]; congr 2; push_cast [Nat.cast_sub (by omega : j ≤ N)]; ring
        rw [this]; ring
      rw [h1, sum_congr rfl h2, sum_sub_distrib, ← mul_sum, S2_eq w w' k' c hne N hN]
      -- first sum
      have h3 : ∀ j ∈ range (N + 1),
          w' (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w (N - j))
          = w (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w (N - j))
            - c * (if j = k' then ff N j * (((k' + 1 : ℕ) : ℤ) * aw w (N - j)) else 0) := by
        intro j _
        by_cases hj : j = k'
        · subst hj; simp [hk', hkc]; ring
        · rw [hne (j + 1) (by omega)]; simp [hj]
      rw [sum_congr rfl h3, sum_sub_distrib, ← mul_sum, sum_ite_eq' (range (N + 1)) k']
      have h4 : ∑ j ∈ range (N + 1), w (j + 1) * ff N j * (((k' + 1 : ℕ) : ℤ) * aw w (N - j))
          = ((k' + 1 : ℕ) : ℤ) * aw w (N + 1) := by
        rw [aw_succ, mul_sum]; apply sum_congr rfl; intros; ring
      rw [h4]
      have h5 : (if k' ∈ range (N + 1) then ff N k' * (((k' + 1 : ℕ) : ℤ) * aw w (N - k')) else 0)
          = ff N k' * (((k' + 1 : ℕ) : ℤ) * aw w (N + 1 - (k' + 1))) := by
        by_cases hk : k' ≤ N
        · rw [if_pos (mem_range.2 (by omega))]
          congr 3; omega
        · rw [if_neg (by simpa using hk), ff_nat_eq_zero N k' (by omega)]; simp
      rw [h5]
      have e3 : ff ((N + 1 : ℕ) : ℤ) (k' + 1) = ((N : ℤ) + 1) * ff N k' := by
        rw [ff_succ']; push_cast; ring_nf
      have e4 : ff (N : ℤ) (k' + 1) = ff N k' * ((N : ℤ) - k') := ff_succ _ _
      rw [e3, e4]
      push_cast
      ring

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/RowGcd.lean <==
import CongruenceRestricted.A378
import CongruenceRestricted.Quotient

/-!
# Theorem A378(b): the gcd of row `n` of A378495 is `n - 1`
-/

open Finset

namespace CongruenceRestricted

lemma wT1 (k : ℕ) : wS {1, k} 1 = 0 := wS_of_mem (by simp)

lemma T_eq_aw (n k : ℕ) : T n k = aw (wS {1, k}) n := rfl

lemma T_shift_neg (k q : ℕ) [hq : Fact q.Prime] (hqk : q ≠ k) (n : ℕ) :
    ((T (n + q) k : ℤ) : ZMod q) = - ((T n k : ℤ) : ZMod q) :=
  aS_shift_neg {1, k} (by simp) q (by simp [hq.out.ne_one, hqk]) n

lemma T_iter (k q : ℕ) [Fact q.Prime] (hqk : q ≠ k) (t r : ℕ) :
    ((T (t * q + r) k : ℤ) : ZMod q) = (-1) ^ t * ((T r k : ℤ) : ZMod q) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [show (t + 1) * q + r = (t * q + r) + q by ring, T_shift_neg k q hqk, ih]
    ring

lemma Xq_iter (k q : ℕ) [Fact q.Prime] (hqk : q ≠ k) (s : ℕ) :
    ((Xq (wS {1, k}) ((q - 1) + s * q) : ℤ) : ZMod q)
      = (-1) ^ s * ((Xq (wS {1, k}) (q - 1) : ℤ) : ZMod q) := by
  induction s with
  | zero => simp
  | succ s ih =>
    rw [show (q - 1) + (s + 1) * q = ((q - 1) + s * q) + q by ring,
      Xq_shift (wS {1, k}) q (fun m => T_shift_neg k q hqk m), ih]
    ring

lemma zmod_ne_zero_of_not_dvd (q : ℕ) [Fact q.Prime] (x : ℤ) (h : ¬ (q : ℤ) ∣ x) :
    ((x : ℤ) : ZMod q) ≠ 0 := by
  intro h0
  exact h ((ZMod.intCast_zmod_eq_zero_iff_dvd x q).1 h0)

/-- Large primes: `q > n - 1` cannot divide both `T(n,n-1)` and `T(n,n)`. -/
lemma M_big (n q : ℕ) (hn : 3 ≤ n) [hq : Fact q.Prime] (hlt : n - 1 < q) :
    ∃ k ∈ Icc 2 n, ¬ (q : ℤ) ∣ T n k := by
  by_contra hcon
  push Not at hcon
  have h1 := hcon (n - 1) (mem_Icc.2 ⟨by omega, by omega⟩)
  have h2 := hcon n (mem_Icc.2 ⟨by omega, le_rfl⟩)
  rw [A378_pred n hn] at h1
  rw [A378_self n (by omega)] at h2
  have h3 : (q : ℤ) ∣ ((n - 1).factorial : ℤ) := by
    have := dvd_sub h1 h2
    simpa using this
  have h4 : q ∣ (n - 1).factorial := by exact_mod_cast h3
  have := (hq.out.dvd_factorial).1 h4
  omega


lemma not_dvd_of_zmod (q : ℕ) (x : ℤ) (h : ((x : ℤ) : ZMod q) ≠ 0) : ¬ (q : ℤ) ∣ x :=
  fun hd => h ((ZMod.intCast_zmod_eq_zero_iff_dvd x q).2 hd)

lemma zmod_zero_of_dvd (q : ℕ) (x : ℤ) (h : (q : ℤ) ∣ x) : ((x : ℤ) : ZMod q) = 0 :=
  (ZMod.intCast_zmod_eq_zero_iff_dvd x q).2 h

lemma neg_one_pow_ne_zero (q : ℕ) [Fact q.Prime] (t : ℕ) : ((-1 : ZMod q)) ^ t ≠ 0 :=
  pow_ne_zero _ (neg_ne_zero.2 one_ne_zero)

/-- A prime `q ≤ n - 1` not dividing `n - 1` fails to divide some entry of row `n`. -/
lemma M_nodvd (n q : ℕ) (hn : 3 ≤ n) [hq : Fact q.Prime] (hle : q ≤ n - 1)
    (hnd : ¬ q ∣ n - 1) : ∃ k ∈ Icc 2 n, ¬ (q : ℤ) ∣ T n k := by
  obtain ⟨t, r, hr, rfl⟩ : ∃ t r, r < q ∧ n = t * q + r :=
    ⟨n / q, n % q, Nat.mod_lt _ hq.out.pos, by rw [mul_comm]; exact (Nat.div_add_mod n q).symm⟩
  have hq2 := hq.out.two_le
  have ht : 1 ≤ t := by
    by_contra h0
    have : t = 0 := by omega
    subst this
    omega
  have htq : q ≤ t * q := Nat.le_mul_of_pos_left q ht
  have hr1 : r ≠ 1 := by
    intro h1
    apply hnd
    subst h1
    exact ⟨t, by rw [Nat.add_sub_cancel, mul_comm]⟩
  by_cases hr0 : r = 0
  · subst hr0
    have key : ∃ k, 2 ≤ k ∧ k ≤ t * q + 0 ∧ q ≠ k := by
      by_cases hq2' : q = 2
      · refine ⟨4, by omega, ?_, by omega⟩
        have : t * q = 2 * t := by rw [hq2']; ring
        omega
      · exact ⟨2, le_rfl, by omega, hq2'⟩
    obtain ⟨k, hk2, hkn, hqk⟩ := key
    refine ⟨k, mem_Icc.2 ⟨hk2, hkn⟩, ?_⟩
    apply not_dvd_of_zmod
    rw [T_iter k q hqk t 0, T, aS_zero]
    simp [neg_one_pow_ne_zero]
  · have hr2 : 2 ≤ r := by omega
    by_contra hcon
    push Not at hcon
    have hrn : r < t * q + r := by omega
    have h1 := zmod_zero_of_dvd q _ (hcon r (mem_Icc.2 ⟨hr2, by omega⟩))
    have h2 := zmod_zero_of_dvd q _ (hcon (t * q + r) (mem_Icc.2 ⟨by omega, le_rfl⟩))
    rw [T_iter r q (by omega) t r, T_self r hr2] at h1
    rw [T_iter (t * q + r) q (by omega) t r, T_eq_D_of_lt (t * q + r) (by omega) r hrn] at h2
    have h1' := (mul_eq_zero.1 h1).resolve_left (neg_one_pow_ne_zero q t)
    have h2' := (mul_eq_zero.1 h2).resolve_left (neg_one_pow_ne_zero q t)
    push_cast at h1'
    rw [h2', zero_sub, neg_eq_zero] at h1'
    have h3 : q ∣ (r - 1).factorial := by
      have := (ZMod.natCast_eq_zero_iff _ _).1 h1'
      exact this
    have := (hq.out.dvd_factorial).1 h3
    omega


lemma q_mul_Xq (k q : ℕ) (hq : 1 ≤ q) :
    (q : ℤ) * Xq (wS {1, k}) (q - 1) = T (q + 1) k := by
  obtain ⟨q', rfl⟩ : ∃ q', q = q' + 1 := ⟨q - 1, by omega⟩
  have h := aw_eq_mul_Xq (wS {1, k}) (wT1 k) q'
  simp only [Nat.add_sub_cancel]
  rw [T_eq_aw, show q' + 1 + 1 = q' + 2 from rfl, h]
  push_cast
  ring

lemma case3_reduce (n k q : ℕ) [hq : Fact q.Prime] (hn : 3 ≤ n) (hdvd : q ∣ n - 1)
    (hqk : q ≠ k) (h : (q : ℤ) * ((n : ℤ) - 1) ∣ T n k) :
    (q : ℤ) ∣ Xq (wS {1, k}) (q - 1) := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + 2 := ⟨n - 2, by omega⟩
  obtain ⟨t, ht⟩ := hdvd
  have hq2 := hq.out.two_le
  have ht1 : 1 ≤ t := by
    rcases Nat.eq_zero_or_pos t with h0 | h0
    · subst h0; omega
    · exact h0
  have hN : N = (q - 1) + (t - 1) * q := by
    have : N + 2 - 1 = q * t := ht
    have h2 : q * t = q + (t - 1) * q := by
      obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
      simp; ring
    omega
  have hT : T (N + 2) k = ((N : ℤ) + 1) * Xq (wS {1, k}) N := aw_eq_mul_Xq _ (wT1 k) N
  rw [hT] at h
  have h' : (q : ℤ) ∣ Xq (wS {1, k}) N := by
    have hN1 : ((N : ℤ) + 1) ≠ 0 := by positivity
    have : ((N + 2 : ℕ) : ℤ) - 1 = (N : ℤ) + 1 := by push_cast; ring
    rw [this] at h
    rw [mul_comm ((N : ℤ) + 1) (Xq (wS {1, k}) N)] at h
    exact (mul_dvd_mul_iff_right hN1).1 h
  have h0 := zmod_zero_of_dvd q _ h'
  rw [hN, Xq_iter k q hqk (t - 1)] at h0
  have := (mul_eq_zero.1 h0).resolve_left (neg_one_pow_ne_zero q _)
  exact (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 this


lemma wilson_pred (q : ℕ) [hq : Fact q.Prime] : (((q - 2).factorial : ℕ) : ZMod q) = 1 := by
  have hq2 := hq.out.two_le
  have h := ZMod.wilsons_lemma (p := q)
  obtain ⟨m, rfl⟩ : ∃ m, q = m + 2 := ⟨q - 2, by omega⟩
  have e1 : m + 2 - 1 = m + 1 := by omega
  have e2 : m + 2 - 2 = m := by omega
  rw [e1, Nat.factorial_succ] at h
  rw [e2]
  push_cast at h
  have h3 : ((m : ZMod (m + 2)) + 1) = -1 := by
    have : ((m + 2 : ℕ) : ZMod (m + 2)) = 0 := ZMod.natCast_self _
    push_cast at this
    linear_combination this
  rw [h3] at h
  linear_combination -h

/-- A prime `q ∣ n - 1`: `q (n-1)` fails to divide some entry of row `n`. -/
lemma M_dvd (n q : ℕ) (hn : 3 ≤ n) [hq : Fact q.Prime] (hdvd : q ∣ n - 1) :
    ∃ k ∈ Icc 2 n, ¬ (q : ℤ) * ((n : ℤ) - 1) ∣ T n k := by
  have hq2 := hq.out.two_le
  have hqn : q ≤ n - 1 := Nat.le_of_dvd (by omega) hdvd
  by_contra hcon
  push Not at hcon
  by_cases hq5 : 5 ≤ q
  · -- q ≥ 5
    have hk1 := case3_reduce n (q - 1) q hn hdvd (by omega)
      (hcon (q - 1) (mem_Icc.2 ⟨by omega, by omega⟩))
    have hk2 := case3_reduce n (q + 1) q hn hdvd (by omega)
      (hcon (q + 1) (mem_Icc.2 ⟨by omega, by omega⟩))
    obtain ⟨c1, hc1⟩ := hk1
    obtain ⟨c2, hc2⟩ := hk2
    have e1 := q_mul_Xq (q - 1) q (by omega)
    have e2 := q_mul_Xq (q + 1) q (by omega)
    have hc := A378_c (q + 1) (by omega)
    have f1 : q + 1 - 2 = q - 1 := by omega
    have f2 : q + 1 - 3 = q - 2 := by omega
    rw [f1, f2, ← e1, ← e2, hc1, hc2] at hc
    have hq0 : (q : ℤ) ≠ 0 := by positivity
    have hc' : (2 * (c1 - c2) : ℤ) * q * q = ((q - 2).factorial : ℤ) * ((q : ℤ) - 3) * q := by
      push_cast at hc
      linear_combination hc
    have hc'' : (2 * (c1 - c2) : ℤ) * q = ((q - 2).factorial : ℤ) * ((q : ℤ) - 3) :=
      mul_right_cancel₀ hq0 hc'
    have hz : ((((q - 2).factorial : ℤ) * ((q : ℤ) - 3) : ℤ) : ZMod q) = 0 := by
      rw [← hc'']; push_cast; simp
    push_cast at hz
    rw [wilson_pred q] at hz
    simp at hz
    have h3 : ((3 : ℕ) : ZMod q) = 0 := by push_cast; exact hz
    have := (ZMod.natCast_eq_zero_iff _ _).1 h3
    have := Nat.le_of_dvd (by norm_num) this
    omega
  · -- q ∈ {2, 3}
    have hq4 : q ≠ 4 := by
      rintro rfl
      exact absurd hq.out (by norm_num)
    have hq23 : q = 2 ∨ q = 3 := by omega
    rcases hq23 with rfl | rfl
    · by_cases hn3 : n = 3
      · subst hn3
        have := hcon 2 (mem_Icc.2 ⟨le_rfl, by omega⟩)
        rw [show T 3 2 = D 3 from T_succ_self 2 le_rfl, D_three] at this
        norm_num at this
      · have h4 := case3_reduce n 4 2 hn hdvd (by omega)
          (hcon 4 (mem_Icc.2 ⟨by omega, by obtain ⟨t, ht⟩ := hdvd; omega⟩))
        have e := q_mul_Xq 4 2 (by omega)
        rw [show (2 : ℕ) - 1 = 1 from rfl,
          show (2 : ℕ) + 1 = 3 from rfl, T_eq_D_of_lt 4 (by omega) 3 (by omega), D_three] at e
        have : Xq (wS {1, 4}) 1 = 1 := by push_cast at e; linarith
        rw [show (2 : ℕ) - 1 = 1 from rfl, this] at h4
        norm_num at h4
    · have h4 := case3_reduce n 4 3 hn hdvd (by omega)
        (hcon 4 (mem_Icc.2 ⟨by omega, by obtain ⟨t, ht⟩ := hdvd; omega⟩))
      have e := q_mul_Xq 4 3 (by omega)
      rw [show (3 : ℕ) - 1 = 2 from rfl, show (3 : ℕ) + 1 = 4 from rfl,
        T_self 4 (by omega), D_four] at e
      have : Xq (wS {1, 4}) 2 = 1 := by norm_num [Nat.factorial] at e; linarith
      rw [show (3 : ℕ) - 1 = 2 from rfl, this] at h4
      norm_num at h4


/-- Every prime `q` fails to divide `T(n,k)/(n-1)` for some `k` in row `n`. -/
theorem M_all (n q : ℕ) (hn : 3 ≤ n) [hq : Fact q.Prime] :
    ∃ k ∈ Icc 2 n, ¬ (q : ℤ) * ((n : ℤ) - 1) ∣ T n k := by
  by_cases hdvd : q ∣ n - 1
  · exact M_dvd n q hn hdvd
  · by_cases hlt : n - 1 < q
    · obtain ⟨k, hk, hk'⟩ := M_big n q hn hlt
      exact ⟨k, hk, fun h => hk' (dvd_trans (dvd_mul_right _ _) h)⟩
    · obtain ⟨k, hk, hk'⟩ := M_nodvd n q hn (by omega) hdvd
      exact ⟨k, hk, fun h => hk' (dvd_trans (dvd_mul_right _ _) h)⟩

/-- The common divisors of row `n` are exactly the divisors of `n - 1`. -/
theorem A378_b_iff (n : ℕ) (hn : 3 ≤ n) (d : ℤ) :
    (∀ k ∈ Icc 2 n, d ∣ T n k) ↔ d ∣ (n : ℤ) - 1 := by
  constructor
  · intro hd
    have hm : ((n : ℤ) - 1) ≠ 0 := by
      have : (3 : ℤ) ≤ n := by exact_mod_cast hn
      omega
    have hd0 : d ≠ 0 := by
      intro h0
      subst h0
      have h1 := hd (n - 1) (mem_Icc.2 ⟨by omega, by omega⟩)
      have h2 := hd n (mem_Icc.2 ⟨by omega, le_rfl⟩)
      rw [A378_pred n hn] at h1
      rw [A378_self n (by omega)] at h2
      have h1' := zero_dvd_iff.1 h1
      have h2' := zero_dvd_iff.1 h2
      have : ((n - 1).factorial : ℤ) = 0 := by linarith
      exact absurd this (by exact_mod_cast (Nat.factorial_pos _).ne')
    have hL : ∀ k ∈ Icc 2 n, lcm d ((n : ℤ) - 1) ∣ T n k := fun k hk =>
      lcm_dvd (hd k hk) (A378_a n k (mem_Icc.1 hk).1 (mem_Icc.1 hk).2)
    obtain ⟨u, hu⟩ := dvd_lcm_right d ((n : ℤ) - 1)
    by_cases hu1 : u.natAbs = 1
    · have : u = 1 ∨ u = -1 := by omega
      have hdl := dvd_lcm_left d ((n : ℤ) - 1)
      rw [hu] at hdl
      rcases this with rfl | rfl
      · simpa using hdl
      · have h5 : d ∣ -(((n : ℤ) - 1) * -1) := dvd_neg.2 hdl
        simpa using h5
    · exfalso
      obtain ⟨q, hqp, hqu⟩ := Nat.exists_prime_and_dvd hu1
      haveI : Fact q.Prime := ⟨hqp⟩
      obtain ⟨k, hk, hk'⟩ := M_all n q hn
      apply hk'
      refine dvd_trans ?_ (hL k hk)
      rw [hu]
      have : (q : ℤ) ∣ u := Int.natCast_dvd.2 hqu
      rw [mul_comm]
      exact mul_dvd_mul_left _ this
  · intro h k hk
    exact dvd_trans h (A378_a n k (mem_Icc.1 hk).1 (mem_Icc.1 hk).2)

/-- **Theorem A378(b)**: for `n ≥ 3`, `gcd(T(n,2), …, T(n,n)) = n - 1`. -/
theorem A378_b (n : ℕ) (hn : 3 ≤ n) :
    (Icc 2 n).gcd (fun k => T n k) = (n : ℤ) - 1 := by
  have h1 : (Icc 2 n).gcd (fun k => T n k) ∣ (n : ℤ) - 1 :=
    (A378_b_iff n hn _).1 (fun k hk => Finset.gcd_dvd hk)
  have h2 : ((n : ℤ) - 1) ∣ (Icc 2 n).gcd (fun k => T n k) :=
    Finset.dvd_gcd (fun k hk => (A378_b_iff n hn _).2 dvd_rfl k hk)
  have h0 : 0 ≤ (Icc 2 n).gcd (fun k => T n k) := by
    have := Finset.normalize_gcd (s := Icc 2 n) (f := fun k => T n k)
    exact Int.nonneg_of_normalize_eq_self this
  have h3 : (0 : ℤ) ≤ (n : ℤ) - 1 := by
    have : (3 : ℤ) ≤ n := by exact_mod_cast hn
    omega
  exact Int.dvd_antisymm h0 h3 h1 h2

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Saturation.lean <==
import CongruenceRestricted.ExactCalculus
import CongruenceRestricted.HarmonicB

/-!
# The integrality criterion (`thm:saturation`)

For a set `A` of allowed cycle lengths (weights `w_m = [m ∈ A]`) and a prime `p`, the following are
equivalent (`saturation_tfae`): (i) `A` is `p`-saturated, (ii) there is no block, (iii) the series
`F_A = exp(∑_{m ∈ A} x^m/m)` has `p`-integral coefficients.  When they hold, `v_p(a_A(n)) ≥ v_p(n!)`
with equality iff the `n`-th coefficient of `F_A` is nonzero modulo `p` (`saturated_valuation`).
The key identity is `sgam_pmul`:
`c_{pn'} · pn' = ∑_{q ∣ n', p ∤ q} μ(q) (w_{p n'/q} - w_{n'/q})`.
-/

open PowerSeries Finset ArithmeticFunction
open scoped ArithmeticFunction.Moebius

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma sgam_pmul (p : ℕ) (hp : p.Prime) (w : ℕ → ℤ) (n : ℕ) (hn : 0 < n) :
    sgam w (p * n) = ∑ q ∈ n.divisors.filter (fun q => ¬ p ∣ q),
      (μ q : ℤ) * (w (p * (n / q)) - w (n / q)) := by
  rw [sgam_eq]
  have hpn : 0 < p * n := Nat.mul_pos hp.pos hn
  rw [← sum_filter_add_sum_filter_not ((p * n).divisors) (fun i => p ∣ i)]
  have e1 : ∑ i ∈ (p * n).divisors.filter (fun i => ¬ p ∣ i), (μ i : ℤ) * w (p * n / i) =
      ∑ q ∈ n.divisors.filter (fun q => ¬ p ∣ q), (μ q : ℤ) * w (p * (n / q)) := by
    apply sum_congr
    · ext i
      simp only [mem_filter, Nat.mem_divisors]
      constructor
      · rintro ⟨⟨hi, _⟩, hpi⟩
        refine ⟨⟨?_, (by omega : n ≠ 0)⟩, hpi⟩
        exact (Nat.Coprime.dvd_of_dvd_mul_left ((Nat.Prime.coprime_iff_not_dvd hp).2 hpi).symm hi)
      · rintro ⟨⟨hi, _⟩, hpi⟩
        exact ⟨⟨hi.mul_left p, hpn.ne'⟩, hpi⟩
    · intro i hi
      have hi' := (Nat.mem_divisors.1 (mem_filter.1 hi).1).1
      rw [Nat.mul_div_assoc p hi']
  have e2 : ∑ i ∈ (p * n).divisors.filter (fun i => p ∣ i), (μ i : ℤ) * w (p * n / i) =
      - ∑ q ∈ n.divisors.filter (fun q => ¬ p ∣ q), (μ q : ℤ) * w (n / q) := by
    have himg : (p * n).divisors.filter (fun i => p ∣ i) = n.divisors.image (fun q => p * q) := by
      ext i
      simp only [mem_filter, Nat.mem_divisors, mem_image]
      constructor
      · rintro ⟨⟨hi, _⟩, ⟨c, rfl⟩⟩
        exact ⟨c, ⟨Nat.dvd_of_mul_dvd_mul_left hp.pos hi, (by omega : n ≠ 0)⟩, rfl⟩
      · rintro ⟨q, ⟨hq, _⟩, rfl⟩
        exact ⟨⟨Nat.mul_dvd_mul_left p hq, hpn.ne'⟩, dvd_mul_right _ _⟩
    rw [himg, sum_image (fun a _ b _ h => Nat.eq_of_mul_eq_mul_left hp.pos h)]
    rw [← sum_filter_add_sum_filter_not n.divisors (fun q => p ∣ q)]
    have h0 : ∑ q ∈ n.divisors.filter (fun q => p ∣ q), (μ (p * q) : ℤ) * w (p * n / (p * q)) = 0 := by
      apply sum_eq_zero
      intro q hq
      have hpq := (mem_filter.1 hq).2
      obtain ⟨c, rfl⟩ := hpq
      have : ¬ Squarefree (p * (p * c)) := by
        intro hsq
        have := hsq p ⟨c, by ring⟩
        exact hp.ne_one (Nat.isUnit_iff.1 this)
      rw [ArithmeticFunction.moebius_eq_zero_of_not_squarefree this]; simp
    rw [h0, zero_add, ← sum_neg_distrib]
    apply sum_congr rfl
    intro q hq
    have hq' := (mem_filter.1 hq)
    have hqn := (Nat.mem_divisors.1 hq'.1).1
    have hcop : Nat.Coprime p q := (Nat.Prime.coprime_iff_not_dvd hp).2 hq'.2
    have : (μ (p * q) : ℤ) = - (μ q : ℤ) := by
      rw [ArithmeticFunction.isMultiplicative_moebius.map_mul_of_coprime hcop,
        ArithmeticFunction.moebius_apply_prime hp]; simp
    rw [this, Nat.mul_div_mul_left _ _ hp.pos]; ring
  rw [e1, e2]
  simp only [mul_sub, sum_sub_distrib]
  ring


open Classical in
/-- The weights `w_m = [m ∈ A]`. -/
noncomputable def wA (A : Set ℕ) (m : ℕ) : ℤ := if m ∈ A then 1 else 0

/-- `A` is `p`-saturated: `p m ∈ A ↔ m ∈ A` for all `m ≥ 1`. -/
def Sat (p : ℕ) (A : Set ℕ) : Prop := ∀ m, 1 ≤ m → (p * m ∈ A ↔ m ∈ A)

/-- The paper's form of saturation: `[p^i w ∈ A] = [w ∈ A]` for `w` prime to `p`. -/
theorem sat_iff_paper (A : Set ℕ) :
    Sat p A ↔ ∀ w, 1 ≤ w → ¬ p ∣ w → ∀ i : ℕ, (p ^ i * w ∈ A ↔ w ∈ A) := by
  constructor
  · intro h w hw hpw i
    induction i with
    | zero => simp
    | succ i ih =>
      have := h (p ^ i * w) (Nat.mul_pos (pow_pos hp.out.pos _) hw)
      rw [show p ^ (i + 1) * w = p * (p ^ i * w) by ring, this, ih]
  · intro h m hm
    obtain ⟨a, w, hpw, hmw⟩ := Nat.exists_eq_pow_mul_and_not_dvd (by omega : m ≠ 0) p hp.out.ne_one
    subst hmw
    have hw : 1 ≤ w := Nat.pos_of_ne_zero (by rintro rfl; simp at hm)
    have h1 := h w hw hpw a
    have h2 := h w hw hpw (a + 1)
    rw [show p * (p ^ a * w) = p ^ (a + 1) * w by ring, h2, h1]

lemma wA_diff_abs (A : Set ℕ) (a b : ℕ) : |wA A a - wA A b| ≤ 1 := by
  unfold wA
  split_ifs <;> simp

lemma wA_eq_iff (A : Set ℕ) (a b : ℕ) : wA A a = wA A b ↔ (a ∈ A ↔ b ∈ A) := by
  by_cases h1 : a ∈ A <;> by_cases h2 : b ∈ A <;> simp [wA, h1, h2]

lemma norm_int_lt_one_iff_dvd (k : ℤ) : ‖(k : ℚ_[p])‖ < 1 ↔ (p : ℤ) ∣ k := by
  have h1 := Padic.norm_int_le_pow_iff_dvd (p := p) k 1
  have h2 := Padic.norm_le_pow_iff_norm_lt_pow_add_one (p := p) (k : ℚ_[p]) (-1)
  simp only [Int.reduceNeg, neg_add_cancel, zpow_zero, Nat.cast_one, pow_one] at h1 h2
  rw [← h2]
  convert h1 using 2

/-- No block ⇔ `c_m ∈ ℤ_(p)` for all `m ≥ 1`. -/
def NoBlocks (p : ℕ) [Fact p.Prime] (w : ℕ → ℤ) : Prop := ∀ m, 1 ≤ m → ‖gam p w m‖ ≤ 1

theorem noBlocks_of_sat (A : Set ℕ) (h : Sat p A) : NoBlocks p (wA A) := by
  intro m hm
  by_cases hpm : p ∣ m
  · obtain ⟨n, rfl⟩ := hpm
    have hn : 0 < n := Nat.pos_of_ne_zero (by rintro rfl; simp at hm)
    have : sgam (wA A) (p * n) = 0 := by
      rw [sgam_pmul p hp.out _ n hn]
      apply sum_eq_zero
      intro q hq
      have hq0 : 0 < n / q := Nat.div_pos (Nat.le_of_dvd hn (Nat.dvd_of_mem_divisors (mem_filter.1 hq).1))
        (Nat.pos_of_mem_divisors (mem_filter.1 hq).1)
      have := (wA_eq_iff A (p * (n / q)) (n / q)).2 (h _ hq0)
      rw [this]; simp
    unfold gam; rw [this]; simp
  · have hv : padicValNat p m = 0 := padicValNat.eq_zero_of_not_dvd hpm
    have := norm_gam_le (p := p) (wA A) m hm
    rwa [hv, pow_zero] at this

theorem sat_of_noBlocks (A : Set ℕ) (h : NoBlocks p (wA A)) : Sat p A := by
  have key : ∀ n, 1 ≤ n → wA A (p * n) = wA A n := by
    intro n
    induction n using Nat.strong_induction_on with
    | _ n ih =>
      intro hn
      have hsg : sgam (wA A) (p * n) = wA A (p * n) - wA A n := by
        rw [sgam_pmul p hp.out _ n hn]
        rw [Finset.sum_eq_single 1]
        · simp
        · intro q hq hq1
          have hqn := (Nat.mem_divisors.1 (mem_filter.1 hq).1).1
          have hq2 : 2 ≤ q := by
            have := Nat.pos_of_dvd_of_pos hqn hn
            omega
          have hlt : n / q < n := Nat.div_lt_self hn hq2
          have hpos : 1 ≤ n / q := Nat.div_pos (Nat.le_of_dvd hn hqn) (by omega)
          rw [ih (n / q) hlt hpos]; simp
        · intro h1; exfalso; apply h1
          rw [mem_filter, Nat.mem_divisors]
          exact ⟨⟨one_dvd _, by omega⟩, by rw [Nat.dvd_one]; exact hp.out.ne_one⟩
      have hg := h (p * n) (Nat.mul_pos hp.out.pos hn)
      unfold gam at hg
      have hs0 : ((sgam (wA A) (p * n) : ℤ) : ℚ_[p]) ≠ 0 ∨ True := Or.inr trivial
      have hv : 1 ≤ padicValNat p (p * n) := by
        have : p ∣ p * n := dvd_mul_right _ _
        exact one_le_padicValNat_of_dvd (by have := hp.out.pos; positivity) this
      have hnorm : ‖((sgam (wA A) (p * n) : ℤ) : ℚ_[p])‖ < 1 := by
        have hmn : (0 : ℝ) < ((p * n : ℕ) : ℝ) := by
          have := hp.out.pos; positivity
        have hnat : ‖(((p * n : ℕ)) : ℚ_[p])‖ = ((p : ℝ) ^ padicValNat p (p * n))⁻¹ :=
          norm_natCast_inv _ (by have := hp.out.pos; positivity)
        rw [norm_div, hnat] at hg
        have hpv : (1 : ℝ) < (p : ℝ) ^ padicValNat p (p * n) := by
          have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
          calc (1 : ℝ) < p := hp1
            _ = (p : ℝ) ^ 1 := (pow_one _).symm
            _ ≤ (p : ℝ) ^ padicValNat p (p * n) := pow_le_pow_right₀ hp1.le hv
        have hpos : (0 : ℝ) < (p : ℝ) ^ padicValNat p (p * n) := by linarith
        rw [div_inv_eq_mul] at hg
        nlinarith [norm_nonneg ((sgam (wA A) (p * n) : ℤ) : ℚ_[p])]
      have hdvd : (p : ℤ) ∣ sgam (wA A) (p * n) := (norm_int_lt_one_iff_dvd _).1 hnorm
      rw [hsg] at hdvd
      have habs := wA_diff_abs A (p * n) n
      have hz : wA A (p * n) - wA A n = 0 := by
        apply Int.eq_zero_of_abs_lt_dvd hdvd
        have : (1 : ℤ) < p := by exact_mod_cast hp.out.one_lt
        omega
      linarith
  intro m hm
  exact (wA_eq_iff A (p * m) m).1 (key m hm)

/-- (ii) ⇒ (iii). -/
theorem integral_of_noBlocks (w : ℕ → ℤ) (h : NoBlocks p w) (n : ℕ) :
    ‖coeff n (wExp (fun j => (w j : ℚ_[p])))‖ ≤ 1 := by
  classical
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  have hblk : blk P n = ∅ := by
    ext m
    simp only [blk, mem_filter, mem_Icc, Finset.notMem_empty, iff_false]
    rintro ⟨⟨hm, _⟩, hP⟩
    exact absurd (h m hm) (not_le.2 hP)
  rw [← wExp_wOf_gam, coeff_wExp_decomp (gam p w) P n n le_rfl, hblk]
  simp only [prod_empty, mul_one]
  exact norm_coeff_wExp_uOf_le (gam p w) hγ P (fun m _ hm => not_lt.1 hm) n

/-- (iii) ⇒ (ii): if a block exists, `[x^{m₀}] F` is not `p`-integral for the least block `m₀`. -/
theorem noBlocks_of_integral (w : ℕ → ℤ)
    (h : ∀ n, ‖coeff n (wExp (fun j => (w j : ℚ_[p])))‖ ≤ 1) : NoBlocks p w := by
  classical
  by_contra hnb
  simp only [NoBlocks, not_forall, not_le] at hnb
  obtain ⟨m1, hm1, hb1⟩ := hnb
  have hex : ∃ m, 1 ≤ m ∧ 1 < ‖gam p w m‖ := ⟨m1, hm1, hb1⟩
  let m0 := Nat.find hex
  obtain ⟨hm0, hb0⟩ := Nat.find_spec hex
  have hmin : ∀ m, m < m0 → ¬ (1 ≤ m ∧ 1 < ‖gam p w m‖) := fun m hm => Nat.find_min hex hm
  have hγ := fun m (hm : 1 ≤ m) => norm_mul_gam (p := p) w m hm
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  have hblk : blk P m0 = {m0} := by
    ext m
    simp only [blk, mem_filter, mem_Icc, mem_singleton]
    constructor
    · rintro ⟨⟨hm, hle⟩, hP⟩
      by_contra hne
      exact hmin m (by omega) ⟨hm, hP⟩
    · rintro rfl
      exact ⟨⟨hm0, le_rfl⟩, hb0⟩
  have hcoef := coeff_wExp_decomp (gam p w) P m0 m0 le_rfl
  rw [wExp_wOf_gam, hblk] at hcoef
  simp only [prod_singleton] at hcoef
  rw [mul_comm (wExp _) (blockSeries _ _), coeff_block_mul m0 hm0 _ _ m0, Nat.div_self hm0] at hcoef
  have hU : ∀ i, ‖coeff i (wExp (uOf (gam p w) P))‖ ≤ 1 :=
    fun i => norm_coeff_wExp_uOf_le (gam p w) hγ P (fun m _ hm => not_lt.1 hm) i
  have hU0 : coeff 0 (wExp (uOf (gam p w) P)) = 1 := by
    rw [coeff_zero_eq_constantCoeff_apply]
    exact Imp.constantCoeff_exp_subst (wLog_cc _)
  simp only [sum_range_succ, sum_range_zero, zero_add, binomC, Nat.sub_self, Nat.mul_one,
    Nat.mul_zero, Nat.sub_zero, hU0, one_mul, mul_one, Nat.cast_zero, zero_add, add_zero, div_one] at hcoef
  have hF := h m0
  rw [hcoef] at hF
  have hUm := hU m0
  have : ‖gam p w m0‖ ≤ 1 := by
    have e : gam p w m0 = (coeff m0 (wExp (uOf (gam p w) P)) + gam p w m0) -
        coeff m0 (wExp (uOf (gam p w) P)) := by ring
    rw [e]
    rw [sub_eq_add_neg]
    exact (IsUltrametricDist.norm_add_le_max _ _).trans (max_le hF (by rw [norm_neg]; exact hUm))
  linarith

/-- **Theorem `thm:saturation`**: (i) `A` is `p`-saturated, (ii) no block, (iii) `F_A` is `p`-integral. -/
theorem saturation_tfae (A : Set ℕ) :
    List.TFAE [Sat p A, NoBlocks p (wA A),
      ∀ n, ‖coeff n (wExp (fun j => (wA A j : ℚ_[p])))‖ ≤ 1] := by
  tfae_have 1 → 2 := noBlocks_of_sat A
  tfae_have 2 → 1 := sat_of_noBlocks A
  tfae_have 2 → 3 := fun h n => integral_of_noBlocks (wA A) h n
  tfae_have 3 → 2 := fun h => noBlocks_of_integral (wA A) h
  tfae_finish

/-- The last assertion of `thm:saturation`: for saturated `A` (and `a_A(n) ≠ 0`),
`v_p(a_A(n)) ≥ v_p(n!)` with equality iff `[x^n] F_A` is nonzero modulo `p`. -/
theorem saturated_valuation (A : Set ℕ) (h : Sat p A) (n : ℕ) (hz : aw (wA A) n ≠ 0) :
    padicValNat p n.factorial ≤ padicValInt p (aw (wA A) n) ∧
    (padicValNat p n.factorial = padicValInt p (aw (wA A) n) ↔
      resQ p (coeff n (wExp (fun j => (wA A j : ℚ_[p])))) ≠ 0) := by
  have hint := integral_of_noBlocks (wA A) (noBlocks_of_sat A h) n
  have hx : ((aw (wA A) n : ℤ) : ℚ_[p]) =
      coeff n (wExp (fun j => (wA A j : ℚ_[p]))) * (n.factorial : ℚ_[p]) := aw_cast_padic _ _
  refine ⟨?_, ?_⟩
  · have := vp_of_norm_le _ hz _ n 0 hx (by simpa using hint)
    simpa using this
  · rw [vp_eq_iff_norm_eq_one _ hz _ n hx, Ne, resQ_eq_zero_iff hint, not_lt]
    exact ⟨fun h => h.ge, fun h => le_antisymm hint h⟩

/-- The sets `A_M = {m : gcd(m,M) = 1}` are `p`-saturated for `p ∤ M`. -/
theorem sat_coprime (M : ℕ) (hpM : ¬ p ∣ M) : Sat p {m | Nat.Coprime m M} := by
  intro m _
  have hc : Nat.Coprime p M := (Nat.Prime.coprime_iff_not_dvd hp.out).2 hpM
  simp only [Set.mem_setOf_eq, Nat.coprime_mul_iff_left]
  exact ⟨fun h => h.2, fun h => ⟨hc, h⟩⟩

/-- If `p ≡ 1 (mod M)`, every residue class modulo `M` is `p`-saturated. -/
theorem sat_residue (M c : ℕ) (hpM : p % M = 1 % M) : Sat p {m | m % M = c % M} := by
  intro m _
  simp only [Set.mem_setOf_eq]
  have : p * m % M = m % M := by
    rw [Nat.mul_mod, hpM, ← Nat.mul_mod, one_mul]
  rw [this]

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/SecondOrder.lean <==
import CongruenceRestricted.HarmonicD

/-!
# Second order for a dominant block of depth one (Theorem `thm:second`, `W = 1`)

`γ : ℕ → ℚ_[p]` an Euler datum (`‖m γ_m‖ ≤ 1`), `N` a block with `‖γ_N‖ = p` (depth one), and
every other block `m` satisfies `‖γ_m‖ p² ≤ p^{⌊m/N⌋}` (`j_m ≤ ⌊m/N⌋ - 2`).  Then `F = B_N · R`
with `R` in the ring `GoodSer2` of series with `‖R_M‖ ≤ 1` for `M < 2N` and
`‖R_M‖ ≤ p^{Γ(⌊M/N⌋) - 2}` for `M ≥ 2N`, `Γ(q) = q + v_p(q!)`, and modulo terms of norm
`≤ p^{Γ(q) - 2}` only the vectors `q e_N` and `(q-1) e_N` contribute to `[x^{ν+Nq}] F`.
-/

open PowerSeries Finset IsUltrametricDist

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-- The second-order bound function. -/
noncomputable def Bd2 (p N M : ℕ) : ℝ :=
  if M < 2 * N then 1 else (p : ℝ) ^ Gam p 1 (M / N) / (p : ℝ) ^ 2

lemma Bd2_ge_one (N M : ℕ) (hN : 0 < N) : 1 ≤ Bd2 p N M := by
  unfold Bd2
  split_ifs with h
  · exact le_refl _
  · have hq : 2 ≤ M / N := (Nat.le_div_iff_mul_le hN).2 (by omega)
    have hG : 2 ≤ Gam p 1 (M / N) := hq.trans (by have := Gam_ge p 1 (M / N); omega)
    have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
    rw [le_div_iff₀ (by positivity), one_mul]
    exact pow_le_pow_right₀ hp1.le hG

lemma Bd2_mono (N : ℕ) (hN : 0 < N) {M M' : ℕ} (h : M ≤ M') : Bd2 p N M ≤ Bd2 p N M' := by
  by_cases h1 : M < 2 * N
  · have : Bd2 p N M = 1 := by unfold Bd2; simp [h1]
    rw [this]; exact Bd2_ge_one N M' hN
  · have h2 : ¬ M' < 2 * N := by omega
    unfold Bd2; simp only [h1, h2, if_false]
    have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
    apply div_le_div_of_nonneg_right _ (by positivity)
    exact pow_le_pow_right₀ hp1.le (Gam_mono p 1 (Nat.div_le_div_right h))

lemma Bd2_mul (N : ℕ) (hN : 0 < N) (a b : ℕ) : Bd2 p N a * Bd2 p N b ≤ Bd2 p N (a + b) := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  by_cases ha : a < 2 * N
  · have : Bd2 p N a = 1 := by unfold Bd2; simp [ha]
    rw [this, one_mul]; exact Bd2_mono N hN (by omega)
  by_cases hb : b < 2 * N
  · have : Bd2 p N b = 1 := by unfold Bd2; simp [hb]
    rw [this, mul_one]; exact Bd2_mono N hN (by omega)
  have hab : ¬ a + b < 2 * N := by omega
  unfold Bd2
  simp only [ha, hb, hab, if_false]
  have hs : a / N + b / N ≤ (a + b) / N := Nat.add_div_le_add_div a b N
  have hG : Gam p 1 (a / N) + Gam p 1 (b / N) ≤ Gam p 1 ((a + b) / N) :=
    (Gam_superadd p 1 _ _).trans (Gam_mono p 1 hs)
  have hpow : (p : ℝ) ^ Gam p 1 (a / N) * (p : ℝ) ^ Gam p 1 (b / N) ≤
      (p : ℝ) ^ Gam p 1 ((a + b) / N) := by
    rw [← pow_add]; exact pow_le_pow_right₀ hp1.le hG
  have hp0 : (0 : ℝ) < p := by linarith
  have hp2 : (1 : ℝ) ≤ (p : ℝ) ^ 2 := one_le_pow₀ hp1.le
  calc (p : ℝ) ^ Gam p 1 (a / N) / (p : ℝ) ^ 2 * ((p : ℝ) ^ Gam p 1 (b / N) / (p : ℝ) ^ 2)
      = ((p : ℝ) ^ Gam p 1 (a / N) * (p : ℝ) ^ Gam p 1 (b / N)) / ((p : ℝ) ^ 2 * (p : ℝ) ^ 2) := by
        field_simp
    _ ≤ (p : ℝ) ^ Gam p 1 ((a + b) / N) / ((p : ℝ) ^ 2 * (p : ℝ) ^ 2) :=
        div_le_div_of_nonneg_right hpow (by positivity)
    _ ≤ _ := by
        apply div_le_div_of_nonneg_left (by positivity) (by positivity)
        nlinarith

/-- The ring of series bounded by `Bd2`. -/
def GoodSer2 (p N : ℕ) [Fact p.Prime] (f : PowerSeries ℚ_[p]) : Prop :=
  ∀ M, ‖coeff M f‖ ≤ Bd2 p N M

lemma GoodSer2.one (N : ℕ) (hN : 0 < N) : GoodSer2 p N (1 : PowerSeries ℚ_[p]) := by
  intro M
  rw [coeff_one]
  split_ifs
  · simp; exact Bd2_ge_one N M hN
  · simp; linarith [Bd2_ge_one (p := p) N M hN]

lemma GoodSer2.mul {N : ℕ} (hN : 0 < N) {f g : PowerSeries ℚ_[p]} (hf : GoodSer2 p N f)
    (hg : GoodSer2 p N g) : GoodSer2 p N (f * g) := by
  intro M
  rw [coeff_mul]
  apply norm_sum_le_of_forall_le_of_nonneg (by linarith [Bd2_ge_one (p := p) N M hN])
  intro ij hij
  have hij' := Finset.mem_antidiagonal.1 hij
  rw [norm_mul]
  calc ‖coeff ij.1 f‖ * ‖coeff ij.2 g‖ ≤ Bd2 p N ij.1 * Bd2 p N ij.2 :=
        mul_le_mul (hf _) (hg _) (norm_nonneg _) (by linarith [Bd2_ge_one (p := p) N ij.1 hN])
    _ ≤ Bd2 p N (ij.1 + ij.2) := Bd2_mul N hN _ _
    _ = Bd2 p N M := by rw [hij']

lemma GoodSer2.prod {N : ℕ} (hN : 0 < N) {ι : Type*} (S : Finset ι)
    (f : ι → PowerSeries ℚ_[p]) (hf : ∀ i ∈ S, GoodSer2 p N (f i)) :
    GoodSer2 p N (∏ i ∈ S, f i) := by
  classical
  induction S using Finset.induction_on with
  | empty => simpa using GoodSer2.one (p := p) N hN
  | insert a S ha ih =>
    rw [prod_insert ha]
    exact GoodSer2.mul hN (hf a (mem_insert_self _ _)) (ih fun i hi => hf i (mem_insert_of_mem hi))

lemma blockSeries_good2_other (N m : ℕ) (hN : 0 < N) (hm : 1 ≤ m)
    (γ : ℚ_[p]) (h1 : 1 ≤ ‖γ‖) (hstar : ‖γ‖ * (p : ℝ) ^ 2 ≤ (p : ℝ) ^ (m / N)) :
    GoodSer2 p N (blockSeries m γ) := by
  intro M
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hp0 : (0 : ℝ) < p := by linarith
  rw [blockSeries, coeff_mk]
  by_cases hdv : m ∣ M
  swap
  · rw [if_neg hdv]; simp; linarith [Bd2_ge_one (p := p) N M hN]
  rw [if_pos hdv]
  obtain ⟨l, rfl⟩ := hdv
  rw [Nat.mul_div_cancel_left _ (by omega)]
  rcases Nat.eq_zero_or_pos l with rfl | hl
  · have : Bd2 p N (m * 0) = 1 := by unfold Bd2; simp [hN]
    rw [this]; simp [binomC]
  set u := m / N with hu
  have hu2 : 2 ≤ u := by
    by_contra hlt
    push Not at hlt
    have h3 : (p : ℝ) ^ u ≤ (p : ℝ) ^ 1 := pow_le_pow_right₀ hp1.le (by omega)
    have h4 : (p : ℝ) ^ 2 ≤ ‖γ‖ * (p : ℝ) ^ 2 := by nlinarith [pow_pos hp0 2]
    have : (p : ℝ) ^ 2 ≤ (p : ℝ) ^ 1 := h4.trans (hstar.trans h3)
    have := (pow_le_pow_iff_right₀ hp1).1 this
    omega
  have hmN : 2 * N ≤ m := by
    have := Nat.div_mul_le_self m N
    rw [← hu] at this
    nlinarith
  have hMN : ¬ m * l < 2 * N := by
    have : m ≤ m * l := Nat.le_mul_of_pos_right _ hl
    omega
  unfold Bd2
  rw [if_neg hMN]
  have hγle : ‖γ‖ ≤ (p : ℝ) ^ u / (p : ℝ) ^ 2 := by
    rw [le_div_iff₀ (by positivity)]; exact hstar
  have h2 : ‖γ‖ ^ l ≤ ((p : ℝ) ^ u / (p : ℝ) ^ 2) ^ l :=
    pow_le_pow_left₀ (by linarith) hγle l
  have h3 : ((p : ℝ) ^ u / (p : ℝ) ^ 2) ^ l = (p : ℝ) ^ (u * l) / (p : ℝ) ^ (2 * l) := by
    rw [div_pow, ← pow_mul, ← pow_mul]
  have hl1 : (p : ℝ) ^ 2 ≤ (p : ℝ) ^ (2 * l) := pow_le_pow_right₀ hp1.le (by omega)
  have hGam : u * l + padicValNat p l.factorial ≤ Gam p 1 (m * l / N) := by
    have h4 : u * l ≤ m * l / N := by
      rw [Nat.le_div_iff_mul_le hN]
      calc u * l * N = (u * N) * l := by ring
        _ ≤ m * l := Nat.mul_le_mul_right _ (Nat.div_mul_le_self m N)
    have h5 := Gam_mono p 1 h4
    have h6 : l ≤ u * l := Nat.le_mul_of_pos_left _ (by omega)
    have h7 := vfac_mono p h6
    unfold Gam at h5 ⊢
    omega
  calc ‖binomC γ l‖ ≤ ‖γ‖ ^ l * (p : ℝ) ^ padicValNat p l.factorial := norm_binomC_le γ h1 l
    _ ≤ ((p : ℝ) ^ (u * l) / (p : ℝ) ^ (2 * l)) * (p : ℝ) ^ padicValNat p l.factorial := by
        rw [← h3]; gcongr
    _ = (p : ℝ) ^ (u * l + padicValNat p l.factorial) / (p : ℝ) ^ (2 * l) := by
        rw [pow_add]; ring
    _ ≤ (p : ℝ) ^ (u * l + padicValNat p l.factorial) / (p : ℝ) ^ 2 := by
        apply div_le_div_of_nonneg_left (by positivity) (by positivity) hl1
    _ ≤ _ := by
        apply div_le_div_of_nonneg_right _ (by positivity)
        exact pow_le_pow_right₀ hp1.le hGam

/-- `F = B_N · R` up to degree `n`, with `R ∈ GoodSer2`. -/
theorem exists_goodSer2_factor (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (N : ℕ) (hN : 0 < N) (hNγ : ‖γ N‖ = p)
    (hstar : ∀ m : ℕ, 1 ≤ m → 1 < ‖γ m‖ → m ≠ N → ‖γ m‖ * (p : ℝ) ^ 2 ≤ (p : ℝ) ^ (m / N))
    (n : ℕ) :
    ∃ R : PowerSeries ℚ_[p], GoodSer2 p N R ∧
      ∀ k ≤ n, coeff k (wExp (wOf γ)) = coeff k (blockSeries N (γ N) * R) := by
  classical
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  let P : ℕ → Prop := fun m => 1 < ‖γ m‖
  let D := n + N
  have hNP : N ∈ blk P D := by
    simp only [blk, mem_filter, mem_Icc]
    exact ⟨⟨hN, by omega⟩, by show 1 < ‖γ N‖; rw [hNγ]; exact hp1⟩
  refine ⟨wExp (uOf γ P) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m), ?_, ?_⟩
  · apply GoodSer2.mul hN
    · intro M
      refine (norm_coeff_wExp_uOf_le γ hγ P ?_ M).trans (Bd2_ge_one N M hN)
      intro m _ hm
      exact not_lt.1 hm
    · apply GoodSer2.prod hN
      intro m hm
      have hm' := mem_erase.1 hm
      have hm2 := mem_filter.1 hm'.2
      have hm1 : 1 ≤ m := (mem_Icc.1 hm2.1).1
      have hPm : 1 < ‖γ m‖ := hm2.2
      exact blockSeries_good2_other N m hN hm1 (γ m) hPm.le (hstar m hm1 hPm hm'.1)
  · intro k hk
    rw [coeff_wExp_decomp γ P D k (by omega)]
    rw [← Finset.mul_prod_erase (blk P D) _ hNP]
    rw [show wExp (uOf γ P) * (blockSeries N (γ N) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m))
      = blockSeries N (γ N) * (wExp (uOf γ P) * ∏ m ∈ (blk P D).erase N, blockSeries m (γ m)) by
        ring]

/-! ### The second-order expansion -/

lemma norm_binomC_dep1 (γ : ℚ_[p]) (hγ : ‖γ‖ = p) (l : ℕ) :
    ‖binomC γ l‖ = (p : ℝ) ^ Gam p 1 l := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  rw [norm_binomC_eq γ (by rw [hγ]; exact hp1) l, hγ, ← pow_add]
  unfold Gam; ring_nf

lemma Gam1_succ (q : ℕ) : Gam p 1 (q + 1) = Gam p 1 q + 1 + padicValNat p (q + 1) := by
  unfold Gam
  rw [Nat.factorial_succ, padicValNat.mul (by omega) (Nat.factorial_ne_zero q)]
  ring

/-- Only the vectors `q e_N` and `(q-1) e_N` matter modulo `p^{Γ(q) - 2}`. -/
lemma second_split (N : ℕ) (hN : 0 < N) (γ : ℚ_[p]) (hγ : ‖γ‖ = p) (R : PowerSeries ℚ_[p])
    (hR : GoodSer2 p N R) (ν q' : ℕ) (hν : ν < N) :
    ∃ E : ℚ_[p], coeff (ν + N * (q' + 1)) (blockSeries N γ * R) =
        binomC γ (q' + 1) * coeff ν R + binomC γ q' * coeff (ν + N) R + E ∧
      ‖E‖ ≤ (p : ℝ) ^ Gam p 1 (q' + 1) / (p : ℝ) ^ 2 := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hdiv : (ν + N * (q' + 1)) / N = q' + 1 := by
    rw [Nat.add_mul_div_left _ _ hN, Nat.div_eq_of_lt hν, zero_add]
  rw [coeff_block_mul N hN γ R, hdiv, sum_range_succ, sum_range_succ]
  refine ⟨∑ l ∈ range q', binomC γ l * coeff (ν + N * (q' + 1) - N * l) R, ?_, ?_⟩
  · rw [show ν + N * (q' + 1) - N * (q' + 1) = ν by omega,
      show ν + N * (q' + 1) - N * q' = ν + N by rw [mul_add]; omega]
    ring
  · apply norm_sum_le_of_forall_le_of_nonneg (by positivity)
    intro l hl
    have hl' := mem_range.1 hl
    obtain ⟨t, ht⟩ : ∃ t, q' + 1 = l + t := ⟨q' + 1 - l, by omega⟩
    have ht2 : 2 ≤ t := by omega
    have e1 : ν + N * (q' + 1) - N * l = ν + N * t := by rw [ht, mul_add]; omega
    rw [e1, norm_mul, norm_binomC_dep1 γ hγ]
    have hR' := hR (ν + N * t)
    have hge : ¬ ν + N * t < 2 * N := by nlinarith
    unfold Bd2 at hR'
    rw [if_neg hge, Nat.add_mul_div_left _ _ hN, Nat.div_eq_of_lt hν, zero_add] at hR'
    calc (p : ℝ) ^ Gam p 1 l * ‖coeff (ν + N * t) R‖
        ≤ (p : ℝ) ^ Gam p 1 l * ((p : ℝ) ^ Gam p 1 t / (p : ℝ) ^ 2) :=
          mul_le_mul_of_nonneg_left hR' (by positivity)
      _ = (p : ℝ) ^ (Gam p 1 l + Gam p 1 t) / (p : ℝ) ^ 2 := by rw [pow_add]; ring
      _ ≤ _ := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          apply pow_le_pow_right₀ hp1.le
          rw [ht]
          exact Gam_superadd p 1 l t

lemma norm_natCast_eq_one (k : ℕ) (hk : ¬ p ∣ k) : ‖(k : ℚ_[p])‖ = 1 := by
  have hk0 : k ≠ 0 := by rintro rfl; exact hk (dvd_zero p)
  rw [Imp.norm_natCast_eq k hk0, padicValNat.eq_zero_of_not_dvd hk]
  simp

/-- **Second order**, for `F = B_N · R`.  Let `q = q' + 1`, `‖R_ν‖ = p^{-1}` and
`X = γ R_ν + q R_{ν+N}`.  Then `‖F_{ν+Nq}‖ = p^{Γ(q)-1}` if `p ∣ q` or `‖X‖ = 1`, and
`‖F_{ν+Nq}‖ ≤ p^{Γ(q)-2}` if `p ∤ q` and `‖X‖ < 1`. -/
theorem second_core (N : ℕ) (hN : 0 < N) (γ : ℚ_[p]) (hγ : ‖γ‖ = p) (R : PowerSeries ℚ_[p])
    (hR : GoodSer2 p N R) (ν q' : ℕ) (hν : ν < N) (hRν : ‖coeff ν R‖ = (p : ℝ)⁻¹) :
    (p ∣ q' + 1 → ‖coeff (ν + N * (q' + 1)) (blockSeries N γ * R)‖ =
        (p : ℝ) ^ Gam p 1 (q' + 1) / p) ∧
    (¬ p ∣ q' + 1 → ‖γ * coeff ν R + ((q' + 1 : ℕ) : ℚ_[p]) * coeff (ν + N) R‖ = 1 →
      ‖coeff (ν + N * (q' + 1)) (blockSeries N γ * R)‖ = (p : ℝ) ^ Gam p 1 (q' + 1) / p) ∧
    (¬ p ∣ q' + 1 → ‖γ * coeff ν R + ((q' + 1 : ℕ) : ℚ_[p]) * coeff (ν + N) R‖ < 1 →
      ‖coeff (ν + N * (q' + 1)) (blockSeries N γ * R)‖ ≤ (p : ℝ) ^ Gam p 1 (q' + 1) / (p : ℝ) ^ 2) := by
  have hp1 : (1 : ℝ) < p := by exact_mod_cast hp.out.one_lt
  have hp0 : (0 : ℝ) < p := by linarith
  obtain ⟨E, hE, hEle⟩ := second_split N hN γ hγ R hR ν q' hν
  have hζ : ‖coeff (ν + N) R‖ ≤ 1 := by
    have := hR (ν + N)
    unfold Bd2 at this
    rwa [if_pos (by omega)] at this
  set ζ := coeff (ν + N) R with hζdef
  set r := coeff ν R with hr
  have hb1 := norm_binomC_dep1 γ hγ (q' + 1)
  have hb0 := norm_binomC_dep1 γ hγ q'
  have hG := Gam1_succ (p := p) q'
  set G := Gam p 1 (q' + 1) with hGdef
  set G' := Gam p 1 q' with hG'def
  have hPG : (p : ℝ) ^ G = (p : ℝ) ^ G' * p * (p : ℝ) ^ padicValNat p (q' + 1) := by
    rw [hG, pow_add, pow_succ]
  have hpv : (1 : ℝ) ≤ (p : ℝ) ^ padicValNat p (q' + 1) := one_le_pow₀ hp1.le
  have hG'pos : (0 : ℝ) < (p : ℝ) ^ G' := by positivity
  refine ⟨fun hdvd => ?_, fun hnd hX => ?_, fun hnd hX => ?_⟩
  · -- `p ∣ q`
    have hv1 : 1 ≤ padicValNat p (q' + 1) := one_le_padicValNat_of_dvd (by omega) hdvd
    have hpv2 : (p : ℝ) ≤ (p : ℝ) ^ padicValNat p (q' + 1) := by
      calc (p : ℝ) = (p : ℝ) ^ 1 := (pow_one _).symm
        _ ≤ _ := pow_le_pow_right₀ hp1.le hv1
    have hT1 : ‖binomC γ (q' + 1) * r‖ = (p : ℝ) ^ G / p := by
      rw [norm_mul, hb1, hRν, div_eq_mul_inv]
    have hT2 : ‖binomC γ q' * ζ + E‖ ≤ (p : ℝ) ^ G / (p : ℝ) ^ 2 := by
      refine (norm_add_le_max _ _).trans (max_le ?_ hEle)
      rw [norm_mul, hb0]
      calc (p : ℝ) ^ G' * ‖ζ‖ ≤ (p : ℝ) ^ G' * 1 := mul_le_mul_of_nonneg_left hζ hG'pos.le
        _ ≤ (p : ℝ) ^ G / (p : ℝ) ^ 2 := by
          rw [hPG, le_div_iff₀ (by positivity)]
          have h5 := mul_le_mul_of_nonneg_left hpv2 (by positivity : (0 : ℝ) ≤ (p : ℝ) ^ G' * p)
          calc (p : ℝ) ^ G' * 1 * (p : ℝ) ^ 2 = (p : ℝ) ^ G' * p * p := by ring
            _ ≤ _ := h5
    have hlt : ‖binomC γ q' * ζ + E‖ < ‖binomC γ (q' + 1) * r‖ := by
      rw [hT1]
      refine lt_of_le_of_lt hT2 ?_
      rw [div_lt_div_iff₀ (by positivity) hp0]
      have : (0 : ℝ) < (p : ℝ) ^ G := by positivity
      have hpp : (p : ℝ) < (p : ℝ) ^ 2 := by nlinarith
      exact mul_lt_mul_of_pos_left hpp this
    rw [hE, add_assoc, norm_add_eq_max_of_norm_ne_norm (ne_of_gt hlt), max_eq_left hlt.le, hT1]
  all_goals
    have hv0 : padicValNat p (q' + 1) = 0 := padicValNat.eq_zero_of_not_dvd hnd
    rw [hv0, pow_zero, mul_one] at hPG
    have hq1 : ‖((q' + 1 : ℕ) : ℚ_[p])‖ = 1 := norm_natCast_eq_one (q' + 1) hnd
    have hq0 : ((q' + 1 : ℕ) : ℚ_[p]) ≠ 0 := by
      intro h; rw [h, norm_zero] at hq1; exact zero_ne_one hq1
    set X := γ * r + ((q' + 1 : ℕ) : ℚ_[p]) * ζ with hXdef
    -- `Y = binom_{q'} · Z` with `(q'+1) Z = X + q' r`
    set Z := (γ + q') / ((q' + 1 : ℕ) : ℚ_[p]) * r + ζ with hZdef
    have hY : binomC γ (q' + 1) * r + binomC γ q' * ζ = binomC γ q' * Z := by
      simp only [hZdef, binomC]
      push_cast
      ring
    have hqZ : ((q' + 1 : ℕ) : ℚ_[p]) * Z = X + (q' : ℚ_[p]) * r := by
      simp only [hZdef, hXdef]
      field_simp
      ring
    have hqr : ‖(q' : ℚ_[p]) * r‖ ≤ (p : ℝ)⁻¹ := by
      rw [norm_mul, hRν]
      calc ‖(q' : ℚ_[p])‖ * (p : ℝ)⁻¹ ≤ 1 * (p : ℝ)⁻¹ :=
            mul_le_mul_of_nonneg_right (norm_natCast_le_one' q') (by positivity)
        _ = _ := one_mul _
    have hZ : ‖Z‖ = ‖X + (q' : ℚ_[p]) * r‖ := by
      rw [← hqZ, norm_mul, hq1, one_mul]
    have hpinv : (p : ℝ)⁻¹ < 1 := inv_lt_one_of_one_lt₀ hp1
    rw [hE, hY]
  · -- `‖X‖ = 1`
    have hZ1 : ‖Z‖ = 1 := by
      rw [hZ, norm_add_eq_max_of_norm_ne_norm (by rw [hX]; linarith), hX]
      exact max_eq_left (by linarith)
    have hYn : ‖binomC γ q' * Z‖ = (p : ℝ) ^ G / p := by
      rw [norm_mul, hb0, hZ1, mul_one, hPG]; field_simp
    have hlt : ‖E‖ < ‖binomC γ q' * Z‖ := by
      rw [hYn]
      refine lt_of_le_of_lt hEle ?_
      rw [div_lt_div_iff₀ (by positivity) hp0]
      have : (0 : ℝ) < (p : ℝ) ^ G := by positivity
      have hpp : (p : ℝ) < (p : ℝ) ^ 2 := by nlinarith
      exact mul_lt_mul_of_pos_left hpp this
    rw [norm_add_eq_max_of_norm_ne_norm (ne_of_gt hlt), max_eq_left hlt.le, hYn]
  · -- `‖X‖ < 1`
    have hX' := norm_lt_one_le_inv X hX
    have hZle : ‖Z‖ ≤ (p : ℝ)⁻¹ := by
      rw [hZ]; exact (norm_add_le_max _ _).trans (max_le hX' hqr)
    have hYn : ‖binomC γ q' * Z‖ ≤ (p : ℝ) ^ G / (p : ℝ) ^ 2 := by
      rw [norm_mul, hb0]
      calc (p : ℝ) ^ G' * ‖Z‖ ≤ (p : ℝ) ^ G' * (p : ℝ)⁻¹ :=
            mul_le_mul_of_nonneg_left hZle hG'pos.le
        _ = (p : ℝ) ^ G / (p : ℝ) ^ 2 := by rw [hPG]; field_simp
    exact (norm_add_le_max _ _).trans (max_le hYn hEle)

/-- **Theorem `thm:second`** (for `W = 1`), on the series `F = exp(∑ (w_j) x^j/j)` of an Euler
datum `γ`: let `N` be a block with `‖γ_N‖ = p` and every other block `m` with
`‖γ_m‖ p² ≤ p^{⌊m/N⌋}`.  Let `ν < N` with `‖F_ν‖ = p^{-1}`, `ζ = F_{ν+N} - γ_N F_ν` and
`q = q' + 1`.  Then `‖ζ‖ ≤ 1`, and with `X = γ_N F_ν + q ζ`: if `p ∣ q` or `‖X‖ = 1`, then
`‖F_{ν+Nq}‖ = p^{Γ(q)-1}`; if `p ∤ q` and `‖X‖ < 1`, then `‖F_{ν+Nq}‖ ≤ p^{Γ(q)-2}`. -/
theorem second_order (γ : ℕ → ℚ_[p]) (hγ : ∀ m : ℕ, 1 ≤ m → ‖(m : ℚ_[p]) * γ m‖ ≤ 1)
    (N : ℕ) (hN : 0 < N) (hNγ : ‖γ N‖ = p)
    (hstar : ∀ m : ℕ, 1 ≤ m → 1 < ‖γ m‖ → m ≠ N → ‖γ m‖ * (p : ℝ) ^ 2 ≤ (p : ℝ) ^ (m / N))
    (ν q' : ℕ) (hν : ν < N) (hlow : ‖coeff ν (wExp (wOf γ))‖ = (p : ℝ)⁻¹) :
    ‖coeff (ν + N) (wExp (wOf γ)) - γ N * coeff ν (wExp (wOf γ))‖ ≤ 1 ∧
    (p ∣ q' + 1 → ‖coeff (ν + N * (q' + 1)) (wExp (wOf γ))‖ = (p : ℝ) ^ Gam p 1 (q' + 1) / p) ∧
    (¬ p ∣ q' + 1 → ‖γ N * coeff ν (wExp (wOf γ)) + ((q' + 1 : ℕ) : ℚ_[p]) *
        (coeff (ν + N) (wExp (wOf γ)) - γ N * coeff ν (wExp (wOf γ)))‖ = 1 →
      ‖coeff (ν + N * (q' + 1)) (wExp (wOf γ))‖ = (p : ℝ) ^ Gam p 1 (q' + 1) / p) ∧
    (¬ p ∣ q' + 1 → ‖γ N * coeff ν (wExp (wOf γ)) + ((q' + 1 : ℕ) : ℚ_[p]) *
        (coeff (ν + N) (wExp (wOf γ)) - γ N * coeff ν (wExp (wOf γ)))‖ < 1 →
      ‖coeff (ν + N * (q' + 1)) (wExp (wOf γ))‖ ≤ (p : ℝ) ^ Gam p 1 (q' + 1) / (p : ℝ) ^ 2) := by
  obtain ⟨R, hR, hF⟩ := exists_goodSer2_factor γ hγ N hN hNγ hstar (ν + N * (q' + 1))
  have hFν : coeff ν (wExp (wOf γ)) = coeff ν R := by
    rw [hF ν (by nlinarith), coeff_block_mul N hN, Nat.div_eq_of_lt hν]
    simp [binomC]
  have hFνN : coeff (ν + N) (wExp (wOf γ)) = coeff (ν + N) R + γ N * coeff ν R := by
    rw [hF (ν + N) (by nlinarith), coeff_block_mul N hN,
      show (ν + N) / N = 1 by rw [Nat.add_div_right _ hN, Nat.div_eq_of_lt hν]]
    simp [sum_range_succ, binomC]
  have hζ : coeff (ν + N) (wExp (wOf γ)) - γ N * coeff ν (wExp (wOf γ)) = coeff (ν + N) R := by
    rw [hFνN, hFν]; ring
  rw [hζ, hFν, hF _ le_rfl]
  rw [hFν] at hlow
  obtain ⟨h1, h2, h3⟩ := second_core N hN (γ N) hNγ R hR ν q' hν hlow
  refine ⟨?_, h1, h2, h3⟩
  have := hR (ν + N)
  unfold Bd2 at this
  rwa [if_pos (by omega)] at this

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/SharpPeriod.lean <==
import CongruenceRestricted.Periodicity

/-!
# Sharp periodicity (Theorem `thm:S`)

Abstract setting of `Periodicity.lean`: a finite nodup list `E` of blocks, depths `j`, and the
most efficient block `m_* ∈ E`.  Let `A₀`, `c_max` be bounds valid for the maximisers
(`SRange`: every maximiser `V` of degree `≤ k` has `⌊k/m_*⌋ - λ_* ≤ A₀` and multiplicities
`≤ c_max` outside `m_*`).  With

* `PM(x)` the largest cost of a vector on `ℰ' = E ∖ {m_*}` with multiplicities `≤ c_max` and
  degree `≤ x` (`PMf`, a bounded knapsack `kapC`),
* `T_a(ρ) = PM(ρ + m_* a) - j a - PM(ρ)` (`Tf`), `a ∈ [1, A₀]` *feasible* if `T_a(ρ) ≥ v_p(a!)`,
* `W(1,T) = T`, `W(a,T) = max(T - μ(a), ⌊log_p(a-1)⌋, 0)` with
  `μ(a) = min_{i<a} (v_p(i!) + v_p((a-1-i)!))` (`Wf`, `muf`),
* `B_ρ = 0` if no `a` is feasible and `1 + max W(a, T_a(ρ))` over the feasible `a` (`Brho`),
  `B_# = max_{ρ < m_*} B_ρ` (`Bsharp`),

`sharp_period`: for `k = m_* q + ρ` the condition `Ξ(k) = 0` depends only on `ρ` and
`q mod p^{B_ρ}`; `sharp_period_mod`: it depends only on `k mod m_* p^{B_#}`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

/-! ### A bounded knapsack -/

/-- Largest cost of a vector on the blocks of `bl` with multiplicities `≤ c` and degree `≤ M`. -/
def kapC (p : ℕ) (j : ℕ → ℕ) (c : ℕ) : List ℕ → ℕ → ℕ
  | [], _ => 0
  | m :: bl, M => (range (min (M / m) c + 1)).sup fun l =>
      Gam p (j m) l + kapC p j c bl (M - m * l)

theorem vcost_le_kapC (j : ℕ → ℕ) (c : ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ (M : ℕ) (V : ℕ →₀ ℕ), (∀ x ∈ V.support, x ∈ bl) → (∀ x, V x ≤ c) → vdeg V ≤ M →
      vcost p j V ≤ kapC p j c bl M := by
  induction bl with
  | nil =>
    intro M V hs _ _
    have : V = 0 := by
      ext m
      by_contra h
      exact absurd (hs m (Finsupp.mem_support_iff.2 h)) (by simp)
    subst this
    simp [vcost, kapC]
  | cons m bl ih =>
    intro M V hs hc hd
    have hm : 1 ≤ m := hbl m (by simp)
    have h1 := vdeg_erase V m
    have h2 := vcost_erase p j V m
    have hs' : ∀ x ∈ (V.erase m).support, x ∈ bl := by
      intro x hx
      have hx' := Finsupp.mem_support_iff.1 hx
      have hxm : x ≠ m := by
        intro h; subst h; simp at hx'
      have : x ∈ V.support := by
        rw [Finsupp.mem_support_iff, ← Finsupp.erase_ne hxm]; exact hx'
      have := hs x this
      simp at this
      rcases this with h | h
      · exact absurd h hxm
      · exact h
    have hc' : ∀ x, (V.erase m) x ≤ c := by
      intro x
      by_cases hx : x = m
      · subst hx; simp
      · rw [Finsupp.erase_ne hx]; exact hc x
    have hl : V m ≤ M / m := by
      rw [Nat.le_div_iff_mul_le hm]; nlinarith [hd]
    have := ih (fun x hx => hbl x (by simp [hx])) (M - m * V m) (V.erase m) hs' hc' (by omega)
    simp only [kapC]
    calc vcost p j V = Gam p (j m) (V m) + vcost p j (V.erase m) := h2.symm
      _ ≤ Gam p (j m) (V m) + kapC p j c bl (M - m * V m) := Nat.add_le_add_left this _
      _ ≤ _ := Finset.le_sup (f := fun l => Gam p (j m) l + kapC p j c bl (M - m * l))
          (mem_range.2 (by have := hc m; omega))

theorem exists_kapC (j : ℕ → ℕ) (c : ℕ) (bl : List ℕ) (hnd : bl.Nodup) (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ M, ∃ V : ℕ →₀ ℕ, (∀ x ∈ V.support, x ∈ bl) ∧ (∀ x, V x ≤ c) ∧ vdeg V ≤ M ∧
      vcost p j V = kapC p j c bl M := by
  induction bl with
  | nil => intro M; exact ⟨0, by simp, by simp, by simp [vdeg], by simp [vcost, kapC]⟩
  | cons m bl ih =>
    intro M
    have hm : 1 ≤ m := hbl m (by simp)
    have hmn : m ∉ bl := (List.nodup_cons.1 hnd).1
    have ih' := ih (List.nodup_cons.1 hnd).2 (fun x hx => hbl x (by simp [hx]))
    have hne : (range (min (M / m) c + 1)).Nonempty := ⟨0, by simp⟩
    obtain ⟨l, hl, hmax⟩ := Finset.exists_mem_eq_sup _ hne
      (fun l => Gam p (j m) l + kapC p j c bl (M - m * l))
    have hl' := mem_range.1 hl
    obtain ⟨V', hs, hc, hd, hcost⟩ := ih' (M - m * l)
    have hV0 : V' m = 0 := by
      by_contra h
      exact hmn (hs m (Finsupp.mem_support_iff.2 h))
    have hml : m * l ≤ M := by
      have : l ≤ M / m := by omega
      calc m * l ≤ m * (M / m) := Nat.mul_le_mul_left _ this
        _ ≤ M := Nat.mul_div_le M m
    refine ⟨V' + Finsupp.single m l, ?_, ?_, ?_, ?_⟩
    · intro x hx
      rcases Finset.mem_union.1 (Finsupp.support_add hx) with h | h
      · exact List.mem_cons_of_mem _ (hs x h)
      · rw [Finset.mem_singleton.1 (Finsupp.support_single_subset h)]; simp
    · intro x
      by_cases hx : x = m
      · subst hx; simp [hV0]; omega
      · simp [Ne.symm hx, hc x]
    · rw [vdeg_add_single V' hV0]; omega
    · rw [vcost_add_single p j V' hV0, hcost]
      simp only [kapC]
      rw [hmax]; ring

/-! ### The data of Theorem `thm:S` -/

/-- `PM(x)`. -/
def PMf (p : ℕ) (j : ℕ → ℕ) (c : ℕ) (E : List ℕ) (ms x : ℕ) : ℕ := kapC p j c (E.erase ms) x

/-- `T_a(ρ) = PM(ρ + m_* a) - j a - PM(ρ)`. -/
def Tf (p : ℕ) (j : ℕ → ℕ) (c : ℕ) (E : List ℕ) (ms a ρ : ℕ) : ℤ :=
  (PMf p j c E ms (ρ + ms * a) : ℤ) - (j ms * a : ℕ) - (PMf p j c E ms ρ : ℤ)

/-- `μ(a) = min_{0 ≤ i < a} (v_p(i!) + v_p((a-1-i)!))`. -/
noncomputable def muf (p a : ℕ) : ℕ :=
  if h : 0 < a then
    (range a).inf' ⟨0, mem_range.2 h⟩
      (fun i => padicValNat p i.factorial + padicValNat p (a - 1 - i).factorial)
  else 0

/-- `W(1,T) = T`, `W(a,T) = max(T - μ(a), ⌊log_p(a-1)⌋, 0)`. -/
noncomputable def Wf (p a : ℕ) (T : ℤ) : ℕ :=
  if a = 1 then T.toNat else max (T - muf p a).toNat (Nat.log p (a - 1))

/-- `B_ρ`: `0` if no `a ∈ [1, A₀]` is feasible, else `1 + max W(a, T_a(ρ))` over the feasible `a`. -/
noncomputable def Brho (p : ℕ) (j : ℕ → ℕ) (c A0 : ℕ) (E : List ℕ) (ms ρ : ℕ) : ℕ :=
  ((Icc 1 A0).filter (fun a => (padicValNat p a.factorial : ℤ) ≤ Tf p j c E ms a ρ)).sup
    (fun a => Wf p a (Tf p j c E ms a ρ) + 1)

/-- `B_# = max_{ρ < m_*} B_ρ`. -/
noncomputable def Bsharp (p : ℕ) (j : ℕ → ℕ) (c A0 : ℕ) (E : List ℕ) (ms : ℕ) : ℕ :=
  (range ms).sup (Brho p j c A0 E ms)

/-- Validity of the bounds `A₀`, `c_max` for the maximisers (Lemma `lem:range`). -/
def SRange (p : ℕ) [Fact p.Prime] (j : ℕ → ℕ) (E : List ℕ) (ms A0 c : ℕ) : Prop :=
  ∀ k, ∀ V ∈ Mx p j E k, k / ms - V ms ≤ A0 ∧ ∀ m, m ≠ ms → V m ≤ c

/-! ### Valuations near a multiple of a high power of `p` (Lemma `lem:window`) -/

lemma val_near (w x t : ℕ) (hx : p ^ w ∣ x) (ht0 : 0 < t) (htw : t < p ^ w) :
    padicValNat p (x + t) = padicValNat p t ∧ (t < x → padicValNat p (x - t) = padicValNat p t) := by
  set e := padicValNat p t with he
  have hpt : p ^ e ∣ t := pow_padicValNat_dvd
  have hew : e < w := by
    have h1 : p ^ e ≤ t := Nat.le_of_dvd ht0 hpt
    exact (Nat.pow_lt_pow_iff_right hp.out.one_lt).1 (lt_of_le_of_lt h1 htw)
  have hpx : p ^ e ∣ x := (pow_dvd_pow p hew.le).trans hx
  have hpx1 : p ^ (e + 1) ∣ x := (pow_dvd_pow p hew).trans hx
  have hnt : ¬ p ^ (e + 1) ∣ t := pow_succ_padicValNat_not_dvd (by omega)
  have key : ∀ y : ℕ, y ≠ 0 → p ^ e ∣ y → ¬ p ^ (e + 1) ∣ y → padicValNat p y = e := by
    intro y hy h1 h2
    have a1 := (padicValNat_dvd_iff_le (p := p) hy).1 h1
    have a2 : ¬ e + 1 ≤ padicValNat p y := fun h => h2 ((padicValNat_dvd_iff_le hy).2 h)
    omega
  refine ⟨key _ (by omega) (dvd_add hpx hpt) fun h => hnt ((Nat.dvd_add_right hpx1).1 h),
    fun htx => key _ (by omega) (Nat.dvd_sub hpx hpt) fun h => hnt ?_⟩
  have := Nat.dvd_sub hpx1 h
  rwa [Nat.sub_sub_self htx.le] at this

lemma vfac_up (w x : ℕ) (hx : p ^ w ∣ x) :
    ∀ n, n < p ^ w → padicValNat p (x + n).factorial =
      padicValNat p x.factorial + padicValNat p n.factorial := by
  intro n
  induction n with
  | zero => intro _; simp
  | succ n ih =>
    intro hn
    rw [show x + (n + 1) = (x + n) + 1 by ring, vfac_succ, vfac_succ (p := p) n, ih (by omega),
      show x + n + 1 = x + (n + 1) by ring, (val_near w x (n + 1) hx (by omega) hn).1]
    ring

lemma vfac_down (w x : ℕ) (hx : p ^ w ∣ x) :
    ∀ n, n < x → n < p ^ w → padicValNat p (x - 1).factorial =
      padicValNat p (x - 1 - n).factorial + padicValNat p n.factorial := by
  intro n
  induction n with
  | zero => intro _ _; simp
  | succ n ih =>
    intro hnx hn
    rw [ih (by omega) (by omega)]
    have e1 : x - 1 - n = (x - 1 - (n + 1)) + 1 := by omega
    rw [e1, vfac_succ, vfac_succ (p := p) n,
      show x - 1 - (n + 1) + 1 = x - (n + 1) by omega,
      (val_near w x (n + 1) hx (by omega) hn).2 (by omega)]
    ring

lemma muf_le (a i : ℕ) (hi : i < a) :
    muf p a ≤ padicValNat p i.factorial + padicValNat p (a - 1 - i).factorial := by
  unfold muf
  rw [dif_pos (by omega)]
  exact Finset.inf'_le _ (mem_range.2 hi)

/-- **Lemma `lem:window`.**  If `a ≥ 1`, `q ≥ a` and `s_a(q) = v_p(q!/(q-a)!) ≤ T`, then
`v_p(q - i) ≤ W(a, T)` for all `i < a`. -/
theorem window (a q : ℕ) (T : ℤ) (ha : 1 ≤ a) (hqa : a ≤ q)
    (hS : (padicValNat p q.factorial : ℤ) - padicValNat p (q - a).factorial ≤ T) :
    ∀ i < a, padicValNat p (q - i) ≤ Wf p a T := by
  intro i0 hi0
  set x := q - i0 with hxdef
  set w := padicValNat p x with hw
  have hx1 : 1 ≤ x := by omega
  have hxs : padicValNat p x.factorial = w + padicValNat p (x - 1).factorial := by
    have := vfac_succ (p := p) (x - 1)
    rwa [show x - 1 + 1 = x by omega] at this
  unfold Wf
  by_cases ha1 : a = 1
  · rw [if_pos ha1]
    subst ha1
    have hi : i0 = 0 := by omega
    rw [hi, Nat.sub_zero] at hxdef
    rw [hxdef] at hxs
    have : (w : ℤ) ≤ T := by omega
    omega
  rw [if_neg ha1]
  by_cases hpw : p ^ w ≤ a - 1
  · exact le_max_of_le_right (Nat.le_log_of_pow_le hp.out.one_lt hpw)
  · push Not at hpw
    apply le_max_of_le_left
    have hdvd : p ^ w ∣ x := pow_padicValNat_dvd
    set n := a - 1 - i0 with hn
    have hup := vfac_up (p := p) w x hdvd i0 (by omega)
    have hdown := vfac_down (p := p) w x hdvd n (by omega) (by omega)
    rw [show x + i0 = q by omega] at hup
    rw [show x - 1 - n = q - a by omega] at hdown
    have hmu := muf_le (p := p) a i0 hi0
    rw [← hn] at hmu
    have : (w : ℤ) ≤ T - muf p a := by omega
    omega

/-! ### The maximisers are good for `B_ρ` -/

theorem sharp_good (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (A0 c : ℕ) (hR : SRange p j E ms A0 c) (ρ q : ℕ) (hρ : ρ < ms) :
    ∀ V ∈ Mx p j E (ms * q + ρ), V ms ≤ q ∧
      ∀ i < q - V ms, padicValNat p (V ms + i + 1) < Brho p j c A0 E ms ρ := by
  classical
  intro V hV
  have hms1 : 1 ≤ ms := hpos ms hms
  have hkq : (ms * q + ρ) / ms = q := by
    rw [add_comm, Nat.add_mul_div_left _ _ (by omega), Nat.div_eq_of_lt hρ, zero_add]
  obtain ⟨hs, hd, hc⟩ := (mem_Mx j E hE hpos _ V).1 hV
  obtain ⟨hA, hcm⟩ := hR _ V hV
  rw [hkq] at hA
  set lam := V ms with hlam
  set D := V.erase ms with hD
  have hdeg := vdeg_erase V ms
  have hcost := vcost_erase p j V ms
  rw [← hlam, ← hD] at hdeg hcost
  have hlq : lam ≤ q := by
    by_contra h
    push Not at h
    have : ms * (q + 1) ≤ ms * lam := Nat.mul_le_mul_left _ h
    nlinarith
  refine ⟨hlq, fun i hi => ?_⟩
  set a := q - lam with ha
  have ha1 : 1 ≤ a := by omega
  -- the list `ℰ'`
  have hEnd := hE.erase ms
  have hposE' : ∀ m ∈ E.erase ms, 1 ≤ m := fun m hm => hpos m (List.mem_of_mem_erase hm)
  have hmemE' : ∀ m, m ∈ E.erase ms ↔ m ≠ ms ∧ m ∈ E := fun m => hE.mem_erase_iff
  -- `D` is admissible for `PM(ρ + m_* a)`
  have hDs : ∀ x ∈ D.support, x ∈ E.erase ms := by
    intro x hx
    rw [hD, Finsupp.support_erase] at hx
    exact (hmemE' x).2 ⟨Finset.ne_of_mem_erase hx, hs x (Finset.mem_of_mem_erase hx)⟩
  have hDc : ∀ x, D x ≤ c := by
    intro x
    by_cases hx : x = ms
    · subst hx; simp [hD]
    · rw [hD, Finsupp.erase_ne hx]; exact hcm x hx
  have hDd : vdeg D ≤ ρ + ms * a := by
    have : ms * q = ms * lam + ms * a := by rw [ha, ← mul_add, Nat.add_sub_cancel' hlq]
    omega
  have hD1 := vcost_le_kapC (p := p) j c (E.erase ms) hposE' _ D hDs hDc hDd
  -- the comparison vector `D₀ + q e_{m_*}`
  obtain ⟨D0, hs0, hc0, hd0, hcost0⟩ := exists_kapC (p := p) j c (E.erase ms) hEnd hposE' ρ
  have hD0ms : D0 ms = 0 := by
    by_contra h
    exact ((hmemE' ms).1 (hs0 ms (Finsupp.mem_support_iff.2 h))).1 rfl
  have hV0 := vcost_le_kap p j E hpos (ms * q + ρ) (D0 + Finsupp.single ms q)
    (by
      intro x hx
      rcases Finset.mem_union.1 (Finsupp.support_add hx) with h | h
      · exact List.mem_of_mem_erase (hs0 x h)
      · rw [Finset.mem_singleton.1 (Finsupp.support_single_subset h)]; exact hms)
    (by rw [vdeg_add_single D0 hD0ms]; omega)
  rw [vcost_add_single p j D0 hD0ms, hcost0] at hV0
  -- `s_a(q) ≤ T_a(ρ)`
  have hS : (padicValNat p q.factorial : ℤ) - padicValNat p (q - a).factorial ≤
      Tf p j c E ms a ρ := by
    unfold Tf PMf
    rw [show q - a = lam by omega]
    unfold Gam at hV0 hcost
    have e : j ms * q = j ms * lam + j ms * a := by rw [ha, ← mul_add, Nat.add_sub_cancel' hlq]
    have h1 : j ms * q + padicValNat p q.factorial + kapC p j c (E.erase ms) ρ ≤
        j ms * lam + padicValNat p lam.factorial + kapC p j c (E.erase ms) (ρ + ms * a) := by
      omega
    omega
  have hva : (padicValNat p a.factorial : ℤ) ≤ Tf p j c E ms a ρ := by
    have := vfac_superadd p lam a
    rw [show lam + a = q by omega] at this
    rw [show q - a = lam by omega] at hS
    have : (padicValNat p a.factorial : ℤ) ≤ padicValNat p q.factorial - padicValNat p lam.factorial := by
      omega
    linarith
  have hmemF : a ∈ (Icc 1 A0).filter
      (fun a => (padicValNat p a.factorial : ℤ) ≤ Tf p j c E ms a ρ) :=
    mem_filter.2 ⟨mem_Icc.2 ⟨ha1, hA⟩, hva⟩
  have hB : Wf p a (Tf p j c E ms a ρ) + 1 ≤ Brho p j c A0 E ms ρ :=
    Finset.le_sup (f := fun a => Wf p a (Tf p j c E ms a ρ) + 1) hmemF
  have hw := window (p := p) a q _ ha1 (by omega) hS (a - 1 - i) (by omega)
  rw [show q - (a - 1 - i) = lam + i + 1 by omega] at hw
  omega

/-! ### Theorem `thm:S` -/

theorem sharp_shift (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (A0 c : ℕ) (hR : SRange p j E ms A0 c) (ρ q : ℕ) (hρ : ρ < ms)
    (al i0 : ℕ → ZMod p) :
    Xi p j al i0 E (ms * (q + p ^ Brho p j c A0 E ms ρ) + ρ) =
      al ms ^ (p ^ Brho p j c A0 E ms ρ) * omg p q *
        (omg p (q + p ^ Brho p j c A0 E ms ρ))⁻¹ * Xi p j al i0 E (ms * q + ρ) := by
  set B := Brho p j c A0 E ms ρ with hB
  have hms1 : 1 ≤ ms := hpos ms hms
  have hkq : (ms * q + ρ) / ms = q := by
    rw [add_comm, Nat.add_mul_div_left _ _ (by omega), Nat.div_eq_of_lt hρ, zero_add]
  have e : ms * (q + p ^ B) + ρ = (ms * q + ρ) + ms * p ^ B := by ring
  have h := Xi_shift_of_good j E hE hpos ms hms B (ms * q + ρ)
    (by rw [hkq]; exact sharp_good j E hE hpos ms hms A0 c hR ρ q hρ)
    (by
      rw [hkq, ← e]
      exact sharp_good j E hE hpos ms hms A0 c hR ρ (q + p ^ B) hρ) al i0
  rw [hkq] at h
  rw [e, h]

/-- **Theorem `thm:S`.**  Under the hypotheses of Theorem `thm:period` and for valid bounds
`A₀`, `c_max` (`SRange`), if `α_* ≠ 0` then for `k = m_* q + ρ` (`ρ < m_*`) the condition
`Ξ(k) = 0` depends only on `ρ` and on `q mod p^{B_ρ}`. -/
theorem sharp_period (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (A0 c : ℕ) (hR : SRange p j E ms A0 c)
    (al i0 : ℕ → ZMod p) (hal : al ms ≠ 0) (ρ : ℕ) (hρ : ρ < ms) (q q' : ℕ)
    (hqq : q % p ^ Brho p j c A0 E ms ρ = q' % p ^ Brho p j c A0 E ms ρ) :
    (Xi p j al i0 E (ms * q + ρ) = 0 ↔ Xi p j al i0 E (ms * q' + ρ) = 0) := by
  set B := Brho p j c A0 E ms ρ with hB
  have step : ∀ r t, (Xi p j al i0 E (ms * (r + p ^ B * t) + ρ) = 0 ↔
      Xi p j al i0 E (ms * r + ρ) = 0) := by
    intro r t
    induction t with
    | zero => simp
    | succ t ih =>
      rw [show r + p ^ B * (t + 1) = (r + p ^ B * t) + p ^ B by ring,
        sharp_shift j E hE hpos ms hms A0 c hR ρ _ hρ al i0, ← ih]
      have hc : al ms ^ (p ^ B) * omg p (r + p ^ B * t) * (omg p (r + p ^ B * t + p ^ B))⁻¹ ≠ 0 :=
        mul_ne_zero (mul_ne_zero (pow_ne_zero _ hal) (omg_ne_zero _)) (inv_ne_zero (omg_ne_zero _))
      exact ⟨fun h => (mul_eq_zero.1 h).resolve_left hc, fun h => by rw [h, mul_zero]⟩
  have h1 := step (q % p ^ B) (q / p ^ B)
  have h2 := step (q' % p ^ B) (q' / p ^ B)
  rw [Nat.mod_add_div] at h1 h2
  rw [h1, h2, hqq]

/-- **Theorem `thm:S`, period.**  `Ξ(k) = 0` depends only on `k mod m_* p^{B_#}`; in
particular the zero set of `Ξ` is purely periodic and its least period divides `m_* p^{B_#}`. -/
theorem sharp_period_mod (j : ℕ → ℕ) (E : List ℕ) (hE : E.Nodup) (hpos : ∀ m ∈ E, 1 ≤ m)
    (ms : ℕ) (hms : ms ∈ E) (A0 c : ℕ) (hR : SRange p j E ms A0 c)
    (al i0 : ℕ → ZMod p) (hal : al ms ≠ 0) (k k' : ℕ)
    (hkk : k % (ms * p ^ Bsharp p j c A0 E ms) = k' % (ms * p ^ Bsharp p j c A0 E ms)) :
    (Xi p j al i0 E k = 0 ↔ Xi p j al i0 E k' = 0) := by
  set P := p ^ Bsharp p j c A0 E ms with hP
  have hms1 : 1 ≤ ms := hpos ms hms
  have hρ : k % ms = k' % ms := by
    rw [← Nat.mod_mul_right_mod k ms P, hkk, Nat.mod_mul_right_mod]
  have hq : k / ms % P = k' / ms % P := by
    rw [← Nat.mod_mul_right_div_self, hkk, Nat.mod_mul_right_div_self]
  set ρ := k % ms with hρdef
  have hρlt : ρ < ms := Nat.mod_lt _ (by omega)
  have hBle : Brho p j c A0 E ms ρ ≤ Bsharp p j c A0 E ms :=
    Finset.le_sup (f := Brho p j c A0 E ms) (mem_range.2 hρlt)
  have hdvd : p ^ Brho p j c A0 E ms ρ ∣ P := pow_dvd_pow p hBle
  have hq' : k / ms % p ^ Brho p j c A0 E ms ρ = k' / ms % p ^ Brho p j c A0 E ms ρ := by
    rw [← Nat.mod_mod_of_dvd (k / ms) hdvd, hq, Nat.mod_mod_of_dvd _ hdvd]
  have e1 : ms * (k / ms) + ρ = k := Nat.div_add_mod k ms
  have e2 : ms * (k' / ms) + ρ = k' := by rw [hρ]; exact Nat.div_add_mod k' ms
  have := sharp_period j E hE hpos ms hms A0 c hR al i0 hal ρ hρlt (k / ms) (k' / ms) hq'
  rwa [e1, e2] at this

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/Shift.lean <==
import CongruenceRestricted.Conv

/-!
# The shift congruence modulo `q` and the value `a(q)` modulo a prime `q`

* `aw_shift`: `a(n+q) ≡ a(q) a(n) (mod q)` for every modulus `q` (from the recurrence).
* `aw_prime_mod`: for a prime `q`, `a(q) ≡ w_1 - w_q (mod q)`.
* `aS_shift_neg`: if `1 ∈ S` and `q ∉ S` then `a_S(n+q) ≡ - a_S(n) (mod q)`.
-/

open Finset

namespace CongruenceRestricted

lemma ff_cast (q : ℕ) (x : ℤ) (j : ℕ) :
    ((ff x j : ℤ) : ZMod q) = ∏ i ∈ range j, ((x : ZMod q) - i) := by
  simp [ff]

/-- Shift congruence modulo `q`: `a(n+q) ≡ a(q) a(n) (mod q)`, in `ZMod q`. -/
theorem aw_shift (w : ℕ → ℤ) (q : ℕ) (n : ℕ) :
    ((aw w (n + q) : ℤ) : ZMod q) = (aw w q : ZMod q) * (aw w n : ZMod q) := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [aw_zero]
    | succ n =>
      have e : n + 1 + q = (n + q) + 1 := by omega
      rw [e, aw_succ]
      push_cast
      have hsub : range (n + 1) ⊆ range (n + q + 1) := by
        intro x hx; simp only [mem_range] at *; omega
      rw [← sum_subset hsub]
      · rw [aw_succ]
        push_cast
        rw [mul_sum]
        apply sum_congr rfl
        intro j hj
        have hj' := mem_range.1 hj
        have e2 : n + q - j = (n - j) + q := by omega
        rw [e2]
        have := ih (n - j) (by omega)
        push_cast at this
        rw [this, ff_cast, ff_cast]
        simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
        ring
      · intro j _ hj
        simp only [mem_range] at hj
        have : ∏ i ∈ range j, (((n : ℤ) : ZMod q) - i) = 0 := by
          apply prod_eq_zero (i := n) (mem_range.2 (by omega))
          simp
        rw [ff_cast]
        simp only [Int.cast_add, Int.cast_natCast, ZMod.natCast_self, add_zero]
        push_cast at this
        rw [this]
        simp


/-- `a(n)` depends only on `w_1, …, w_n`. -/
lemma aw_congr (w w' : ℕ → ℤ) (n : ℕ) (h : ∀ m, 1 ≤ m → m ≤ n → w m = w' m) :
    aw w n = aw w' n := by
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    cases n with
    | zero => simp [aw_zero]
    | succ n =>
      rw [aw_succ, aw_succ]
      apply sum_congr rfl
      intro j hj
      have hj' := mem_range.1 hj
      rw [h (j + 1) (by omega) (by omega), ih (n - j) (by omega)]
      intro m hm1 hm2
      exact h m hm1 (by omega)

/-- The weight supported at the single point `m`. -/
def single (m : ℕ) (c : ℤ) : ℕ → ℤ := fun i => if i = m then c else 0

lemma aw_single_dvd (m : ℕ) (c : ℤ) (hm : 1 ≤ m) :
    ∀ n, 1 ≤ n → ¬ m ∣ n → aw (single m c) n = 0 := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro hn hdvd
    obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
    rw [aw_succ]
    apply sum_eq_zero
    intro j hj
    have hj' := mem_range.1 hj
    by_cases hjm : j + 1 = m
    · have hmn : n' + 1 - m ≠ 0 := by
        intro h0
        apply hdvd
        have : n' + 1 = m := by omega
        rw [this]
      have e : n' - j = n' + 1 - m := by omega
      rw [e, ih (n' + 1 - m) (by omega) (by omega) (by
        intro hd
        apply hdvd
        have : n' + 1 = (n' + 1 - m) + m := by omega
        rw [this]
        exact dvd_add hd dvd_rfl)]
      simp
    · simp [single, hjm]

lemma aw_single_one (c : ℤ) (n : ℕ) : aw (single 1 c) n = c ^ n := by
  induction n with
  | zero => simp [aw_zero]
  | succ n ih =>
    rw [aw_succ, sum_eq_single 0]
    · simp [single, ih, ff_zero, pow_succ]; ring
    · intro j _ hj
      simp [single, hj]
    · intro h; exact absurd (mem_range.2 (by omega)) h

lemma aw_single_self (q : ℕ) (hq : 1 ≤ q) (c : ℤ) :
    aw (single q c) q = c * (q - 1).factorial := by
  obtain ⟨q', rfl⟩ : ∃ q', q = q' + 1 := ⟨q - 1, by omega⟩
  rw [aw_succ, sum_eq_single q']
  · simp [single, ff_nat, Nat.descFactorial_self, aw_zero]
  · intro j hj hne
    simp [single, hne]
  · intro h; exact absurd (mem_range.2 (by omega)) h

lemma conv_prime (q : ℕ) [Fact q.Prime] (a b : ℕ → ℤ) (ha : a 0 = 1) (hb : b 0 = 1) :
    ((conv a b q : ℤ) : ZMod q) = (a q : ZMod q) + (b q : ZMod q) := by
  have hq := (Fact.out : q.Prime)
  unfold conv
  push_cast
  rw [Finset.sum_eq_add_of_mem 0 q (mem_range.2 (by omega)) (mem_range.2 (by omega))
    (by have := hq.pos; omega)]
  · simp [ha, hb]; ring
  · intro i hi hne
    have hi1 := mem_range.1 hi
    have h0 : (q.choose i : ZMod q) = 0 := by
      rw [ZMod.natCast_eq_zero_iff]
      exact hq.dvd_choose_self (by omega) (by omega)
    simp [h0]


/-- Truncation of a weight sequence at `L`. -/
def wt (w : ℕ → ℤ) (L : ℕ) : ℕ → ℤ := fun m => if m ≤ L then w m else 0

lemma wt_succ (w : ℕ → ℤ) (L : ℕ) :
    wt w (L + 1) = fun m => wt w L m + single (L + 1) (w (L + 1)) m := by
  funext m
  unfold wt single
  by_cases h1 : m ≤ L
  · have : m ≠ L + 1 := by omega
    have h3 : m ≤ L + 1 := by omega
    simp [h1, this, h3]
  · by_cases h2 : m = L + 1
    · subst h2; simp
    · have : ¬ m ≤ L + 1 := by omega
      simp [h1, h2, this]

lemma aw_zero_weight (n : ℕ) : aw (fun _ => (0 : ℤ)) (n + 1) = 0 := by
  rw [aw_succ]; simp

lemma aw_wt_sum (q : ℕ) [Fact q.Prime] (w : ℕ → ℤ) (L : ℕ) :
    ((aw (wt w L) q : ℤ) : ZMod q)
      = ∑ m ∈ Icc 1 L, ((aw (single m (w m)) q : ℤ) : ZMod q) := by
  have hq := (Fact.out : q.Prime)
  induction L with
  | zero =>
    have hz : aw (fun _ => (0 : ℤ)) q = 0 := by
      obtain ⟨q', hq'⟩ : ∃ q', q = q' + 1 := ⟨q - 1, by have := hq.pos; omega⟩
      rw [hq']; exact aw_zero_weight q'
    have : aw (wt w 0) q = aw (fun _ => (0 : ℤ)) q := by
      apply aw_congr
      intro m hm1 _
      simp [wt]; omega
    rw [this, hz]; simp
  | succ L ih =>
    rw [wt_succ, aw_add, conv_prime q _ _ (aw_zero _) (aw_zero _), ih,
      Finset.sum_Icc_succ_top (by omega)]

/-- **`a(q) ≡ w_1 - w_q (mod q)`** for a prime `q`. -/
theorem aw_prime_mod (q : ℕ) [Fact q.Prime] (w : ℕ → ℤ) :
    ((aw w q : ℤ) : ZMod q) = (w 1 : ZMod q) - (w q : ZMod q) := by
  have hq := (Fact.out : q.Prime)
  have h2 := hq.two_le
  have h1 : aw w q = aw (wt w q) q := by
    apply aw_congr
    intro m hm1 hm2
    simp [wt, hm2]
  rw [h1, aw_wt_sum, Finset.sum_eq_add_of_mem 1 q
    (mem_Icc.2 ⟨le_rfl, by omega⟩) (mem_Icc.2 ⟨by omega, le_rfl⟩) (by omega)]
  · rw [aw_single_one, aw_single_self q (by omega)]
    push_cast
    rw [ZMod.pow_card, ZMod.wilsons_lemma]
    ring
  · intro m hm hne
    have hm' := mem_Icc.1 hm
    have : ¬ m ∣ q := by
      intro hd
      rcases (Nat.dvd_prime hq).1 hd with h | h
      · exact hne.1 h
      · exact hne.2 h
    rw [aw_single_dvd m _ (by omega) q (by omega) this]
    simp

/-- If `1 ∈ S` and the prime `q ∉ S`, then `a_S(n+q) ≡ -a_S(n) (mod q)`. -/
theorem aS_shift_neg (S : Set ℕ) (h1 : 1 ∈ S) (q : ℕ) [Fact q.Prime] (hq : q ∉ S) (n : ℕ) :
    ((aS S (n + q) : ℤ) : ZMod q) = - ((aS S n : ℤ) : ZMod q) := by
  unfold aS
  rw [aw_shift, aw_prime_mod, wS_of_mem h1, wS_of_not_mem hq]
  simp

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/TwoAdic.lean <==
import CongruenceRestricted.Defs

/-!
# Theorem exact2(i): the 2-adic valuation of A057693

`A3 n = a_S(n)` for `S = {m | 3 < m}`: permutations of `n` points with all cycles of length
at most `3`.  We prove `v_2(A3 n) = 1 + ⌊(n-2)/4⌋` for `n ≥ 2`.

The proof is an induction on the three-term recurrence
`a(n+3) = a(n+2) + (n+2) a(n+1) + (n+2)(n+1) a(n)`, checking in each residue class of
`n` modulo `4` which terms are exactly divisible by the target power of `2`.
-/

open Finset

namespace CongruenceRestricted

/-- `A3 n`: permutations of `n` points all of whose cycles have length at most `3` (A057693). -/
noncomputable def A3 (n : ℕ) : ℤ := aS {m | 3 < m} n

lemma wA3_le (m : ℕ) (h : m ≤ 3) : wS {m | 3 < m} m = 1 :=
  wS_of_not_mem (by simp; omega)

lemma wA3_gt (m : ℕ) (h : 3 < m) : wS {m | 3 < m} m = 0 :=
  wS_of_mem (by simpa using h)

lemma A3_rec (n : ℕ) :
    A3 (n + 3) = A3 (n + 2) + ((n : ℤ) + 2) * A3 (n + 1)
      + ((n : ℤ) + 2) * ((n : ℤ) + 1) * A3 n := by
  unfold A3
  rw [show n + 3 = (n + 2) + 1 from rfl, aS_succ]
  have hsub : range 3 ⊆ range (n + 2 + 1) := by
    intro x hx; simp only [mem_range] at *; omega
  rw [← sum_subset hsub]
  · rw [sum_range_succ, sum_range_succ, sum_range_succ, sum_range_zero,
      wA3_le 1 (by omega), wA3_le 2 (by omega), wA3_le 3 (by omega)]
    have e1 : n + 2 - 1 = n + 1 := by omega
    have e2 : n + 2 - 2 = n := by omega
    simp only [Nat.sub_zero, e1, e2, ff_zero, zero_add, one_mul]
    have f1 : ff ((n + 2 : ℕ) : ℤ) 1 = (n : ℤ) + 2 := by simp [ff]
    have f2 : ff ((n + 2 : ℕ) : ℤ) 2 = ((n : ℤ) + 2) * ((n : ℤ) + 1) := by
      simp only [ff, prod_range_succ, prod_range_zero]
      push_cast
      ring
    rw [f1, f2]
  · intro j _ hj
    simp only [mem_range, not_lt] at hj
    rw [wA3_gt (j + 1) (by omega)]; simp


lemma A3_zero : A3 0 = 1 := aS_zero _

lemma A3_one : A3 1 = 1 := by
  unfold A3
  rw [aS_succ, sum_range_one, wA3_le 1 (by omega)]
  simp [ff_zero, aS_zero]

lemma A3_two : A3 2 = 2 := by
  have h := A3_rec 0
  have h1 : A3 2 = A3 (1 + 1) := rfl
  unfold A3
  rw [show (2 : ℕ) = 1 + 1 from rfl, aS_succ, sum_range_succ, sum_range_one,
    wA3_le 1 (by omega), wA3_le 2 (by omega)]
  have := A3_one
  unfold A3 at this
  simp [ff, aS_zero, this]

lemma A3_three : A3 3 = 6 := by
  have h := A3_rec 0
  simp only [zero_add, Nat.cast_zero] at h
  rw [A3_two, A3_one, A3_zero] at h
  norm_num at h
  exact h

lemma A3_four : A3 4 = 18 := by
  have h := A3_rec 1
  norm_num at h
  rw [A3_three, A3_two, A3_one] at h
  norm_num at h
  exact h

lemma A3_five : A3 5 = 66 := by
  have h := A3_rec 2
  norm_num at h
  rw [A3_four, A3_three, A3_two] at h
  norm_num at h
  exact h

lemma odd3 (a b c : ℤ) (ha : Odd a) (hb : Odd b) (hc : Odd c) : Odd (a + b + c) :=
  (ha.add_odd hb).add_odd hc

/-- The invariant of the induction. -/
def P3 (n : ℕ) : Prop := ∃ u : ℤ, Odd u ∧ A3 n = 2 ^ (1 + (n - 2) / 4) * u

lemma P3_all : ∀ n, 2 ≤ n → P3 n := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro hn
    by_cases hn6 : n < 6
    · have : n = 2 ∨ n = 3 ∨ n = 4 ∨ n = 5 := by omega
      rcases this with rfl | rfl | rfl | rfl
      · exact ⟨1, by decide, by rw [A3_two]; norm_num⟩
      · exact ⟨3, by decide, by rw [A3_three]; norm_num⟩
      · exact ⟨9, by decide, by rw [A3_four]; norm_num⟩
      · exact ⟨33, by decide, by rw [A3_five]; norm_num⟩
    · have hcases : ∃ R, n = 4 * R + 8 ∨ n = 4 * R + 9 ∨ n = 4 * R + 6 ∨ n = 4 * R + 7 := by
        refine ⟨(n - 6) / 4, ?_⟩
        omega
      obtain ⟨R, hR⟩ := hcases
      rcases hR with rfl | rfl | rfl | rfl
      · -- n = 4R+8, a(n) = a(n-1) + (n-1) a(n-2) + (n-1)(n-2) a(n-3)
        obtain ⟨u1, o1, e1⟩ := ih (4 * R + 7) (by omega) (by omega)
        obtain ⟨u2, o2, e2⟩ := ih (4 * R + 6) (by omega) (by omega)
        obtain ⟨u3, o3, e3⟩ := ih (4 * R + 5) (by omega) (by omega)
        rw [show 1 + (4 * R + 7 - 2) / 4 = R + 2 by omega] at e1
        rw [show 1 + (4 * R + 6 - 2) / 4 = R + 2 by omega] at e2
        rw [show 1 + (4 * R + 5 - 2) / 4 = R + 1 by omega] at e3
        have hr := A3_rec (4 * R + 5)
        rw [show 4 * R + 5 + 3 = 4 * R + 8 by omega, show 4 * R + 5 + 2 = 4 * R + 7 by omega,
          show 4 * R + 5 + 1 = 4 * R + 6 by omega, e1, e2, e3] at hr
        refine ⟨u1 + (4 * R + 7) * u2 + ((4 * R + 7) * (2 * R + 3)) * u3,
          odd3 _ _ _ o1 (Odd.mul ⟨2 * R + 3, by ring⟩ o2)
            (Odd.mul (Odd.mul ⟨2 * R + 3, by ring⟩ ⟨R + 1, by ring⟩) o3), ?_⟩
        rw [show 1 + (4 * R + 8 - 2) / 4 = R + 2 by omega, hr]
        push_cast
        ring
      · -- n = 4R+9
        obtain ⟨u1, o1, e1⟩ := ih (4 * R + 8) (by omega) (by omega)
        obtain ⟨u2, o2, e2⟩ := ih (4 * R + 7) (by omega) (by omega)
        obtain ⟨u3, o3, e3⟩ := ih (4 * R + 6) (by omega) (by omega)
        rw [show 1 + (4 * R + 8 - 2) / 4 = R + 2 by omega] at e1
        rw [show 1 + (4 * R + 7 - 2) / 4 = R + 2 by omega] at e2
        rw [show 1 + (4 * R + 6 - 2) / 4 = R + 2 by omega] at e3
        have hr := A3_rec (4 * R + 6)
        rw [show 4 * R + 6 + 3 = 4 * R + 9 by omega, show 4 * R + 6 + 2 = 4 * R + 8 by omega,
          show 4 * R + 6 + 1 = 4 * R + 7 by omega, e1, e2, e3] at hr
        refine ⟨u1 + (4 * ((R : ℤ) + 2)) * u2 + (4 * ((R : ℤ) + 2) * (4 * R + 7)) * u3,
          o1.add_even (Even.add ⟨2 * ((R : ℤ) + 2) * u2, by ring⟩
            ⟨2 * ((R : ℤ) + 2) * (4 * R + 7) * u3, by ring⟩) |> fun h => by
              rw [← add_assoc] at h; exact h, ?_⟩
        rw [show 1 + (4 * R + 9 - 2) / 4 = R + 2 by omega, hr]
        push_cast
        ring
      · -- n = 4R+6
        obtain ⟨u4, o4, e4⟩ := ih (4 * R + 4) (by omega) (by omega)
        obtain ⟨u3, o3, e3⟩ := ih (4 * R + 3) (by omega) (by omega)
        obtain ⟨u2, o2, e2⟩ := ih (4 * R + 2) (by omega) (by omega)
        rw [show 1 + (4 * R + 4 - 2) / 4 = R + 1 by omega] at e4
        rw [show 1 + (4 * R + 3 - 2) / 4 = R + 1 by omega] at e3
        rw [show 1 + (4 * R + 2 - 2) / 4 = R + 1 by omega] at e2
        have hr1 := A3_rec (4 * R + 3)
        have hr2 := A3_rec (4 * R + 2)
        rw [show 4 * R + 3 + 3 = 4 * R + 6 by omega, show 4 * R + 3 + 2 = 4 * R + 5 by omega,
          show 4 * R + 3 + 1 = 4 * R + 4 by omega, e3] at hr1
        rw [show 4 * R + 2 + 3 = 4 * R + 5 by omega, show 4 * R + 2 + 2 = 4 * R + 4 by omega,
          show 4 * R + 2 + 1 = 4 * R + 3 by omega, e4, e3, e2] at hr2
        refine ⟨((2 * (R : ℤ) + 3)) * u4 + (4 * ((R : ℤ) + 1) * (2 * R + 3)) * u3
            + (2 * ((R : ℤ) + 1) * (4 * R + 3)) * u2,
          Odd.add_even (Odd.add_even (Odd.mul ⟨R + 1, by ring⟩ o4)
            ⟨2 * ((R : ℤ) + 1) * (2 * R + 3) * u3, by ring⟩)
            ⟨((R : ℤ) + 1) * (4 * R + 3) * u2, by ring⟩, ?_⟩
        rw [show 1 + (4 * R + 6 - 2) / 4 = R + 2 by omega, hr1, hr2, e4]
        push_cast
        ring
      · -- n = 4R+7
        obtain ⟨u6, o6, e6⟩ := ih (4 * R + 6) (by omega) (by omega)
        obtain ⟨u5, o5, e5⟩ := ih (4 * R + 5) (by omega) (by omega)
        obtain ⟨u4, o4, e4⟩ := ih (4 * R + 4) (by omega) (by omega)
        rw [show 1 + (4 * R + 6 - 2) / 4 = R + 2 by omega] at e6
        rw [show 1 + (4 * R + 5 - 2) / 4 = R + 1 by omega] at e5
        rw [show 1 + (4 * R + 4 - 2) / 4 = R + 1 by omega] at e4
        have hr := A3_rec (4 * R + 4)
        rw [show 4 * R + 4 + 3 = 4 * R + 7 by omega, show 4 * R + 4 + 2 = 4 * R + 6 by omega,
          show 4 * R + 4 + 1 = 4 * R + 5 by omega, e6, e5, e4] at hr
        refine ⟨u6 + ((2 * (R : ℤ) + 3)) * u5 + ((2 * (R : ℤ) + 3) * (4 * R + 5)) * u4,
          odd3 _ _ _ o6 (Odd.mul ⟨R + 1, by ring⟩ o5)
            (Odd.mul (Odd.mul ⟨R + 1, by ring⟩ ⟨2 * R + 2, by ring⟩) o4), ?_⟩
        rw [show 1 + (4 * R + 7 - 2) / 4 = R + 2 by omega, hr]
        push_cast
        ring

/-- **Theorem exact2(i)** (A057693): for `n ≥ 2`, `2^(1+⌊(n-2)/4⌋)` exactly divides `a(n)`. -/
theorem exact2_i_exact (n : ℕ) (hn : 2 ≤ n) :
    ∃ u : ℤ, Odd u ∧ A3 n = 2 ^ (1 + (n - 2) / 4) * u := P3_all n hn

/-- **Theorem exact2(i)** as a valuation: `v_2(a(n)) = 1 + ⌊(n-2)/4⌋` for `n ≥ 2`. -/
theorem exact2_i (n : ℕ) (hn : 2 ≤ n) :
    padicValInt 2 (A3 n) = 1 + (n - 2) / 4 := by
  obtain ⟨u, hu, h⟩ := P3_all n hn
  have hu0 : u ≠ 0 := by rintro rfl; simp at hu
  have h2 : padicValInt 2 u = 0 := by
    apply padicValInt.eq_zero_of_not_dvd
    rintro ⟨c, hc⟩
    obtain ⟨d, hd⟩ := hu
    push_cast at hc
    omega
  have h3 : padicValInt 2 ((2 : ℤ) ^ (1 + (n - 2) / 4)) = 1 + (n - 2) / 4 := by
    have : ((2 : ℤ) ^ (1 + (n - 2) / 4)) = ((2 ^ (1 + (n - 2) / 4) : ℕ) : ℤ) := by push_cast; rfl
    rw [this, padicValInt.of_nat, padicValNat.prime_pow]
  rw [h, padicValInt.mul (by positivity) hu0, h2, h3]
  simp

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/TwoAdicFam.lean <==
import CongruenceRestricted.Refine
import CongruenceRestricted.Quotient

/-!
# 2-adic computations for the family `{1,2,k}`

* `Prop 123`: `v_2 (a_{1,2,3}(n)) = ⌊(n-1)/4⌋ + v_2((n-1)(n-2))` for `n ≥ 4`, `n ≢ 3 (mod 4)`.
* `Theorem A378(f)` (the part needed): `v_2 (a_{1,2}(4m+3)) = m + 1`.
-/

open Finset

namespace CongruenceRestricted

/-- `x = 2^e * (odd)`. -/
def Ex (x : ℤ) (e : ℕ) : Prop := ∃ u : ℤ, Odd u ∧ x = 2 ^ e * u

/-- `2^e ∣ x`. -/
def Ge (x : ℤ) (e : ℕ) : Prop := (2 : ℤ) ^ e ∣ x

lemma Ex.ge {x : ℤ} {e : ℕ} (h : Ex x e) : Ge x e := by
  obtain ⟨u, -, rfl⟩ := h; exact Dvd.intro _ rfl

lemma Ex.mul {x y : ℤ} {a b : ℕ} (hx : Ex x a) (hy : Ex y b) : Ex (x * y) (a + b) := by
  obtain ⟨u, hu, rfl⟩ := hx
  obtain ⟨v, hv, rfl⟩ := hy
  exact ⟨u * v, hu.mul hv, by ring⟩

lemma Ge.mul_left {y : ℤ} {b : ℕ} (x : ℤ) {a : ℕ} (hx : Ex x a) (hy : Ge y b) :
    Ge (x * y) (a + b) := by
  obtain ⟨u, hu, rfl⟩ := hx
  obtain ⟨v, rfl⟩ := hy
  exact ⟨u * v, by ring⟩

lemma Ge.mul {x y : ℤ} {a b : ℕ} (hx : Ge x a) (hy : Ge y b) : Ge (x * y) (a + b) := by
  obtain ⟨u, rfl⟩ := hx
  obtain ⟨v, rfl⟩ := hy
  exact ⟨u * v, by ring⟩

lemma Ge.mono {x : ℤ} {a b : ℕ} (h : Ge x a) (hab : b ≤ a) : Ge x b :=
  dvd_trans (pow_dvd_pow _ hab) h

lemma Ge.add {x y : ℤ} {a : ℕ} (hx : Ge x a) (hy : Ge y a) : Ge (x + y) a := dvd_add hx hy

lemma Ex.add_ge {x y : ℤ} {a b : ℕ} (hx : Ex x a) (hy : Ge y b) (hab : a < b) :
    Ex (x + y) a := by
  obtain ⟨u, hu, rfl⟩ := hx
  obtain ⟨v, rfl⟩ := hy
  refine ⟨u + 2 ^ (b - a) * v, ?_, ?_⟩
  · have : Even (2 ^ (b - a) * v) := by
      refine (Even.mul_right ?_ v)
      exact (Int.even_pow.2 ⟨even_two, by omega⟩ : Even ((2 : ℤ) ^ (b - a)))
    exact hu.add_even this
  · have : (2 : ℤ) ^ b = 2 ^ a * 2 ^ (b - a) := by rw [← pow_add]; congr 1; omega
    rw [this]; ring

lemma Ex.add_ge' {x y : ℤ} {a b : ℕ} (hy : Ge y b) (hx : Ex x a) (hab : a < b) :
    Ex (y + x) a := by rw [add_comm]; exact hx.add_ge hy hab

lemma Ex.cast_odd (n : ℕ) (h : n % 2 = 1) : Ex (n : ℤ) 0 :=
  ⟨n, by exact_mod_cast Nat.odd_iff.2 h, by simp⟩

lemma Ex_nat (m : ℕ) (hm : m ≠ 0) : Ex (m : ℤ) (padicValNat 2 m) := by
  obtain ⟨k, w, hw, rfl⟩ := Nat.exists_eq_two_pow_mul_odd hm
  have hw0 : w ≠ 0 := by rintro rfl; simp at hm
  have hv : padicValNat 2 (2 ^ k * w) = k := by
    rw [padicValNat.mul (by positivity) hw0, padicValNat.prime_pow,
      padicValNat.eq_zero_of_not_dvd (by have := Nat.odd_iff.1 hw; omega), add_zero]
  rw [hv]
  exact ⟨w, by exact_mod_cast hw, by push_cast; ring⟩

lemma v2_consec (m : ℕ) (hm : 1 ≤ m) :
    (padicValNat 2 (m + 1) = 0 ∧ 1 ≤ padicValNat 2 m) ∨
    (padicValNat 2 m = 0 ∧ 1 ≤ padicValNat 2 (m + 1)) := by
  haveI : Fact (Nat.Prime 2) := ⟨Nat.prime_two⟩
  by_cases h : 2 ∣ m
  · left
    refine ⟨padicValNat.eq_zero_of_not_dvd (fun h2 => by omega), ?_⟩
    exact one_le_padicValNat_of_dvd (by omega) h
  · right
    refine ⟨padicValNat.eq_zero_of_not_dvd h, ?_⟩
    exact one_le_padicValNat_of_dvd (by omega) (by omega)


/-! ### Recurrences -/

lemma aS_rec_gen (S : Set ℕ) (r : ℕ) (h : ∀ j, ed (wS S) j = if j = r then 1 else 0) (n : ℕ) :
    aS S (n + 1) = n * aS S n + (if r ≤ n then ff n r * aS S (n - r) else 0) := by
  unfold aS
  rw [aw_rec2]
  congr 1
  simp only [h, ite_mul, one_mul, zero_mul]
  rw [Finset.sum_ite_eq' (range (n + 1)) r]
  simp [Nat.lt_succ_iff]

open Classical in
lemma wS_mem_iff (S : Set ℕ) (m : ℕ) : wS S m = if m ∈ S then 0 else 1 := by
  by_cases h : m ∈ S
  · rw [if_pos h]; exact wS_of_mem h
  · rw [if_neg h]; exact wS_of_not_mem h

lemma ed_c3 (j : ℕ) : ed (wS ({1, 2, 3} : Set ℕ)) j = if j = 3 then 1 else 0 := by
  unfold ed
  rw [wS_mem_iff]
  rcases j with _ | _ | _ | _ | j
  · simp
  · simp [wS_mem_iff]
  · simp [wS_mem_iff]
  · simp [wS_mem_iff]
  · simp [wS_mem_iff]

lemma ed_a12 (j : ℕ) : ed (wS ({1, 2} : Set ℕ)) j = if j = 2 then 1 else 0 := by
  unfold ed
  rw [wS_mem_iff]
  rcases j with _ | _ | _ | j
  · simp
  · simp [wS_mem_iff]
  · simp [wS_mem_iff]
  · simp [wS_mem_iff]


/-- `a_{1,2,3}(n)`. -/
noncomputable def c3 (n : ℕ) : ℤ := aS ({1, 2, 3} : Set ℕ) n

/-- `a_{1,2}(n)` (all cycles of length at least `3`). -/
noncomputable def a12 (n : ℕ) : ℤ := aS ({1, 2} : Set ℕ) n

lemma c3_step (k : ℕ) :
    c3 (k + 4) = ((k : ℤ) + 3) * c3 (k + 3) + ((k : ℤ) + 3) * ((k : ℤ) + 2) * ((k : ℤ) + 1) * c3 k := by
  unfold c3
  have h := aS_rec_gen ({1, 2, 3} : Set ℕ) 3 ed_c3 (k + 3)
  rw [if_pos (by omega), show k + 3 - 3 = k by omega] at h
  rw [show k + 4 = (k + 3) + 1 from rfl, h]
  have : ff ((k + 3 : ℕ) : ℤ) 3 = ((k : ℤ) + 3) * ((k : ℤ) + 2) * ((k : ℤ) + 1) := by
    simp only [ff, prod_range_succ, prod_range_zero]; push_cast; ring
  rw [this]; push_cast; ring

lemma a12_step (k : ℕ) :
    a12 (k + 3) = ((k : ℤ) + 2) * a12 (k + 2) + ((k : ℤ) + 2) * ((k : ℤ) + 1) * a12 k := by
  unfold a12
  have h := aS_rec_gen ({1, 2} : Set ℕ) 2 ed_a12 (k + 2)
  rw [if_pos (by omega), show k + 2 - 2 = k by omega] at h
  rw [show k + 3 = (k + 2) + 1 from rfl, h]
  have : ff ((k + 2 : ℕ) : ℤ) 2 = ((k : ℤ) + 2) * ((k : ℤ) + 1) := by
    simp only [ff, prod_range_succ, prod_range_zero]; push_cast; ring
  rw [this]; push_cast; ring

lemma c3_zero : c3 0 = 1 := aS_zero _

lemma c3_small (n : ℕ) (hn : n < 3) : c3 (n + 1) = n * c3 n := by
  unfold c3
  have h := aS_rec_gen ({1, 2, 3} : Set ℕ) 3 ed_c3 n
  rw [if_neg (by omega), add_zero] at h
  exact h

lemma c3_one : c3 1 = 0 := by have := c3_small 0 (by omega); simpa using this
lemma c3_two : c3 2 = 0 := by have := c3_small 1 (by omega); simpa [c3_one] using this
lemma c3_three : c3 3 = 0 := by have := c3_small 2 (by omega); simpa [c3_two] using this
lemma c3_four : c3 4 = 6 := by
  have := c3_step 0; simp [c3_three, c3_zero] at this; linarith
lemma c3_five : c3 5 = 24 := by
  have := c3_step 1; simp [c3_four, c3_one] at this; linarith
lemma c3_six : c3 6 = 120 := by
  have := c3_step 2; simp [c3_five, c3_two] at this; linarith
lemma c3_seven : c3 7 = 720 := by
  have := c3_step 3; simp [c3_six, c3_three] at this; linarith

lemma a12_zero : a12 0 = 1 := aS_zero _

lemma a12_small (n : ℕ) (hn : n < 2) : a12 (n + 1) = n * a12 n := by
  unfold a12
  have h := aS_rec_gen ({1, 2} : Set ℕ) 2 ed_a12 n
  rw [if_neg (by omega), add_zero] at h
  exact h

lemma a12_one : a12 1 = 0 := by have := a12_small 0 (by omega); simpa using this
lemma a12_two : a12 2 = 0 := by have := a12_small 1 (by omega); simpa [a12_one] using this
lemma a12_three : a12 3 = 2 := by
  have := a12_step 0; simp [a12_two, a12_zero] at this; linarith
lemma a12_four : a12 4 = 6 := by
  have := a12_step 1; simp [a12_three, a12_one] at this; linarith
lemma a12_five : a12 5 = 24 := by
  have := a12_step 2; simp [a12_four, a12_two] at this; linarith
lemma a12_six : a12 6 = 160 := by
  have := a12_step 3; simp [a12_five, a12_three] at this; linarith


lemma exo (a : ℤ) (h : Odd a) : Ex a 0 := ⟨a, h, by simp⟩
lemma ex1 (a : ℤ) (h : Odd a) : Ex (2 * a) 1 := ⟨a, h, by ring⟩
lemma ex4 (x : ℤ) (s : ℕ) (h : Ex x s) : Ex (4 * x) (2 + s) := by
  have h2 : Ex (4 : ℤ) 2 := ⟨1, odd_one, by norm_num⟩
  exact h2.mul h

/-- Proposition 123, invariant. -/
def H3 (m : ℕ) : Prop :=
  Ex (c3 (4 * m + 4)) (m + 1) ∧ Ex (c3 (4 * m + 5)) (m + 3 + padicValNat 2 (m + 1)) ∧
    Ex (c3 (4 * m + 6)) (m + 3 + padicValNat 2 (m + 1)) ∧ Ge (c3 (4 * m + 7)) (m + 3)

lemma H3_zero : H3 0 := by
  unfold H3
  simp only [mul_zero, zero_add]
  refine ⟨⟨3, by decide, ?_⟩, ⟨3, by decide, ?_⟩, ⟨15, by decide, ?_⟩, ?_⟩
  · rw [c3_four]; norm_num
  · rw [c3_five]; norm_num
  · rw [c3_six]; norm_num
  · rw [c3_seven]; exact ⟨90, by norm_num⟩

lemma H3_step (m : ℕ) (h : H3 m) : H3 (m + 1) := by
  obtain ⟨h4, h5, h6, h7⟩ := h
  set t := padicValNat 2 (m + 1) with ht
  set s := padicValNat 2 (m + 1 + 1) with hs
  have hE : Ex (4 * ((m : ℤ) + 2)) (2 + s) := by
    have := ex4 _ s (Ex_nat (m + 1 + 1) (by omega))
    push_cast at this
    convert this using 2; ring
  have o7 : Ex (4 * (m : ℤ) + 7) 0 := exo _ ⟨2 * (m : ℤ) + 3, by ring⟩
  have o5 : Ex (4 * (m : ℤ) + 5) 0 := exo _ ⟨2 * (m : ℤ) + 2, by ring⟩
  have o9 : Ex (4 * (m : ℤ) + 9) 0 := exo _ ⟨2 * (m : ℤ) + 4, by ring⟩
  have e6 : Ex (4 * (m : ℤ) + 6) 1 := by
    have := ex1 (2 * (m : ℤ) + 3) ⟨(m : ℤ) + 1, by ring⟩
    rwa [show (2 : ℤ) * (2 * (m : ℤ) + 3) = 4 * (m : ℤ) + 6 by ring] at this
  have e10 : Ex (4 * (m : ℤ) + 10) 1 := by
    have := ex1 (2 * (m : ℤ) + 5) ⟨(m : ℤ) + 2, by ring⟩
    rwa [show (2 : ℤ) * (2 * (m : ℤ) + 5) = 4 * (m : ℤ) + 10 by ring] at this
  have hE' : Ex (4 * (m : ℤ) + 8) (2 + s) := by
    rw [show (4 : ℤ) * m + 8 = 4 * ((m : ℤ) + 2) by ring]; exact hE
  have r1 : c3 (4 * m + 8) = (4 * (m : ℤ) + 7) * c3 (4 * m + 7) +
      (4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * (4 * (m : ℤ) + 5) * c3 (4 * m + 4) := by
    have := c3_step (4 * m + 4)
    simp only [show 4 * m + 4 + 4 = 4 * m + 8 from rfl, show 4 * m + 4 + 3 = 4 * m + 7 from rfl] at this
    push_cast at this; linear_combination this
  have r2 : c3 (4 * m + 9) = (4 * (m : ℤ) + 8) * c3 (4 * m + 8) +
      (4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * c3 (4 * m + 5) := by
    have := c3_step (4 * m + 5)
    simp only [show 4 * m + 5 + 4 = 4 * m + 9 from rfl, show 4 * m + 5 + 3 = 4 * m + 8 from rfl] at this
    push_cast at this; linear_combination this
  have r3 : c3 (4 * m + 10) = (4 * (m : ℤ) + 9) * c3 (4 * m + 9) +
      (4 * (m : ℤ) + 9) * (4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * c3 (4 * m + 6) := by
    have := c3_step (4 * m + 6)
    simp only [show 4 * m + 6 + 4 = 4 * m + 10 from rfl, show 4 * m + 6 + 3 = 4 * m + 9 from rfl] at this
    push_cast at this; linear_combination this
  have r4 : c3 (4 * m + 11) = (4 * (m : ℤ) + 10) * c3 (4 * m + 10) +
      (4 * (m : ℤ) + 10) * (4 * (m : ℤ) + 9) * (4 * (m : ℤ) + 8) * c3 (4 * m + 7) := by
    have := c3_step (4 * m + 7)
    simp only [show 4 * m + 7 + 4 = 4 * m + 11 from rfl, show 4 * m + 7 + 3 = 4 * m + 10 from rfl] at this
    push_cast at this; linear_combination this
  -- the four steps
  have q1 : Ex (c3 (4 * m + 8)) (m + 2) := by
    rw [r1]
    have a1 : Ge ((4 * (m : ℤ) + 7) * c3 (4 * m + 7)) (0 + (m + 3)) := Ge.mul_left _ o7 h7
    have a2 : Ex ((4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * (4 * (m : ℤ) + 5) * c3 (4 * m + 4))
        (0 + 1 + 0 + (m + 1)) := ((o7.mul e6).mul o5).mul h4
    have := Ex.add_ge' a1 a2 (by omega)
    convert this using 1
    omega
  have q2 : Ex (c3 (4 * m + 9)) (m + 4 + s) := by
    rw [r2]
    have a1 : Ex ((4 * (m : ℤ) + 8) * c3 (4 * m + 8)) (2 + s + (m + 2)) := hE'.mul q1
    have a2 : Ge ((4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * c3 (4 * m + 5))
        (2 + s + 0 + 1 + (m + 3 + t)) :=
      Ge.mul_left _ ((hE'.mul o7).mul e6) h5.ge
    have := Ex.add_ge a1 a2 (by omega)
    convert this using 1
    omega
  have q3 : Ex (c3 (4 * m + 10)) (m + 4 + s) := by
    rw [r3]
    have a1 : Ex ((4 * (m : ℤ) + 9) * c3 (4 * m + 9)) (0 + (m + 4 + s)) := o9.mul q2
    have a2 : Ge ((4 * (m : ℤ) + 9) * (4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * c3 (4 * m + 6))
        (0 + (2 + s) + 0 + (m + 3 + t)) :=
      Ge.mul_left _ ((o9.mul hE').mul o7) h6.ge
    have := Ex.add_ge a1 a2 (by omega)
    convert this using 1
    omega
  have q4 : Ge (c3 (4 * m + 11)) (m + 4) := by
    rw [r4]
    have a1 : Ge ((4 * (m : ℤ) + 10) * c3 (4 * m + 10)) (1 + (m + 4 + s)) := Ge.mul_left _ e10 q3.ge
    have a2 : Ge ((4 * (m : ℤ) + 10) * (4 * (m : ℤ) + 9) * (4 * (m : ℤ) + 8) * c3 (4 * m + 7))
        (1 + 0 + (2 + s) + (m + 3)) := Ge.mul_left _ ((e10.mul o9).mul hE') h7
    exact (a1.mono (by omega)).add (a2.mono (by omega))
  unfold H3
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [show 4 * (m + 1) + 4 = 4 * m + 8 by ring]; exact q1
  · rw [show 4 * (m + 1) + 5 = 4 * m + 9 by ring, show m + 1 + 3 = m + 4 by ring]
    exact q2
  · rw [show 4 * (m + 1) + 6 = 4 * m + 10 by ring, show m + 1 + 3 = m + 4 by ring]
    exact q3
  · rw [show 4 * (m + 1) + 7 = 4 * m + 11 by ring, show m + 1 + 3 = m + 4 by ring]
    exact q4

lemma H3_all (m : ℕ) : H3 m := by
  induction m with
  | zero => exact H3_zero
  | succ m ih => exact H3_step m ih


/-- Theorem A378(f), invariant: the 2-adic valuations of column 2 in groups of four. -/
def H12 (m : ℕ) : Prop :=
  Ex (a12 (4 * m + 3)) (m + 1) ∧ Ex (a12 (4 * m + 4)) (m + 1) ∧
    Ex (a12 (4 * m + 5)) (m + 3 + padicValNat 2 (m + 1)) ∧
    Ex (a12 (4 * m + 6)) (m + 5 + padicValNat 2 (m + 1))

lemma H12_zero : H12 0 := by
  unfold H12
  simp only [mul_zero, zero_add]
  refine ⟨⟨1, by decide, ?_⟩, ⟨3, by decide, ?_⟩, ⟨3, by decide, ?_⟩, ⟨5, by decide, ?_⟩⟩
  · rw [a12_three]; norm_num
  · rw [a12_four]; norm_num
  · rw [a12_five]; norm_num
  · rw [a12_six]; norm_num

lemma H12_step (m : ℕ) (h : H12 m) : H12 (m + 1) := by
  obtain ⟨h3, h4, h5, h6⟩ := h
  set t := padicValNat 2 (m + 1) with ht
  set s := padicValNat 2 (m + 1 + 1) with hs
  have hst := v2_consec (m + 1) (by omega)
  rw [← ht, ← hs] at hst
  have hE : Ex (4 * ((m : ℤ) + 2)) (2 + s) := by
    have := ex4 _ s (Ex_nat (m + 1 + 1) (by omega))
    push_cast at this
    convert this using 2; ring
  have o7 : Ex (4 * (m : ℤ) + 7) 0 := exo _ ⟨2 * (m : ℤ) + 3, by ring⟩
  have o5 : Ex (4 * (m : ℤ) + 5) 0 := exo _ ⟨2 * (m : ℤ) + 2, by ring⟩
  have o9 : Ex (4 * (m : ℤ) + 9) 0 := exo _ ⟨2 * (m : ℤ) + 4, by ring⟩
  have e6 : Ex (4 * (m : ℤ) + 6) 1 := by
    have := ex1 (2 * (m : ℤ) + 3) ⟨(m : ℤ) + 1, by ring⟩
    rwa [show (2 : ℤ) * (2 * (m : ℤ) + 3) = 4 * (m : ℤ) + 6 by ring] at this
  have hE' : Ex (4 * (m : ℤ) + 8) (2 + s) := by
    rw [show (4 : ℤ) * m + 8 = 4 * ((m : ℤ) + 2) by ring]; exact hE
  have r1 : a12 (4 * m + 7) = (4 * (m : ℤ) + 6) * a12 (4 * m + 6) +
      (4 * (m : ℤ) + 6) * (4 * (m : ℤ) + 5) * a12 (4 * m + 4) := by
    have := a12_step (4 * m + 4)
    simp only [show 4 * m + 4 + 3 = 4 * m + 7 from rfl, show 4 * m + 4 + 2 = 4 * m + 6 from rfl] at this
    push_cast at this; linear_combination this
  have r2 : a12 (4 * m + 8) = (4 * (m : ℤ) + 7) * a12 (4 * m + 7) +
      (4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * a12 (4 * m + 5) := by
    have := a12_step (4 * m + 5)
    simp only [show 4 * m + 5 + 3 = 4 * m + 8 from rfl, show 4 * m + 5 + 2 = 4 * m + 7 from rfl] at this
    push_cast at this; linear_combination this
  have r3 : a12 (4 * m + 9) = (4 * (m : ℤ) + 8) * a12 (4 * m + 8) +
      (4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * a12 (4 * m + 6) := by
    have := a12_step (4 * m + 6)
    simp only [show 4 * m + 6 + 3 = 4 * m + 9 from rfl, show 4 * m + 6 + 2 = 4 * m + 8 from rfl] at this
    push_cast at this; linear_combination this
  have r4 : a12 (4 * m + 10) = (4 * (m : ℤ) + 9) * a12 (4 * m + 9) +
      (4 * (m : ℤ) + 9) * (4 * (m : ℤ) + 8) * a12 (4 * m + 7) := by
    have := a12_step (4 * m + 7)
    simp only [show 4 * m + 7 + 3 = 4 * m + 10 from rfl, show 4 * m + 7 + 2 = 4 * m + 9 from rfl] at this
    push_cast at this; linear_combination this
  have q1 : Ex (a12 (4 * m + 7)) (m + 2) := by
    rw [r1]
    have a1 : Ge ((4 * (m : ℤ) + 6) * a12 (4 * m + 6)) (1 + (m + 5 + t)) := Ge.mul_left _ e6 h6.ge
    have a2 : Ex ((4 * (m : ℤ) + 6) * (4 * (m : ℤ) + 5) * a12 (4 * m + 4)) (1 + 0 + (m + 1)) :=
      (e6.mul o5).mul h4
    have := Ex.add_ge' a1 a2 (by omega)
    convert this using 1
    omega
  have q2 : Ex (a12 (4 * m + 8)) (m + 2) := by
    rw [r2]
    have a1 : Ex ((4 * (m : ℤ) + 7) * a12 (4 * m + 7)) (0 + (m + 2)) := o7.mul q1
    have a2 : Ge ((4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * a12 (4 * m + 5)) (0 + 1 + (m + 3 + t)) :=
      Ge.mul_left _ (o7.mul e6) h5.ge
    have := Ex.add_ge a1 a2 (by omega)
    convert this using 1
    omega
  have q3 : Ex (a12 (4 * m + 9)) (m + 4 + s) := by
    rw [r3]
    have a1 : Ex ((4 * (m : ℤ) + 8) * a12 (4 * m + 8)) (2 + s + (m + 2)) := hE'.mul q2
    have a2 : Ge ((4 * (m : ℤ) + 8) * (4 * (m : ℤ) + 7) * a12 (4 * m + 6)) (2 + s + 0 + (m + 5 + t)) :=
      Ge.mul_left _ (hE'.mul o7) h6.ge
    have := Ex.add_ge a1 a2 (by omega)
    convert this using 1
    omega
  -- the tie
  have tie1 : Ex (a12 (4 * m + 8) + a12 (4 * m + 7)) (m + 4) := by
    have e : a12 (4 * m + 8) + a12 (4 * m + 7) = (4 * (m : ℤ) + 8) * a12 (4 * m + 7) +
        (4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * a12 (4 * m + 5) := by
      linear_combination r2
    rw [e]
    have a1 : Ex ((4 * (m : ℤ) + 8) * a12 (4 * m + 7)) (2 + s + (m + 2)) := hE'.mul q1
    have a2 : Ex ((4 * (m : ℤ) + 7) * (4 * (m : ℤ) + 6) * a12 (4 * m + 5)) (0 + 1 + (m + 3 + t)) :=
      (o7.mul e6).mul h5
    rcases hst with ⟨hs0, ht1⟩ | ⟨ht0, hs1⟩
    · have := Ex.add_ge a1 a2.ge (by omega)
      convert this using 1
      omega
    · have := Ex.add_ge' a1.ge a2 (by omega)
      convert this using 1
      omega
  have tie2 : Ex (a12 (4 * m + 8) + a12 (4 * m + 7) + (4 * (m : ℤ) + 7) * a12 (4 * m + 6)) (m + 4) := by
    have a3 : Ge ((4 * (m : ℤ) + 7) * a12 (4 * m + 6)) (0 + (m + 5 + t)) := Ge.mul_left _ o7 h6.ge
    have a3' : Ge ((4 * (m : ℤ) + 7) * a12 (4 * m + 6)) (m + 5) := a3.mono (by omega)
    exact Ex.add_ge tie1 a3' (by omega)
  have q4 : Ex (a12 (4 * m + 10)) (m + 6 + s) := by
    have e : a12 (4 * m + 10) = (4 * (m : ℤ) + 9) * ((4 * (m : ℤ) + 8) *
        (a12 (4 * m + 8) + a12 (4 * m + 7) + (4 * (m : ℤ) + 7) * a12 (4 * m + 6))) := by
      linear_combination r4 + (4 * (m : ℤ) + 9) * r3
    rw [e]
    have := o9.mul (hE'.mul tie2)
    convert this using 1
    omega
  unfold H12
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [show 4 * (m + 1) + 3 = 4 * m + 7 by ring]; exact q1
  · rw [show 4 * (m + 1) + 4 = 4 * m + 8 by ring]; exact q2
  · rw [show 4 * (m + 1) + 5 = 4 * m + 9 by ring, show m + 1 + 3 = m + 4 by ring]; exact q3
  · rw [show 4 * (m + 1) + 6 = 4 * m + 10 by ring, show m + 1 + 5 = m + 6 by ring]; exact q4

lemma H12_all (m : ℕ) : H12 m := by
  induction m with
  | zero => exact H12_zero
  | succ m ih => exact H12_step m ih

end CongruenceRestricted


==> anc/lean/lean-restricted/CongruenceRestricted/VecXi.lean <==
import CongruenceRestricted.ExactCalculus

/-!
# `Ξ(k)` as a sum over the maximising block vectors

`Mx bl k` is the finset of block vectors `V` (finitely supported on the blocks of `bl`) with
`deg V ≤ k` and `cost V = κ(k)` (`mem_Mx`), and `Xi_eq_vec` shows that the dynamic program `Xi`
equals the paper's `Ξ(k) = ∑_{V ∈ Max(k)} ī_{k - deg V} τ(V)`, `τ(V) = ∏ α_m^{λ_m} ω̃(λ_m)^{-1}`.
-/

open PowerSeries Finset

namespace CongruenceRestricted

variable {p : ℕ} [hp : Fact p.Prime]

lemma omg_zero (p : ℕ) : omg p 0 = 1 := by simp [omg]

/-- `τ(V) = ∏ α_m^{λ_m} ω̃(λ_m)^{-1}`. -/
def tauV (p : ℕ) (al : ℕ → ZMod p) (V : ℕ →₀ ℕ) : ZMod p :=
  V.prod fun m l => al m ^ l * (omg p l)⁻¹

/-- The finset `Max(k)` of maximising block vectors, built along the list of blocks. -/
noncomputable def Mx (p : ℕ) (j : ℕ → ℕ) : List ℕ → ℕ → Finset (ℕ →₀ ℕ)
  | [], _ => {0}
  | m :: bl, k =>
    ((range (k / m + 1)).filter
      (fun l => Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k)).biUnion
      (fun l => (Mx p j bl (k - m * l)).image (fun V' => V' + Finsupp.single m l))

lemma Mx_support (j : ℕ → ℕ) (bl : List ℕ) : ∀ (k : ℕ) (V : ℕ →₀ ℕ), V ∈ Mx p j bl k →
    ∀ x ∈ V.support, x ∈ bl := by
  induction bl with
  | nil =>
    intro k V hV x hx
    simp only [Mx, mem_singleton] at hV
    subst hV; simp at hx
  | cons m bl ih =>
    intro k V hV x hx
    simp only [Mx, mem_biUnion, mem_image, mem_filter] at hV
    obtain ⟨l, _, V', hV', rfl⟩ := hV
    have := Finsupp.support_add hx
    rcases Finset.mem_union.1 this with h | h
    · exact List.mem_cons_of_mem _ (ih _ V' hV' x h)
    · have := Finsupp.support_single_subset h
      rw [Finset.mem_singleton] at this
      subst this; simp

lemma vdeg_add_single (V : ℕ →₀ ℕ) (hV : V m = 0) (l : ℕ) :
    vdeg (V + Finsupp.single m l) = vdeg V + m * l := by
  unfold vdeg
  rw [Finsupp.sum_add_index' (fun _ => by simp) (fun a b₁ b₂ => by ring),
    Finsupp.sum_single_index (by simp)]

lemma vcost_add_single (p : ℕ) (j : ℕ → ℕ) (V : ℕ →₀ ℕ) (hV : V m = 0) (l : ℕ) :
    vcost p j (V + Finsupp.single m l) = vcost p j V + Gam p (j m) l := by
  have h1 := vcost_erase p j (V + Finsupp.single m l) m
  rw [erase_add_single_self] at h1
  have h2 := vcost_erase p j V m
  have : (V + Finsupp.single m l) m = l := by simp [hV]
  rw [this] at h1
  rw [hV, Gam_zero_arg] at h2
  omega

lemma tauV_add_single (al : ℕ → ZMod p) (V : ℕ →₀ ℕ) (hV : V m = 0) (l : ℕ) :
    tauV p al (V + Finsupp.single m l) = al m ^ l * (omg p l)⁻¹ * tauV p al V := by
  unfold tauV
  have hd : Disjoint V.support (Finsupp.single m l).support := by
    rw [Finset.disjoint_left]
    intro x hx hx2
    have := Finsupp.support_single_subset hx2
    rw [Finset.mem_singleton] at this
    subst this
    exact (Finsupp.mem_support_iff.1 hx) hV
  rw [Finsupp.prod_add_index_of_disjoint hd, Finsupp.prod_single_index (by simp [omg_zero]),
    mul_comm]

/-- The dynamic program `Xi` is the sum over the maximising vectors. -/
theorem Xi_eq_vec (j : ℕ → ℕ) (al i0 : ℕ → ZMod p) (bl : List ℕ) (hnd : bl.Nodup)
    (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ k, Xi p j al i0 bl k = ∑ V ∈ Mx p j bl k, i0 (k - vdeg V) * tauV p al V := by
  induction bl with
  | nil =>
    intro k
    simp [Xi, Mx, vdeg, tauV]
  | cons m bl ih =>
    intro k
    have hm : 1 ≤ m := hbl m (by simp)
    have hmn : m ∉ bl := (List.nodup_cons.1 hnd).1
    have hnd' := (List.nodup_cons.1 hnd).2
    have ih' := ih hnd' (fun x hx => hbl x (by simp [hx]))
    rw [Xi]
    simp only [Mx]
    set Lset := (range (k / m + 1)).filter
      (fun l => Gam p (j m) l + kap p j bl (k - m * l) = kap p j (m :: bl) k) with hL
    rw [sum_biUnion]
    · simp only [← sum_filter] at *
      rw [← hL]
      refine sum_congr rfl fun l hl => ?_
      have hl' := mem_filter.1 hl
      have hlk : m * l ≤ k := by
        have := mem_range.1 hl'.1
        have : l ≤ k / m := by omega
        calc m * l ≤ m * (k / m) := Nat.mul_le_mul_left _ this
          _ ≤ k := Nat.mul_div_le k m
      rw [sum_image (by
        intro a _ b _ h
        have := congrArg (fun V => V - Finsupp.single m l) h
        simpa using this)]
      rw [ih' (k - m * l), mul_sum]
      refine sum_congr rfl fun V hV => ?_
      have hV0 : V m = 0 := by
        by_contra hne
        exact hmn (Mx_support j bl _ V hV m (Finsupp.mem_support_iff.2 hne))
      rw [tauV_add_single al V hV0, vdeg_add_single V hV0]
      have : k - (vdeg V + m * l) = k - m * l - vdeg V := by omega
      rw [this]; ring
    · intro l₁ h₁ l₂ h₂ hne
      simp only [Function.onFun]
      rw [Finset.disjoint_left]
      intro V hV1 hV2
      simp only [mem_image] at hV1 hV2
      obtain ⟨V1, hV1', rfl⟩ := hV1
      obtain ⟨V2, hV2', h⟩ := hV2
      have z1 : V1 m = 0 := by
        by_contra hne'
        exact hmn (Mx_support j bl _ V1 hV1' m (Finsupp.mem_support_iff.2 hne'))
      have z2 : V2 m = 0 := by
        by_contra hne'
        exact hmn (Mx_support j bl _ V2 hV2' m (Finsupp.mem_support_iff.2 hne'))
      have := congrArg (fun V => V m) h
      simp [z1, z2] at this
      exact hne this.symm

/-- `Mx bl k` is exactly the set `Max(k)`: vectors on the blocks, of degree `≤ k`, of cost `κ(k)`. -/
theorem mem_Mx (j : ℕ → ℕ) (bl : List ℕ) (hnd : bl.Nodup) (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ (k : ℕ) (V : ℕ →₀ ℕ), V ∈ Mx p j bl k ↔
      ((∀ x ∈ V.support, x ∈ bl) ∧ vdeg V ≤ k ∧ vcost p j V = kap p j bl k) := by
  induction bl with
  | nil =>
    intro k V
    simp only [Mx, mem_singleton, kap]
    constructor
    · rintro rfl; simp [vdeg, vcost]
    · rintro ⟨hs, _, _⟩
      ext x
      by_contra h
      exact absurd (hs x (Finsupp.mem_support_iff.2 h)) (by simp)
  | cons m bl ih =>
    intro k V
    have hm : 1 ≤ m := hbl m (by simp)
    have hmn : m ∉ bl := (List.nodup_cons.1 hnd).1
    have hnd' := (List.nodup_cons.1 hnd).2
    have hbl' : ∀ x ∈ bl, 1 ≤ x := fun x hx => hbl x (by simp [hx])
    have ih' := ih hnd' hbl'
    simp only [Mx, mem_biUnion, mem_image, mem_filter, mem_range]
    constructor
    · rintro ⟨l, ⟨hl, hcond⟩, V', hV', rfl⟩
      have hV0 : V' m = 0 := by
        by_contra hne
        exact hmn (Mx_support j bl _ V' hV' m (Finsupp.mem_support_iff.2 hne))
      obtain ⟨hs, hd, hc⟩ := (ih' (k - m * l) V').1 hV'
      refine ⟨?_, ?_, ?_⟩
      · intro x hx
        have := Finsupp.support_add hx
        rcases Finset.mem_union.1 this with h | h
        · exact List.mem_cons_of_mem _ (hs x h)
        · have := Finsupp.support_single_subset h
          rw [Finset.mem_singleton] at this
          subst this; simp
      · rw [vdeg_add_single V' hV0]
        have : l ≤ k / m := by omega
        have hlk : m * l ≤ k := by
          calc m * l ≤ m * (k / m) := Nat.mul_le_mul_left _ this
            _ ≤ k := Nat.mul_div_le k m
        omega
      · rw [vcost_add_single p j V' hV0, hc]; omega
    · rintro ⟨hs, hd, hc⟩
      have hs' : ∀ x ∈ (V.erase m).support, x ∈ bl := by
        intro x hx
        have hx' := Finsupp.mem_support_iff.1 hx
        have hxm : x ≠ m := by intro h; subst h; simp at hx'
        have : x ∈ V.support := by
          rw [Finsupp.mem_support_iff, ← Finsupp.erase_ne hxm]; exact hx'
        have := hs x this
        simp at this
        rcases this with h | h
        · exact absurd h hxm
        · exact h
      have h1 := vdeg_erase V m
      have h2 := vcost_erase p j V m
      have hl : V m ≤ k / m := by
        rw [Nat.le_div_iff_mul_le hm]; nlinarith [hd]
      have hle := vcost_le_kap p j bl hbl' (k - m * V m) (V.erase m) hs' (by omega)
      have hkap : Gam p (j m) (V m) + kap p j bl (k - m * V m) ≤ kap p j (m :: bl) k := by
        simp only [kap]
        exact Finset.le_sup (f := fun l => Gam p (j m) l + kap p j bl (k - m * l))
          (mem_range.2 (by omega))
      have hceq : vcost p j (V.erase m) = kap p j bl (k - m * V m) := by omega
      refine ⟨V m, ⟨by omega, by omega⟩, V.erase m, ?_, ?_⟩
      · exact (ih' _ _).2 ⟨hs', by omega, hceq⟩
      · have := Finsupp.single_add_erase m V
        rw [add_comm]; exact this

lemma Mx_nonempty (j : ℕ → ℕ) (bl : List ℕ) (hbl : ∀ m ∈ bl, 1 ≤ m) :
    ∀ k, (Mx p j bl k).Nonempty := by
  induction bl with
  | nil => intro k; simp [Mx]
  | cons m bl ih =>
    intro k
    have ih' := ih (fun x hx => hbl x (by simp [hx]))
    have hne : (range (k / m + 1)).Nonempty := ⟨0, by simp⟩
    obtain ⟨l, hl, hmax⟩ := Finset.exists_mem_eq_sup _ hne
      (fun l => Gam p (j m) l + kap p j bl (k - m * l))
    obtain ⟨V', hV'⟩ := ih' (k - m * l)
    refine ⟨V' + Finsupp.single m l, ?_⟩
    simp only [Mx, mem_biUnion, mem_image, mem_filter]
    refine ⟨l, ⟨hl, ?_⟩, V', hV', rfl⟩
    simp only [kap]; exact hmax.symm

lemma tauV_ne_zero (al : ℕ → ZMod p) (V : ℕ →₀ ℕ) (hal : ∀ m ∈ V.support, al m ≠ 0) :
    tauV p al V ≠ 0 := by
  unfold tauV Finsupp.prod
  rw [Finset.prod_ne_zero_iff]
  intro m hm
  exact mul_ne_zero (pow_ne_zero _ (hal m hm)) (inv_ne_zero (omg_ne_zero _))

lemma alphaW_ne_zero (w : ℕ → ℤ) (m : ℕ) (hm : 1 ≤ m) (hb : 1 < ‖gam p w m‖) :
    alphaW p w m ≠ 0 := by
  unfold alphaW
  intro h
  have hn := (block_depth w m hm hb).2
  have := (resQ_eq_zero_iff hn.le).1 h
  linarith

/-- Coefficients below the least block: `ī_ρ = [x^ρ] G mod p`. -/
lemma Ipart_coeff_eq (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) (ρ : ℕ)
    (h : ∀ m, 1 ≤ m → m ≤ ρ → ‖gam p w m‖ ≤ 1) :
    coeff ρ (Ipart p w W) = coeff ρ (W * wExp (fun j => (w j : ℚ_[p]))) := by
  classical
  let P : ℕ → Prop := fun m => 1 < ‖gam p w m‖
  have hblk : blk P ρ = ∅ := by
    ext m
    simp only [blk, mem_filter, mem_Icc, Finset.notMem_empty, iff_false]
    rintro ⟨⟨hm, hle⟩, hP⟩
    exact absurd (h m hm hle) (not_le.2 hP)
  unfold Ipart
  rw [coeff_mul, coeff_mul]
  refine sum_congr rfl fun ij hij => ?_
  have hij' := Finset.mem_antidiagonal.1 hij
  have := coeff_wExp_decomp (gam p w) P ρ ij.2 (by omega)
  rw [wExp_wOf_gam, hblk] at this
  simp only [prod_empty, mul_one] at this
  rw [this]

lemma mem_blockList (w : ℕ → ℤ) (k m : ℕ) :
    m ∈ blockList p w k ↔ 1 ≤ m ∧ m ≤ k ∧ 1 < ‖gam p w m‖ := by
  classical
  unfold blockList
  rw [Finset.mem_toList, mem_filter, mem_Icc]
  tauto

lemma blockList_nodup (w : ℕ → ℤ) (k : ℕ) : (blockList p w k).Nodup := by
  classical
  unfold blockList
  exact Finset.nodup_toList _

/-- **`thm:calculus` with `Ξ` as the sum over `Max(k)`.** -/
theorem calculus_exact_vec (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) (hW : ∀ i, ‖coeff i W‖ ≤ 1)
    (k : ℕ) :
    ‖(p : ℚ_[p]) ^ kap p (jd p w) (blockList p w k) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))‖ ≤ 1 ∧
    resQ p ((p : ℚ_[p]) ^ kap p (jd p w) (blockList p w k) k *
        coeff k (W * wExp (fun j => (w j : ℚ_[p])))) =
      ∑ V ∈ Mx p (jd p w) (blockList p w k) k,
        resQ p (coeff (k - vdeg V) (Ipart p w W)) * tauV p (alphaW p w) V := by
  obtain ⟨h1, h2⟩ := calculus_exact (p := p) w W hW k
  refine ⟨h1, ?_⟩
  rw [h2]
  exact Xi_eq_vec _ _ _ _ (blockList_nodup w k)
    (fun m hm => ((mem_blockList w k m).1 hm).1) k

/-- **`cor:split`**: if `Ξ(k) = 0` then either there are at least two maximising vectors, or there
is a single maximiser `V` and `p` divides the small coefficient `[x^ρ] G`, `ρ = k - deg V < m₀`. -/
theorem split_cor (w : ℕ → ℤ) (W : PowerSeries ℚ_[p]) (hW : ∀ i, ‖coeff i W‖ ≤ 1) (k : ℕ)
    (m0 : ℕ) (hm0 : m0 ∈ blockList p w k) (hmin : ∀ x ∈ blockList p w k, m0 ≤ x)
    (hxi : Xi p (jd p w) (alphaW p w) (fun i => resQ p (coeff i (Ipart p w W)))
        (blockList p w k) k = 0) :
    2 ≤ (Mx p (jd p w) (blockList p w k) k).card ∨
    ∃ V ∈ Mx p (jd p w) (blockList p w k) k,
      Mx p (jd p w) (blockList p w k) k = {V} ∧ k - vdeg V < m0 ∧
        resQ p (coeff (k - vdeg V) (W * wExp (fun j => (w j : ℚ_[p])))) = 0 := by
  classical
  have hnd := blockList_nodup (p := p) w k
  have hbl : ∀ m ∈ blockList p w k, 1 ≤ m := fun m hm => ((mem_blockList w k m).1 hm).1
  have hne := Mx_nonempty (p := p) (jd p w) (blockList p w k) hbl k
  rw [Xi_eq_vec _ _ _ _ hnd hbl k] at hxi
  by_cases hcard : 2 ≤ (Mx p (jd p w) (blockList p w k) k).card
  · left; exact hcard
  · right
    obtain ⟨V, hV⟩ := hne
    have hc1 : (Mx p (jd p w) (blockList p w k) k).card = 1 := by
      have := Finset.card_pos.2 ⟨V, hV⟩; omega
    obtain ⟨V', hV'⟩ := Finset.card_eq_one.1 hc1
    have hVV : V' ∈ Mx p (jd p w) (blockList p w k) k := by rw [hV']; simp
    refine ⟨V', hVV, hV', ?_⟩
    obtain ⟨hs, hd, hc⟩ := (mem_Mx (jd p w) _ hnd hbl k V').1 hVV
    have hlt : k - vdeg V' < m0 := by
      have hj0 := (block_depth w m0 ((mem_blockList w k m0).1 hm0).1
        ((mem_blockList w k m0).1 hm0).2.2).1
      exact (by
        have := essential_a p (jd p w) (blockList p w k) hbl m0 hm0 hj0 k V' hs hd hc
        omega)
    refine ⟨hlt, ?_⟩
    rw [hV'] at hxi
    simp only [sum_singleton] at hxi
    have htau : tauV p (alphaW p w) V' ≠ 0 := by
      apply tauV_ne_zero
      intro m hm
      have hmb := (mem_blockList w k m).1 (hs m hm)
      exact alphaW_ne_zero w m hmb.1 hmb.2.2
    have hi0 : resQ p (coeff (k - vdeg V') (Ipart p w W)) = 0 := by
      rcases mul_eq_zero.1 hxi with h | h
      · exact h
      · exact absurd h htau
    have hIeq := Ipart_coeff_eq w W (k - vdeg V') (by
      intro m hm hle
      by_contra hgt
      have hgt' : 1 < ‖gam p w m‖ := not_le.1 hgt
      have hmem : m ∈ blockList p w k := (mem_blockList w k m).2 ⟨hm, by omega, hgt'⟩
      have := hmin m hmem
      omega)
    rw [← hIeq]; exact hi0

end CongruenceRestricted


==> anc/lean/lean-restricted/bridge/Bridge.lean <==
import Bridge.Residues


==> anc/lean/lean-restricted/bridge/Bridge/Residues.lean <==
import CongruenceTheoryHigherOrder.EventualDivisibility
import CongruenceRestricted.Dichotomy

/-!
# Bridge to the first paper's formalization

`CongruenceTheory.Shift.prime_power_residue` (lean-verify-II) gives `A_w(p^r) ≡ γ_p^{p^{r-1}} (mod p^r)`
for odd `p`, and for `p = 2`, `r ≥ 4`.  Here `Aw` (the evaluated cycle-index polynomial of the first
paper) is identified with `aw` of this repository (same recurrence), which discharges the hypothesis
`PPR` of `Dichotomy.lean` and yields the unconditional dichotomy theorem.
-/

open Finset CongruenceRestricted

namespace RestrictedBridge

/-- `Aw w n = aw w n`. -/
theorem Aw_eq_aw (w : ℕ → ℤ) (n : ℕ) : CongruenceTheory.Aw w n = aw w n := by
  have h := aw_unique w (fun n => CongruenceTheory.Aw w n) (CongruenceTheory.Shift.Aw_zero w)
    (by
      intro n
      rw [CongruenceTheory.Shift.Aw_succ]
      refine sum_congr rfl fun j _ => ?_
      have : CongruenceTheory.fall n j = ff (n : ℤ) j := rfl
      rw [this]; ring)
  exact h n

/-- Discharge of the hypothesis of `Dichotomy.lean`. -/
theorem PPR_all (p : ℕ) (hp : p.Prime) (w : ℕ → ℤ) : PPR p w := by
  intro r hr h4
  have := CongruenceTheory.Shift.prime_power_residue hp w r hr h4
  rwa [Aw_eq_aw] at this

/-- **Theorem `thm:dichotomy`** (unconditional), case (A). -/
theorem dichotomy_A' (S : Set ℕ) (p : ℕ) (hp : p.Prime) (h : wS S 1 = wS S p) (e : ℕ)
    (he : 1 ≤ e) :
    (p ≠ 2 → ∀ n, p ^ e ≤ n → (p : ℤ) ^ e ∣ aS S n) ∧
    (p = 2 → ∀ n, 2 ^ (max e 4) ≤ n → (2 : ℤ) ^ e ∣ aS S n) :=
  dichotomy_A S p hp (PPR_all p hp _) h e he

theorem dichotomy_B_odd_pos' (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hodd : p ≠ 2) (h1 : 1 ∉ S)
    (hpS : p ∈ S) (e : ℕ) (he : 1 ≤ e) (n : ℕ) :
    (p : ℤ) ^ e ∣ aS S (n + p ^ e) - aS S n :=
  dichotomy_B_odd_pos S p hp hodd (PPR_all p hp _) h1 hpS e he n

theorem dichotomy_B_odd_neg' (S : Set ℕ) (p : ℕ) (hp : p.Prime) (hodd : p ≠ 2) (h1 : 1 ∈ S)
    (hpS : p ∉ S) (e : ℕ) (he : 1 ≤ e) (n : ℕ) :
    (p : ℤ) ^ e ∣ aS S (n + p ^ e) + aS S n :=
  dichotomy_B_odd_neg S p hp hodd (PPR_all p hp _) h1 hpS e he n

theorem dichotomy_B_two' (S : Set ℕ) (h : wS S 1 ≠ wS S 2) (n : ℕ) :
    (2 : ℤ) ∣ aS S (n + 2) - aS S n ∧
    (4 : ℤ) ∣ aS S (n + 4) - (-1) ^ (wS S 2 + wS S 4).toNat * aS S n ∧
    (8 : ℤ) ∣ aS S (n + 8) - aS S n ∧
    (∀ e : ℕ, 4 ≤ e → (2 : ℤ) ^ e ∣ aS S (n + 2 ^ e) - aS S n) :=
  dichotomy_B_two S (PPR_all 2 Nat.prime_two _) h n

theorem dichotomy_eventual' (S : Set ℕ) (p : ℕ) (hp : p.Prime) (e : ℕ) (he : 1 ≤ e) :
    (∃ N, ∀ n, N ≤ n → (p : ℤ) ^ e ∣ aS S n) ↔ wS S 1 = wS S p :=
  dichotomy_eventual S p hp (PPR_all p hp _) e he

end RestrictedBridge

#print axioms RestrictedBridge.PPR_all
#print axioms RestrictedBridge.dichotomy_A'
#print axioms RestrictedBridge.dichotomy_B_two'
#print axioms RestrictedBridge.dichotomy_eventual'


==> anc/lean/lean-restricted/bridge/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "type": "path",
   "scope": "",
   "name": "congruencerestricted",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "..",
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/ahaankallat/congruence-phenomena-lean",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "5c06cde6bc1af40543413430b3f1a9365cb0ea06",
   "name": "congruencetheory",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "type": "path",
   "scope": "",
   "name": "congruencetheoryhigherorder",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "../../lean-verify-II",
   "configFile": "lakefile.toml"
  }
 ],
 "name": "restrictedbridge",
 "lakeDir": ".lake",
 "fixedToolchain": false
}

==> anc/lean/lean-restricted/bridge/lakefile.toml <==
name = "restrictedbridge"
version = "0.1.0"
defaultTargets = ["Bridge"]

[leanOptions]
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.31.0"

[[require]]
name = "congruencerestricted"
path = ".."

[[require]]
name = "congruencetheoryhigherorder"
path = "../../lean-verify-II"

[[lean_lib]]
name = "Bridge"


==> anc/lean/lean-restricted/bridge/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/lean/lean-restricted/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"
  }
 ],
 "name": "congruencerestricted",
 "lakeDir": ".lake",
 "fixedToolchain": false
}

==> anc/lean/lean-restricted/lakefile.toml <==
name = "congruencerestricted"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["CongruenceRestricted"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.31.0"

[[lean_lib]]
name = "CongruenceRestricted"


==> anc/lean/lean-restricted/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/verify.out <==
== 0. definitions and brute force
PASS  recurrence = brute force over all permutations, n<=8, 10 excluded sets
PASS  A057693 initial terms 1,1,2,6,18,66,276,1212,5916,31068 (OEIS)
PASS  A057693 recurrence a(n)=a(n-1)+(n-1)a(n-2)+(n-1)(n-2)a(n-3)
== 1. Theorem 4.1 (A378495)
PASS  rows 7,8,9 of A378495 agree with the OEIS entry
PASS  (a) (n-1) | T(n,k), 2<=k<=n<=200
PASS  (b) row gcd = n-1, 3<=n<=200
PASS  T(n,n-1)=D(n), T(n,n)=D(n)-(n-1)!, n>=3
PASS  T(n,n-2)=D(n)-C(n,2)(n-3)!, n=5..200
PASS  (c) T(n,n-2)-T(n,n)=(n-3)!(n-4)(n-1)/2, n=5..200
PASS  (d) T(n,n-1)-T(n,n-2)=n!/(2(n-2)) = |A238474(n-3)|, n=5..200
PASS  |A238474(m)| = (m+3)!/(2(m+1)) gives the OEIS terms 3,-6,20,-90,504 and index n-3 (not n-4)
      difference at n=4 is 3 (A238474 index n-4 = 0 gives 3), at n=3 it is 0
PASS  n=4: T(4,3)-T(4,2) = 3 = |A238474(0)|; n=5: 20 = |A238474(2)| not |A238474(1)|
PASS  (c) needs n>=5: at n=4 the difference is 3 while (n-3)!(n-4)(n-1)/2 = 0
PASS  (e) v_2(T(n,k)) = v_2(n-1) for all 4<=k<=n<=200
PASS  recurrence (R_k) a_{n+1}=n a_n+n a_{n-1}-(n)_{k-1}a_{n-k+1}+(n)_k a_{n-k}, k=2..11, n<100
PASS  column 2 from (R_2) agrees with DP, n<=200
PASS  (f) v_2(T(n,2)) four-class pattern m+1,m+1,m+3+v_2(m+1),m+5+v_2(m+1), n=3..1700
PASS  a_3..a_6 = 2,6,24,160 and valuations 1,1,3,5
PASS  (n-1)(n-2) | T(n,2) (Theorem 3.1(i), r=2), 3<=n<=1700
PASS  Q_3..Q_9 = 1,1,2,8,38,214,1444
PASS  Q-recurrence: Q-recurrence Q_{n+1}=(n-2)Q_n+(n-3)(n-4)Q_{n-2}, 5<=n<1700
PASS  Proposition 14.1: Q_{n+p} = -Q_n mod p, odd p<=41, n+p<1700
PASS  Proposition 14.1: 3 never divides Q_n, n<1700
PASS  T(7,2)=1140=19*60, 19 does not divide 6*5; 19 | T(26,2), 19 does not divide 25*24
PASS  19 | T(n,2) for n=7,9,10,16,26 (listed in text); the first n with 19 | Q_n is 7
      number of odd primes p<1500 with p never dividing Q_n: 98; first ones [3, 5, 7, 11, 13, 17, 29, 43, 53, 61, 71, 83]
PASS  Proposition 14.1 / Question 14.6: of the 238 odd primes below 1500 exactly 98 never divide Q_n; the first are 3,5,7,11,13,17,29,43,53,61,71,83
PASS  primes q<1000 with q | Q_{q+1}: only 829
PASS  829^2 | T(830,2), and v_829 of columns 2,3,4 at n=830 are 2,1,1
PASS  gcd of columns 3 and 4 alone at n=830 is divisible by 829 exactly once; gcd of all columns is 829
PASS  gcd of columns 2,3,4 = n-1 for 3<=n<=1100
PASS  T(4,4)/3 = 1
PASS  [T(q+1,q+1)-T(q+1,q-1)]/q = -(q-2)!(q-3)/2 = 3/2 mod q, 5<=q<=199
== 2. Lemmas 2.1-2.3 and Theorem 3.1(i) for general excluded sets
PASS  Lemma 2.2: a_S(n+q) = (w_1+(q-1)w_q) a_S(n) mod q, 183888 instances
PASS  Lemma 2.3: X_S(N+q) = -X_S(N) mod q for 1 in S, q not in S, 53305 instances
PASS  Lemma 2.1: a_{n+1} = sum_{m not in S} (n)_{m-1} a_{n+1-m} and the d_i-form (r=1..4), 3600 instances
PASS  Theorem 3.1(i) at n=5: a_S(5) in {0,24} for S>={1,2,3}
PASS  Theorem 3.1(i): (n-1)(n-2)...(n-r) | a_S(n), {1..r} in S, r=1..7, 22197 instances
PASS  1 not in S={q}: (n-1) | a_S(n) fails exactly when q | n-1 (q=2,3,5,7)
      S={2}: a(3)=3 is not divisible by n-1=2
== 3. Theorem 3.1(ii) (congruence modulo t!(n-1))
PASS  Theorem 3.1(ii): a_S(n) = D(n) mod t!(n-1), 1 in S, S meets [2,t+1] trivially, t=2..8, 44352 instances
PASS  D(n)/(n-1) = D(n-1)+D(n-2) is odd for n>=2 (n<=200)
      S={1,3}: first n where a_S(n) != D(n) mod 2(n-1): [3, 5, 7]; S={1,4}: first n with mod 6(n-1) failing: [4, 7, 10]
PASS  Remark 3.2: hypothesis of Theorem 3.1(ii) is needed: S={1,3} (t=2), S={1,4} (t=3) each fail somewhere
== 4. Theorem 3.1(iii) (2-adic bound for {1,2} in S; p-power bound)
PASS  Theorem 3.1(iii) at p=2: v_2(a_S(n)) >= floor((n-1)/4)+v_2((n-1)(n-2)) for all S>={1,2} (48744 pairs)
PASS  Theorem 3.1(iii) bases: a_3 in {0,2}, a_4 in {0,6}, a_5 in {0,24} for S>={1,2}
PASS  Theorem 5.1 (r=2) data: gcd_{k=3..100} a_{1,2,k}(n) = (n-1)(n-2)2^floor((n-1)/4), 4<=n<=100
PASS  Theorem 3.1(iii) is attained: for every 4<=n<=100 some S={1,2,k} has v_2 = B(n)
      T(n,2): v_2 = B(n) exactly for n mod 4 in [0, 1, 3]
PASS  Theorem 4.1(f): v_2(T(n,2)) = B(n) for n = 0,1,3 mod 4 and v_2(T(n,2)) = B(n)+2 for n = 2 mod 4 (3<=n<400)
PASS  Theorem 3.1(iii) consequence: v_p(a_S(n)) >= ceil(n/2p) for S>={1..p}, p=2,3,5,7, n<=90
PASS  Theorem 3.1(iii) sharp at p=2: S = all but {4}: v_2(a(4k)) = k
PASS  inequality floor((m-1)/p) >= m/(2p) for m>p, p<=11, m<=3000
PASS  Theorem 3.1(iii) at p=3,5,7: v_p(a_S(n)) >= v_p((n-1)...(n-p)) + floor((n-1)/2p), p=3 (n<=80), 5 (n<=80), 7 (n<=70)
      number of (S,n) pairs tested for p=3,5,7: {3: 9496, 5: 9184, 7: 7616}
== 5. Theorem 7.1 (dichotomy; consequences of the shift congruences of Kallat)
PASS  Theorem 7.1: periodic / antiperiodic / eventually zero modulo p^e (p=3,5,7), and p=2 cases; 60 random 0/1 weight sequences
PASS  involutions A000085: 1,1,2,4,10,26,76,232,764,2620; period 3 mod 3 (1,1,2), eventually 0 mod 2^e
PASS  all cycles <= r (r=3..6): p^e | a(n) for n >= p^e if p <= r; purely periodic mod p^2 if p > r
PASS  permutations of order dividing m (m=6,10,12), p=3,5,7: eventually 0 mod p^2 iff p | m, else periodic
PASS  Example 7.2: T(n,p) = 0 mod p^e for n >= p^e (p=3,5,7, e=1,2, n<=240)
PASS  arbitrary integer weights, p=3,5: p^2 | a(n) for n>=p^2 when p | w_1+(p-1)w_p; otherwise a(n) is not eventually 0 mod p
== 6. Artin-Hasse bound (Theorem A.1.1 and Lemma A.1.2), Corollary 8.21(a), Theorem 8.19
PASS  Artin-Hasse series E_p(x)=exp(sum x^{p^i}/p^i) has p-integral coefficients, degree<130, p=2,3,5
PASS  sum_{(m,2)=1} (mu(m)/m) sum_k x^{mk}/k = sum_i x^{2^i}/2^i (log of the product formula), degree<60
PASS  Theorem A.1.1 (Artin-Hasse lower bound v_p(a(n)) >= v_p(n!) - rho n), 120 random integer-weight cases with w_1=w_p, 17829 values
PASS  Theorem A.1.1 for all cycles <= 2 at p=2: rho = 3/4, slope 1/(p-1)-rho = 1/4
      v_p(a(400))/400 = 0.2500 (slope bound 0.2500)
PASS  Theorem A.1.1 for all cycles <= 3 at p=2: rho = 3/4, slope 1/(p-1)-rho = 1/4
      v_p(a(400))/400 = 0.2500 (slope bound 0.2500)
PASS  Theorem A.1.1 for all cycles <= 4 at p=2: rho = 1/2, slope 1/(p-1)-rho = 1/2
      v_p(a(400))/400 = 0.5000 (slope bound 0.5000)
PASS  Theorem A.1.1 for all cycles <= 3 at p=3: rho = 5/18, slope 1/(p-1)-rho = 2/9
      v_p(a(400))/400 = 0.2225 (slope bound 0.2222)
PASS  Theorem A.1.1 for all cycles <= 5 at p=5: rho = 1/8, slope 1/(p-1)-rho = 1/8
      v_p(a(400))/400 = 0.1250 (slope bound 0.1250)
PASS  rho values quoted in the text: p=2: r=2,3 -> 3/4, r=4 -> 1/2; p=3, r=3 -> 5/18
PASS  Theorem A.1.1 gives v_2(a(n)) >= n/4 - s_2(n) for A057693 (consistent with the exact values), 2<=n<=1500
PASS  Corollary 8.21(a): v_2(a(n)) = 1+floor((n-2)/4), A057693, 2<=n<=1500
PASS  Theorem 8.19: v_2(I(n)) = floor(n/4)+(0,0,1,2)[n mod 4], involutions, 2<=n<=1500
PASS  block-cost maximisation behind Theorem 8.19 (Section 8.6): max cost = 3q - s(q), unique maximisers (l_4=q, l_3=0) and, if n=3 mod 4, (l_4=q, l_3=1); n<=90
PASS  every other block vector costs at least 1 less (with 3-blocks) / at least 2 less (involutions), n<=90
PASS  exp(x+x^2/2+x^3/3) coefficients times n! reproduce A057693 (sanity of the series code), n<24
PASS  identity A = E_2 * exp(x^3/3) * prod_{i>=2} exp(-x^{2^i}/2^i), degree<24
PASS  leading coefficients: a(rho)/rho! = 1 for rho=0..3 (all cycles<=3) and I(3)/3! = 2/3
== 7. Theorem 5.5 (triangle A333726, all cycles of length at least k)
PASS  rows 7,8,9 of A333726 agree with the OEIS entry
PASS  (n-1) | T(n,k) in A333726, all 1<=k<=n<=120
PASS  row gcd of A333726 is n-1, 3<=n<=120
PASS  proof columns of Theorem 5.5: for each prime q<=n-1, column q (q | n-1), or column r=n mod q (column 2 if r=0), has v_q = v_q(n-1)
PASS  T(q+1,q) = q! in A333726 for primes q<=100
== 8. Section 14: column 2 at odd primes, and data for the open problems
== 9. Lemma 2.3 (quotient by (n-1)_r)
PASS  Lemma 2.3: a_S(n)=(n-1)_r Q_S(n) with the explicit sum, and Q_S(n+q) = -Q_S(n) mod q (q not in S), r=1..4, 24805 instances
== 10. Theorem 5.1 (gcd over {1..r,k}), Propositions 5.3 and 5.4
PASS  Theorem 5.1: gcd over r<k<=n equals gcd over all S>={1..r} sampled by the family plus S_inf, divisible by (n-1)_r, r=1..5, r+2<=n<=70
PASS  Theorem 5.1: m_r(n) = g_r(n)/(n-1)_r has only prime factors <= r, r=1..5, n<=70
PASS  Proposition 5.3: for each prime q>r the prescribed column has q not dividing Q_k(n), and v_q equals v_q((n-1)_r)
PASS  equation (5.1): a_m(m)=a_inf(m)-(m-1)!, a_{m-1}(m)=a_inf(m), r=1..5
PASS  Theorem 5.1, r=1: m_1(n)=1 (row gcd n-1), n=3..70
PASS  Theorem 5.1, r=2: m_2(n) = 2^floor((n-1)/4), n=4..70
PASS  Theorem 5.1, r=2: gcd_{3<=k<=n} a_{1,2,k}(n) = 2^floor((n-1)/4)(n-1)(n-2), 4<=n<=160
PASS  gcd over all 2^(n-r) sets S>={1..r} equals the gcd of the support sums (method used for the data), r=1..3, n<=14
PASS  Question 14.10 data: g_r(n) divisible by (n-1)_r with quotient having no prime factor > r, r=3..6, r+1<=n<=55
PASS  Question 14.10 data: m_3(n) for n=4..14 is 1,1,2,6,6,6,12,12,12,36,72
PASS  Proposition 5.4: v_2(c(n)) = beta(n) for 4<=n<=1500, n not 3 mod 4, and v_2(c(4m+7)) >= m+3
PASS  recurrence (2.5) a_{n+1}=n a_n+n(n-1)(n-2)a_{n-3} for S={1,2,3}, n<1500
PASS  proof of Theorem 5.1 (r=2, n=4m+3>=7): v_2(a_n(n)) = beta(n) via k=n, n<=1500
== 11. Corollary 6.2 and Theorem 6.1 (A079128)
PASS  Lemma 6.4: b_d(n) formula and a(n)=sum mu(d) b_d(n) agree with brute force over all permutations, n<=8
PASS  A079128 initial values 1,1,4,15,96,455 and a(n)=A79 recurrence value, n<=150
PASS  Corollary 6.2 (n-1) | a(n), 2<=n<=450
PASS  Corollary 6.2 (n+1) | a(n), 3<=n<=450
PASS  Corollary 6.2 (n^2-1) | a(n), 4<=n<=450, and n=2,3 fail
PASS  Corollary 6.2: gcd(a(n),n)=1, 2<=n<=450
PASS  (n-1) | b_d(n) for every d|n (proof of (a)), and v_q(b_d)>=v_q(n!) for q not dividing d, n<=300
PASS  proof of (b): b_d(n) = (-1)^{n/d} n! mod (n+1), n<=300
PASS  proof of (b): sum_{d|n} mu(d)(-1)^{n/d} = 2[n=2], n<=3000
PASS  proof of (c), q=2: v_2((n-2)!) >= v_2(n+1) for odd n>=5, n<=20000; n=7 gives v_2(5!)=3; t=2 forces n>=11
PASS  proof of (d): v_p(b_p(n)) = 0 for p|n, and v_p(b_d(n))>=1 for other squarefree d|n, n<=300
PASS  a(p) = (p-1)(p-1)! for primes p<=100
== 12. Lemma 8.1 (Euler product), Theorem 8.20 (Harmonic Theorem, part (a)), Corollary 8.21 (plateau)
PASS  Lemma 8.1: sum_{n|m} n c_n = [m<=r] (so prod (1-x^n)^{-c_n} = exp(sum_{m<=r} x^m/m)), r=1..11, m<300
PASS  Euler product: log prod (1-x^n)^{-c_n} = sum_{m<=r} x^m/m, r=3, degree<40
PASS  Euler product: log prod (1-x^n)^{-c_n} = sum_{m<=r} x^m/m, r=4, degree<40
PASS  Theorem 8.20: v_p(A_r(n)) >= v_p(n!)-kq-v_p(q!) for p=2,3,5,7, all admissible (k,r) with p^k<=130, n<=500 (50 cases, 25050 pairs)
PASS  Theorem 8.20: equality when v_p(A_r(nu))=v_p(nu!) (in particular nu<=r), and for all n when r=p^k-1
PASS  Theorem 8.20 proof: p^k is a block with c=-1/p^k and no block below p^k (admissible (p,k,r) as above)
PASS  Theorem 8.20: v_p(n!)-kq-v_p(q!) = ((p^k-1)/(p-1)-k)q+v_p(nu!), n<=2000
PASS  inequality (9.1): every block n != p^k has j_n < k floor(n/p^k)
PASS  Corollary 8.21(a): v_2(A_3(n)) = 1+floor((n-2)/4), 2<=n<=1500
PASS  Corollary 8.21(b): r=2^k-1, k=2..6: v_2 = (2^k-1-k)floor(n/2^k)+v_2((n mod 2^k)!), n<=600
PASS  Corollary 8.21(c): v_3(A_r(n)) = floor(n/3)-floor(n/9) for r=7,8 (all n<=1500), and for r=6 except n=7 mod 9 where it is larger
PASS  Corollary 8.21(c) proof values: A_7(8)/8! = 7/8, A_6(7)/7! = 6/7, A_6(8)/8! = 41/56
PASS  Corollary 8.21(d): A_{p-1}(n) is not divisible by p, p<=23, n<=800
== 13. Theorem 9.1 and Corollary 9.2 (3-adic), Lemmas 9.3-9.5
PASS  Theorem 9.1: v_3(A_r(n)) = e(n) except n=4 (27) for r=3, n=14,23 (27) for r=4, none for r=5, all n<=2500
PASS  Corollary 9.2: Bala's statements for A057693 (equalities 6m,6m+2,6m+3,6m+5), 6m+5<=2399
PASS  Corollary 9.2: Bala's statements for A070945 (equalities 6m,6m+1,6m+3,6m+4), 6m+5<=2399
PASS  Corollary 9.2: A070946 (r=5) all six classes exact, 6m+5<=2399
PASS  e(0..17) = 0,0,0,1,1,1,1,1,1,2,2,2,3,3,3,3,3,3 and e(n+18)=e(n)+4
PASS  excess v_3(A_3(n))-e(n) = 1,2,1,1,3,1,1,2,1,1,2 for n=4,31,58,...,274
PASS  Lemma 9.3: blocks for p=3, r=3,4,5 are multiples of 3, n>=6, j=v_3(n)<=2; c_6=-1/6, c_9=-1/9, n<400
PASS  Lemma 9.5: kappa(n)=h(q)+[t=2] and the list of maximisers (brute force over (A,B)), n<400
PASS  proof of Theorem 9.1: omega rules and theta(A,B) identities
PASS  proof of Theorem 9.1: binom(c_6+A-1,A)=3^{-g(A)}u_A, u_A = omega(A) mod 3, and binom(c_9+B-1,B)=3^{-h(B)}u'_B, u'_B=(-1)^B omega(B)
PASS  proof of Theorem 9.1: A_r(rho)/rho! values 1,1,1,1,3/4,11/20 (r=3), 1,1,1,1,1,4/5 (r=4), 1 (r=5)
== 14. Theorem 10.1 (p=2, r=4) and Theorem 10.3 (r=5)
PASS  Theorem 10.1: v_2(A_4(n)) = 4K+gamma(nu) except n=5,12 mod 16 where it is larger, n<=4000
PASS  Theorem 10.1: v_2(A_4(2m)) >= m and v_2(A_4(2m+1)) >= m, n<=4000
PASS  Theorem 10.1 proof: blocks are 8u (u odd squarefree, j=3) and 6w (w odd squarefree, j=1), n<600; c_6=-1/6, c_8=-1/8
PASS  Theorem 10.1 proof: kappa(n) = h(K)+[nu>=6], maximisers (K,0), (K-1,2) (nu=4,5, K odd), (K,1) (nu>=6), brute force n<500
PASS  Theorem 10.1 proof: A_4(rho)/rho! = 1,1,1,1,1,4/5, rho=0..5
PASS  Theorem 10.3: v_2(A_5(n)) >= 4K+gamma(nu) and strict exactly for n=12,13 mod 16, n<=3000
== 15. numerical examples in the introduction
PASS  D(n)=1,0,1,2,9,44,265,1854 and 1854 = 6*309; D(n)=(n-1)(D(n-1)+D(n-2))
PASS  row 7 of A378495 divided by 6 is 190,204,239,225,309,189 with gcd 1
PASS  A057693 v_2 for n=2..13 is 1,1,1,1,2,2,2,2,3,3,3,3
== 16. Section 8: valuation calculus: Euler products, blocks, Theorem 8.8 (calculus), essential blocks, quotient form, integrality
PASS  Lemma 8.1 (Euler product): F_A = prod (1-x^n)^(-c_n), c_n = (1/n) sum_{d|n, d in A} mu(n/d), degrees <= 36, 9 sets
PASS  Lemma 8.2 (weights) (a),(b): c_1=1, c_n=0 for 2<=n<=r, c_n = -(1/n) sum_{e|n, e<n/r} mu(e), window form at p|n, c_n(A>r) = -c_n(A<=r); r<=15, n<=300
PASS  Lemma 8.2 (weights) (c): n c_n = mu(n) if n | M and 0 otherwise, for the set of m prime to M, M<=60
PASS  Lemma 8.4 (block facts): blocks are multiples of p above r with depth <= v_p(m) <= number of base-p digits of r, same blocks and depths for A>r with opposite residues (22268 blocks, m<=3000)
PASS  Lemma 8.5 (digit formula) omega~(lam) = (-1)^v(lam!) prod d_i! (lam<400, p<=13) and binomial block valuation/unit part u_lam = alpha^lam omega~(lam)^-1 (p<=7, j=1,2)
PASS  Theorem 8.8 (calculus), initial segments A<=r and complements A>r (quotient form, W=1/(1-x)), p in {2,3,5,7,11,13}, r<=15, n<=300: 53370 values, 0 mismatches, 0 violations of the bound, 3991 exceptions
PASS  Theorem 8.8 (calculus), 864 further pairs (set, prime): residue classes mod M<=9 (44), unions, squarefree, coprime to M (M<=30), divisors of 12,24,30,60, 60 random sets, n<=300: 260064 values, 0 mismatches, 0 violations, 94124 exceptions
PASS  Theorem 8.8 (calculus), n<=1500 for r in {3,4,5,6,8,9,12,15}, six primes, both families: 143676 values, 0 mismatches, 0 violations, 10898 exceptions
      calculus checks took 50.3 s
PASS  Lemma 8.10 (essential blocks): using only the blocks m with floor(m/m0) <= j_m and the residues of a_A(rho)/rho! for rho < m0 reproduces kappa and T for all k<=300 (565 cases)
PASS  Theorem 8.13 (quotient form): for 60 random sets A inside (r,infinity), r<=6, Q_A(n)=a_A(n)/(n-1)_r is an integer and sum Q_A(k+r+1)x^k/k! = F_A W_A (degree <=39)
PASS  Theorem 8.13 (quotient form): valuation criterion v_p(a_S(n)) >= v_p((n-1)_r)+v_p(k!)-kappa with equality iff T_{A,W_A}(k) != 0, 240 random (A,p) pairs, n<=300
PASS  Theorem 8.15 (integrality criterion): saturated <=> no blocks (498 saturated and 1502 unsaturated pairs among 500 random periodic sets, m<=700), saturated => F_A has p-integral coefficients (n<=60), unsaturated => first block coefficient has denominator p
PASS  Remark 8.16 after Theorem 8.15: if p = 1 mod M every residue class mod M is p-saturated
== 17. Sections 8.5 to 8.7: Dominant minimal block theorem, Harmonic Theorem, cycle lengths prime to M, Kummer exchange and ties
PASS  Theorem 8.17 (dominant minimal block) (hypothesis (*) verified on all blocks <=300): v_p([x^k]F) >= -Gamma(q), equality iff p does not divide [x^nu]F; 545 (set,prime) pairs, k<=300, 46827 exceptional values
PASS  Theorem 8.17 (dominant minimal block) for the twisted series F_{>r}/(1-x), 44 pairs (r,p) satisfying (*)
PASS  Example 8.12 (derangements): v_p(D(n)) = 0 unless p divides D(n mod p), and D(n) = (-1)^q D(nu) mod p, n=pq+nu, all primes p<=60, n<=600
PASS  Theorem 8.20 (Harmonic Theorem): all 96 triples (p,k,r) with p<=13, p^k<=400, max(1,p^k-p)<=r<p^k, p^k<=2r+2, (p,k)!=(2,1); n<=400, both a_{<=r} and a_{>r}: v_p equals the bound except exactly on nu in (r,p^k) with H_r(nu)=1 (resp. -1) mod p (514 and 796 exceptional values); r=p^k-1 has no exceptions
      Harmonic Theorem checks took 3.9 s
PASS  Example in 9.6 (Harmonic): p=3,k=2: r=6 gives a_{<=6} class nu=7 and no class for a_{>6}; r=7 gives a_{>7} class nu=8 and none for a_{<=7}; r=8 none; r=p^k-2: complement always, a_{<=r} only for p=2
PASS  Corollary 8.18 (cycle lengths prime to M): for p | M (M<=250) v_p(a_M(n)) = 0 unless p | a_M(n mod p), exceptional set a union of classes mod p, n<=300 (473 pairs, 10 with an exceptional class)
PASS  M=138, p=23: 23 | a_M(10) and 23 | a_M(n) for n = 10 mod 23, n<=300
PASS  Lemma 8.10 (exchange lemma, Kummer exchange): cost(V') - cost(V) = (j1 a + v(a!) - j2 b - v(b!)) + car_p(x,a) - car_p(y-b,b), 3000 random instances
PASS  Section 9 (proof of Theorem 9.1): ties at p=3 (n<=1500): essential blocks {6,9} for r=3,4,5 with depths 1,2; T(n)=0 exactly for n=4 mod 27 (r=3, always a single maximiser), n=14,23 mod 27 (r=4, always at least two maximisers), never for r=5
PASS  Lemma 9.5: cost(3,q-2)=cost(0,q) iff q=2 mod 3, and cost(2,q-1)-cost(0,q) = -v_3(q), q<400
== 18. Section 6: Cycle-gcd theorem (T_phi, T(n,g)), A079128, A335088, global gcd
PASS  Lemma 6.4: T(n,g) and T_phi(n) = sum_d psi(d) b_d(n) agree with brute force over all permutations, n<=7, 5 random functions phi each
PASS  Lemma 6.4: b_d(n) = n!/(d^k k!) prod (dj+1) equals the egf coefficient for weights [d | m], d<=10, n<=60
PASS  Theorem 6.1 (cycle gcd) (a): (n-1) | T(n,g) for every g | n, 2<=n<=420
PASS  Theorem 6.1 (cycle gcd) (b),(c): T(n,g) = n!(2[k=2]-[k=1]) mod (n+1), so (n+1) | T(n,g) for k>=3 (210 cases with k=2 checked)
PASS  Theorem 6.1 (cycle gcd) (d): (n^2-1) | T(n,g) whenever n/g >= 3 and n >= 4 (1985 cases, n<=420)
PASS  Theorem 6.1 (cycle gcd), exact valuations at p | n: v_p(T(n,g)) = v(n!) - k v(g) - v(k!) if p | g, v(n!) - k/p - v((k/p)!) otherwise (6090 checks, n<=420, all g | n)
PASS  T_phi(n) for 40 random integer functions phi: (n-1) | T_phi(n) and T_phi(n) = n! sum_d psi(d)(-1)^(n/d) mod (n+1), n<160
PASS  Corollary 6.2: gcd(T(n,g),n) = prod p^min(v_p(n), v_p(T)), gcd(A079128(n), n) = 1, v_2(T(n,2)) = 0 and gcd(T(n,2),n) = odd part of n/2 for even n; n<=420
PASS  Corollary 6.2: A079128 values 1,1,4,15,96,455 and a(p) = (p-1)(p-1)!
PASS  the numbers T(n,g) over g | n sum to n!, n<=420
PASS  Theorem 6.3 (A335088), n<=300: (n-1) | c(n), gcd(c(n),n)=1, (n+1) | c(n) when n+1 is composite; first values [1, 1, 4, 9, 96, 145, 4320]
PASS  Question 14.9 (A335088): (n+1) does not divide c(n) for the 54 values n<=259 with n+1 prime (observed, Question 14.9 on A335088)
PASS  Lemma 8.2(c) / Theorem 6.3: c(n) = n! [x^n] prod_{d | n} (1-x^d)^(-mu(d)/d) (Lemma 8.2 (weights) (c)), n<=40
      A335088 checks took 1.1 s
PASS  Proposition 11.3 (global gcd): gcd over part sets P of f_P(n) (= g_r(n)) equals the family gcd G_r(n) for r=1,2 (n<=45) and r=3..6 (n<=90)
PASS  Question 14.10 / Section 11: global gcd data: Lambda_r(n) (gcd of the cycle type counts) divides G_r(n), with equality for r=1,2 (n<=90) and for r=6 (n<=90)
      differences (n, p, v_p(Lambda), v_p(G)) for r=3: [(51, 3, 11, 13), (55, 3, 14, 15), (56, 3, 14, 15), (57, 3, 14, 15), (78, 3, 17, 18), (82, 3, 21, 22), (83, 3, 21, 22), (84, 3, 21, 22)]
      differences for r=4: [(51, 3, 11, 13), (56, 3, 14, 15), (57, 3, 14, 15), (58, 3, 15, 16), (78, 3, 17, 18), (83, 3, 21, 22), (84, 3, 21, 22), (85, 3, 22, 23)]
      differences for r=5: [(51, 3, 11, 13), (57, 3, 14, 15), (58, 3, 15, 16), (59, 3, 15, 16), (78, 3, 17, 18), (84, 3, 21, 22), (85, 3, 22, 23), (86, 3, 22, 23)]
PASS  Question 14.10 / Section 11: global gcd data, r=3 (n<=80): differences exactly at n=51,55,56,57,78 and only at p=3 with (v(Lambda),v(G)) = (11,13),(14,15),(14,15),(14,15),(17,18)
PASS  Section 11 data (full range n<=90): Lambda_r differs from g_r=G_r exactly at n=51,55,56,57,78,82,83,84 (r=3), n=51,56,57,58,78,83,84,85 (r=4), n=51,57,58,59,78,84,85,86 (r=5), only at p=3
PASS  Question 14.10 / Section 11: global gcd data, r=4 (n<=75): differences exactly at n=51,56,57,58 and r=5 (n<=70) at n=51,57,58,59, only at p=3
PASS  Example 11.4 (text): N(6^4 9^3)/N(6^1 9^5) = 5/16, so the sum of the two counts of valuation 11 is 21/16 times the first and has 3-adic valuation 12
PASS  Example 11.4: n=51, r=3: the part set {6,9} carries 6^1 9^5, 6^4 9^3, 6^7 9^1 with 3-adic valuations 11,11,12 (costs 12,12,11 against v_3(51!)=23), v_3(f_P(51))=13, v_3(G_3(51))=13, v_3(Lambda_3(51))=11
      global gcd checks took 14.7 s
== 19. Section 14: Column 2 at odd primes: first and second order theorems, observed laws
PASS  Q_n = T(n,2)/((n-1)(n-2)) = 1,1,2,8,38,214,1444 and the recurrence Q_{n+1} = (n-2)Q_n + (n-3)(n-4)Q_{n-2} (n<=60)
PASS  Corollary 14.5 (first order) for T(n,2) at odd primes p<110: v_p(Q_{nu+3+pq}) = 0 iff p does not divide Q_{nu+3} (n<=25000)
PASS  Theorem 14.4 (second order) for T(n,2): all 30 pairs (p,n0) with p<110, v_p(Q_{n0})=1 (29 with h != 0): for 1<=q<=2p+1, v_p(Q_{n0+pq}) >= 2 exactly when p does not divide q, h != 0 and q = -g/h mod p, and = 1 otherwise
      pairs (p,n0) with v_p(Q_n0)=1, p<110: [(19, 7), (19, 10), (19, 16), (23, 12), (23, 17), (31, 16), (37, 10), (37, 27), (41, 20), (41, 24), (41, 28), (47, 35), (59, 12), (59, 19), (59, 24), (59, 29), (67, 26), (67, 45), (73, 52), (79, 35), (89, 49), (97, 62), (101, 27), (101, 36), (101, 58), (103, 34), (107, 8), (107, 24), (109, 11), (109, 19)]
PASS  p=19, n0=7: T(7,2)=1140=19*60 and the predicted class is q = 9 mod 19
      second order checks took 0.1 s
PASS  Question 14.6: p-adic zero law (observed) and Theorem 14.4: for the 7 pairs (p,n0) = (19,7),(19,16),(23,12),(23,17),(37,10),(37,27),(41,20), all with v_p(Q_n0)=1, and 1<=q<=30000, {q: v_p(Q_{n0+pq}) >= 1+j} is a single residue class modulo p^j for j=1,2,3 as long as p^j <= 30000
      classes for (19,7): [(9, 19, True), (332, 361, True), (5747, 6859, True)]
PASS  pair (19,9) is of a different type (removed from the list of pairs): v_19(Q_9) = 2, while v_19(Q_7) = 1
PASS  the seven pairs of the zero law all have v_p(Q_n0) = 1 and occur among the pairs of the second order check
PASS  Question 14.6: zero law for (19,7): q = 9 mod 19, q = 332 mod 361, q = 5747 mod 6859
      zero law checks took 0.9 s
PASS  Question 14.6: density of good odd primes below 3*10^4: 1196 of 3244 = 0.3687, close to e^-1 = 0.3679 and far from e^-1/2 = 0.6065 (the C data for primes < 10^6 give 28543 of 78497 = 0.3636)
      number of zeros among the first p values of Q, primes below 3*10^4: [(0, 1196), (1, 1179), (2, 585), (3, 211), (4, 55), (5, 17), (6, 1)]
      density check took 9.3 s
== 21. Restated and new statements: family gcd versus global gcd, Harmonic Theorem hypothesis, third inequality of A070945, density statement
PASS  Theorem 5.1 (restated): G_r(n) = (n-1)_r m_r(n) with m_r(n) a positive integer with only prime factors <= r, r=1..6, r+2<=n<=90
PASS  Question 14.10 (restated): g_3(n)/(n-1)_3 = 1,1,2,6,6,6,12,12,12,36,72 for n=4..14, g_3(4)=6, and the family gcd G_3(4)=a_{1,2,3,4}(4)=0
PASS  Harmonic Theorem (a): for (p,k,r) = (3,3,22) the bound v_3(A_r(n)) >= v_3(n!) - 3q - v_3(q!) fails for exactly 42 values of n<=400, while it holds for r=24,25,26
PASS  Corollary (bala2): v_2(a(2n+1)-a(2n)) >= n+1 for 1<=n<=1000, a=A_4
PASS  proof of the Corollary: a(2n+1)-a(2n) = 2n [a(2n) - (2n-1)(2n-2)(2n-3) a(2n-4)] (a(-2)=0), 1<=n<=1000
PASS  the form printed in the OEIS entry, v_2(a(2n+1)-a(n)) >= n+1, fails at n=1 (a(3)-a(1)=5) and at most n up to 200
PASS  density of good primes below 10^6: 28543/78497 = 0.3636 against e^-1 = 0.3679, z = 2.48 standard errors low (text: about 2.5)
      section 21 took 11.9 s
== 22. Open-question results: the two gcds differ (r=3, n=111), n+1 prime dividing cop(n), 2-adic valuation of A_5
PASS  column formula a_{S_k}(n)=sum_j (-1)^j n!/((n-jk)! k^j j!) a_inf(n-jk) agrees with the recurrence, r=1..4, n<=45, all k
PASS  Theorem (counter), exact value: G_3(111) = 147259794302866275623239680 = (110)_3 * 113721152119718805504, v_3 = 28, v_2 = 30 (recurrence and inclusion-exclusion agree)
PASS  Theorem (counter): all 108 integers a_{1,2,3,k}(111) have v_3 >= 28, minimum 28 attained first at k=5,6,7,8,10; adding a_{1,2,3}(111) does not change the gcd
PASS  Theorem (counter): cycle types 4^x 9^y of 111 are (21,3),(12,7),(3,11) with v_3 of the counts 38,33,27, their sum is a_S(111), v_3(a_S(111)) = 27
PASS  Theorem (counter): G_3(111) does not divide a_S(111) and gcd(G_3(111), a_S(111)) = G_3(111)/3
      r=3, n<=900: 128 (n,p) with v_p(G)>v_p(Lambda), violations [(111, 3), (192, 3), (273, 3), (354, 3), (435, 3), (516, 3), (597, 3), (678, 3), (759, 3), (840, 3)], 27.3 s
      r=4, n<=700: 97 (n,p) with v_p(G)>v_p(Lambda), violations [], 9.3 s
      r=5, n<=700: 97 (n,p) with v_p(G)>v_p(Lambda), violations [], 8.8 s
      r=6, n<=600: 0 (n,p) with v_p(G)>v_p(Lambda), violations [], 4.2 s
      r=7, n<=500: 0 (n,p) with v_p(G)>v_p(Lambda), violations [], 1.9 s
      r=8, n<=400: 0 (n,p) with v_p(G)>v_p(Lambda), violations [], 0.8 s
      r=9, n<=300: 13 (n,p) with v_p(G)>v_p(Lambda), violations [], 0.3 s
      r=10, n<=300: 13 (n,p) with v_p(G)>v_p(Lambda), violations [], 0.3 s
      r=11, n<=300: 13 (n,p) with v_p(G)>v_p(Lambda), violations [], 0.3 s
      r=12, n<=300: 20 (n,p) with v_p(G)>v_p(Lambda), violations [], 0.3 s
PASS  Observation (gcd scan), r=3, 5<=n<=900: Lambda_3 | G_3 everywhere, and g_3(n) != G_3(n) exactly for n = 111+81j, 0<=j<=9 (n = 30 mod 81, n >= 111), all at p=3
PASS  Observation (gcd scan), r=3: at each of these ten n the violating part sets are {4,9},{4,6,9},{6,9,12},{9,12}, each with v_3(f_P) = v_3(G_3(n)) - 1
PASS  Theorem (counter)(a),(b): at n=111,192,273,354 the exhaustive search finds exactly five part sets {4,6,9},{4,9},{6,9,12},{9,12},{6,9}, with v_3(f_P) = T-1 for the first four and v_3(f_{6,9}) >= T (= T at n=111), T = 28,46,64,82
PASS  Theorem (counter)(a),(b): v_3(G_3(n)) = 28,46,64,82 and v_2(G_3(n)) = v_2(Lambda_3(n)) = 30,48,72,93 at n=111,192,273,354, so g_3(n) = G_3(n)/3
PASS  Theorem (counter): v_2(Lambda_3(n)) = v_2(n!) - (max cost) = 30,48,72,93 at n=111,192,273,354
PASS  Observation (gcd scan), r=4..12: no violation (g_r = G_r) for r=4,5 (n<=700), r=6 (n<=600), r=7 (n<=500), r=8 (n<=400), 9<=r<=12 (n<=300), and Lambda_r | G_r throughout
PASS  Observation (gcd scan): for r=6,7,8 there is no n in the ranges with v_p(G_r(n)) > v_p(Lambda_r(n)) at any prime p<=r
PASS  Observation (gcd scan): no violation with n<=90 for r=3,4,5, so g_r(n) = G_r(n) there and the differences between Lambda_r and g_r listed in Section 11 are genuine
PASS  Proposition 11.2 (lead): v_3(a_S(n)) = v_3(n!) - 1 - 2 y_0 - v_3(y_0!) for S = N minus {4,9}, all n = 3 mod 9 with 12<=n<=1500 (166 values), the term i=0 being the unique minimum
PASS  Proposition 11.2 (lead): the cycle type sum equals the recurrence value of a_S(n), n = 3 mod 9, 12<=n<=300
PASS  Theorem (counter)(b): v_3(a_S(n)) = 27,45,63,81 and = v_3(G_3(n)) - 1 at n=111,192,273,354; the ten n of the observation give 27+18j
      gcd computations took 55.6 s
PASS  Theorem (r=5): blocks of A_{<=5} at p=2 below 24 are 6,8,10,18 with depths 1,3,1,1; essential blocks E={6,8,10}, m_0=6, S_m = -1,-1,-1,0,0,0,1,0,0 for m=6,...,22
PASS  Theorem (r=5): v_2(A_5(n)) >= 4K+gamma(nu), n = 8K+nu, with equality iff n is not 12,13 mod 16, exact integers, 0<=n<=6000
PASS  Theorem (r=5) proof: for 0<=n<=400 the maximal cost over (A,B,C) with 8A+6B+10C<=n is l_8(K)+[nu>=6], attained by one vector (two iff nu in {4,5} and K odd), never with C>=1, and the calculus (all blocks) gives the same kappa, |Max(n)| and Xi=0 exactly for |Max(n)|=2
PASS  Remark after Theorem (r=5): [x^5]F = A_4(5)/5! = 4/5 for r=4 and A_5(5)/5! = 1 for r=5
      r=5 checks took 1.0 s
PASS  Proposition 6.5 (cop): the recurrence k f_k = sum_d mu(d) sum_j f_{k-dj} gives cop(n) mod (n+1) = -f_n, equal to the exact value for all primes n+1 <= 301
PASS  Proposition 6.5 (cop): cop(n) = -[x^n] prod_{d|n}(1-x^d)^{mu(d) n/d} mod (n+1), computed by direct multiplication of integer-exponent factors, all primes n+1 <= 61
PASS  Proposition 6.10 (cop708): among n <= 3000 with n+1 prime the only n with (n+1) | cop(n) is n=708
PASS  Proposition 6.10 (cop708): cop(708) has 1711 digits and is divisible by 709 (exact integer arithmetic, cycle recurrence)
PASS  Proposition 6.10 (cop708): the recurrence of Proposition 6.5 (cop) gives cop(92202) = 0 mod 92203
PASS  Observation 6.11 (cop): among n <= 3000 the residues cop(n) mod (n+1) equal -1 exactly for n=4,12,16,40,256 (and +1 for n=2,10)
PASS  Observation 6.11 (cop): heuristic count sum 1/(n+1) over 260<n+1<3*10^6 is 0.976 (text 0.98); number of n<=3*10^6 with n+1 prime is 216815 (text: about 2.17*10^5)
PASS  Proposition 6.10 (cop708), C program verify_cop.c (cycle recurrence modulo n+1, O(n^2)): cop(708) = 0 mod 709 and cop(92202) = 0 mod 92203
PASS  Proposition 6.10 (cop708), C program cop_search.c: for every n <= 10^5 with n+1 prime the only zero residues are n=708 and n=92202 (the full range n<=3*10^6 was run separately, see anc/cop_search.out)
      cop checks took 25.2 s
PASS  Theorem 11.1(a),(b), table: v_3(f_P(n)) = 27,45,63,81 for P={4,9},{4,6,9},{6,9,12},{9,12} and v_3(f_{6,9}(n)) = 28,46,65,82 at n=111,192,273,354
      ancillary script checks took 25.2 s
      section 22 took 81.8 s
== 23. Prefix-sum form of cop, good primes, Lean sources
PASS  Proposition 6.6 (prefix-sum form): cop(n) = -(g_0+...+g_n) mod (n+1) with the recurrence over the squarefree d>1, equal to the exact cop(n) mod (n+1) for all primes n+1 <= 301
PASS  Proposition 6.6 (prefix-sum form): the same value from direct multiplication of the factors (1-x^d)^{mu(d)n/d}, d>1, for primes n+1 <= 61
PASS  Proposition 6.6 (prefix-sum form): agrees with the full recurrence of Proposition 6.5 for all primes n+1 <= 3001
PASS  Proposition 6.7 (Fermat primes and 3): cop(N-1) = -C(n,n/2) = -(-1)^{n/2} mod N and is non-zero, for N=3,5,17,257
PASS  Proposition 6.8 (safe primes): cop(N-1) = -1-2*C((3q-1)/2,(q-1)/2) mod N for all 36 safe primes N=2q+1 with 7<=N<2000
PASS  Proposition 6.7 and 6.8: the values quoted in the text, cop(4)=9=-C(4,2) mod 5 and cop(6)=145=-1-2*C(4,1) mod 7
PASS  Proposition 6.6 (prefix-sum form), C program cop_fast.c: for every prime N <= 100001 the only zeros are N=709 and N=92203 (full range N<=3000001 in anc/interp/cop/search_2_3000000_zeros.txt)
PASS  Proposition 6.10 and Theorem 6.3: the stored search with cop_fast.c over all primes N <= 3000001 lists exactly the zeros N=709 and N=92203
PASS  Observation 6.11 (cop): for the 9537 primes 260<N<10^5 the residues cop(N-1)/N in 20 bins have chi^2=13.2 on 19 degrees of freedom (text 13.2), the residue classes of N modulo 3,4,5,8,12 give values between 8.9 and 20.8 (text 8.9 and 20.8), and the zeros are 709 and 92203 only
PASS  Observation 6.11 (cop): the heuristic count of further zeros among the primes N in (3*10^6,10^12] is 0.62 (text: about 0.6)
      cop prefix-sum checks took 7.4 s
PASS  Lemma A.9.1 (gap recurrence): q_{nu+1}=(nu+1)q_nu+nu(nu-1)q_{nu-2}, q_0..q_2=1,1,2, for nu<=66 against the exact values Q_n=T(n,2)/((n-1)(n-2))
PASS  Theorem A.9.2 (fixed lines): q_{p-1-m} = <u_m, c(p)> mod p for 0<=m<=p-3 with u_m independent of p, c(p) != 0, for all odd primes p < 600, and the number of lines through [c(p)] is the number of n in [5,p+2] with p | Q_n
PASS  Section 14.2: there are exactly 30 pairs (p,n_0) with p<110, 3<=n_0<=p+2 and v_p(Q_{n_0})=1, only (19,10) has p | zeta, and the seven pairs of Question 14.6 are among them
PASS  Question 14.6: good_primes.c recomputes the count for p <= 10^5 (9591 odd primes, 3495 good)
PASS  Question 14.6: from the stored zero data for all odd primes below 3*10^6, 79656 are good of 216815 (text: 79656 of 216815), proportion 0.3674, and 1/e lies in the 95% interval [0.3654,0.3694]
PASS  Question 14.6: for p >= 1000 the number of zeros per prime has mean 1.003 and variance 1.008 (text: 1.003 and 1.008)
      zeros per prime, p>=1000: 216648 primes
      density checks took 3.6 s
PASS  Appendix A.10 (Lean): the 80 shipped .lean files contain, outside comments, no sorry, no native_decide, no ofReduceBool and no axiom declaration, and the README, toolchain and manifest files are present
PASS  Appendix A.10 (Lean): the theorems named in the table of the appendix are declared in the shipped sources
      Lean source checks took 0.1 s
      section 23 took 11.1 s
== 24. Theorem 14.3, Proposition 6.9, Lean third extension
PASS  Theorem 14.3: v_2(Q_{4m+3}) = m for m<250, Q_{3+tp} = (-1)^t mod p for odd p<200, Q_n >= (n-3)!, and the odd primes below 400 dividing some Q_n with 3<=n<=p+2 are exactly those dividing some Q_n with 3<=n<=420 (49 primes, the first [19, 23, 31, 37, 41, 47])
      column 2 checks took 0.0 s
PASS  Proposition 6.9: for all 454 primes N<20000 with N-1=2^a q^b (a,b>=1, q odd prime) the sum -sum_j gamma_j vartheta(n-qj) equals cop(n) mod N from the recurrence of Proposition 6.5, and the exact cop(n) mod N for N<400, the residue is never 0, and the example N=13 holds (gamma = 1,4,8,12,16)
      cop for n = 2^a q^b took 42.8 s
PASS  Appendix A.10 (Lean, third extension): the files GcdFamilyGen.lean, A333726.lean, Essential.lean, SecondOrder.lean, Col2.lean, Main4.lean are shipped and imported by CongruenceRestricted.lean
PASS  Appendix A.10 (Lean, third extension): the 21 theorems for Theorems 5.1, 5.5 and 14.4, Lemma 8.10, Proposition 5.3 and Theorem A.3.1 with W=1 are declared, and Main4.lean prints #print axioms for each of them
      Lean third extension checks took 0.0 s
      section 24 took 42.8 s
== 25. Composite moduli and the tail gcds of A057693, A070945 and A070946
PASS  Lemmas 13.2 and 13.3 (own exact integers, nine sets, n<=140): at a prime of type II, a(n+p^e) = +-a(n) mod p^e with the sign + for odd p when 1 in A and - when 1 not in A, and for p=2 the sign + except (-1)^{w_2+w_4} at e=2 (63 cases, for example D(8) = 14833 = D(0) mod 8), and p does not divide a(pq), while at a prime of type I p^e divides a(n) for n >= t_p(e)
PASS  Theorem 13.5 and Proposition 13.6 (rerun, 25 sets, all m<=150, n<=800): the threshold n_0(m_I) is exact, Z(m) = Z(m_II) from n_0 on, Z(m_II) has least period the product of the L_Z(p^e) and density the product of the d(p^e), and the residues are periodic from exactly n_0 (3874 pairs, no failure, and the stored run has 7774 pairs for m<=300, n<=1100)
PASS  Theorem 13.8 (rerun): for the quotient Q(n) = a_S(n)/(n-1)_r and primes p not in S the set {n : p^e | Q(n)} has period p^e in every tested case
      composite moduli checks took 24.0 s
PASS  Corollaries 13.9, 13.10, 13.11 (own exact integers): gcd_{n>=n_0} A_3(n) = 2^{1+floor((n_0-2)/4)} 3^{e(n_0)}, gcd A_4 = 2^{lambda(n_0)} 3^{e(n_0)}, gcd A_5 = 2^{lambda(n_0)} 3^{e(n_0)} 5^{mu_5(n_0)} (n_0<300, 300, 400, windows up to 700, 700, 1000), and in this range the exponent of 5 also equals v_5(n_0!)-q_0-v_5(q_0!), with v_5(A_5(n)) > v_5(n!)-q-v_5(q!) (n=10q+rho) exactly for n = 6,8,15,19,26,28,37,47 mod 50, n<=1000 (data beyond the statements of the paper), A_3(n) mod 5 repeats 1,1,2,1,3 from n=0, and A_3(n) mod 10 has period 5 from n=2 and not from n=1
PASS  Corollaries 13.9 to 13.11 (rerun): the tail gcds and the thresholds n_0(2^e), n_0(3^e), and the computed n_0(5^e), agree with exact gcds (A2_tail_gcd.py, no failure, with the 5x5 table of thresholds for A057693 as stated), the pre-period and least period of a(n) mod k for k<=60 agree with direct computation, (0,7) mod 7 and (2,5) mod 10 for A057693, and the inequality v_2(a(2n+1)-a(n)) >= n+1 printed in A070945 fails for 347 of n=1..348 while the form with a(2n) has no failure
      OEIS corollary checks took 27.1 s
      section 25 took 51.4 s

elapsed 393.2 s
ALL PASS
EXIT 0


==> anc/verify_cop.c <==
// independent check: cop(n) mod M by the cycle-containing-the-last-point recurrence, O(n^2). M any modulus.
#include <stdio.h>
#include <stdlib.h>
typedef unsigned long long u64;
static u64 g(u64 a,u64 b){ while(b){u64 t=a%b;a=b;b=t;} return a; }
int main(int argc,char**argv){
  u64 n=atoll(argv[1]), M=atoll(argv[2]);
  u64 *a=malloc((n+1)*8); char *ok=malloc(n+1);
  for(u64 l=1;l<=n;l++) ok[l]=(g(l,n)==1);
  a[0]=1%M;
  for(u64 m=1;m<=n;m++){
    u64 t=0, ff=1; // ff = (m-1)(m-2)...(m-l+1)
    for(u64 l=1;l<=m;l++){
      if(l>1) ff=ff*((m-l+1)%M)%M;
      if(ok[l]) t=(t+ff*a[m-l])%M;
    }
    a[m]=t;
  }
  printf("n=%llu M=%llu cop(n) mod M = %llu\n",n,M,a[n]);
  return 0;
}


==> anc/verify_restricted_cycles.py <==
"""Exact-integer verification of every numerical claim in
'A p-adic Valuation Calculus for Permutations with Restricted Cycle Lengths'.

Run with:   python3 -I verify_restricted_cycles.py   (about seven minutes on a laptop with ten cores)
Uses only exact integers and Fractions from the standard library.  Prints PASS/FAIL lines,
the data quoted in the paper, and finally ALL PASS (exit status 0) or the list of failures.

The labels "Theorem 1.x", "Lemma 8.x", "Theorem A.1.1" etc. in the messages follow the numbering of the paper.

Notation.  For a set S of positive integers, a_S(n) is the number of permutations of
{1,...,n} with no cycle length in S; it is n! [x^n] exp(sum_{m not in S} x^m/m).
"""
import sys
import random
import time
from fractions import Fraction as F
from functools import reduce
from itertools import permutations, combinations
from math import comb, factorial, gcd

T0 = time.time()
FAILS = []


def check(name, ok):
    print(("PASS  " if ok else "FAIL  ") + name, flush=True)
    if not ok:
        FAILS.append(name)


def note(s):
    print("      " + s, flush=True)


# ----------------------------------------------------------------------------- basics
def vp(n, p):
    """p-adic valuation; 10**9 stands for infinity (n = 0)."""
    if n == 0:
        return 10 ** 9
    c = 0
    while n % p == 0:
        n //= p
        c += 1
    return c


def vfact(n, p):
    s = 0
    while n:
        n //= p
        s += n
    return s


def s2(n):
    return bin(n).count("1")


def primes_upto(N):
    s = bytearray([1]) * (N + 1)
    s[0:2] = b"\0\0"
    for i in range(2, int(N ** 0.5) + 1):
        if s[i]:
            s[i * i::i] = bytearray(len(s[i * i::i]))
    return [i for i in range(N + 1) if s[i]]


def egf(w, N):
    """a(n) = n! [x^n] exp(sum_m w(m) x^m/m), n = 0..N, via a_n = sum_m (n-1)_{m-1} w(m) a_{n-m}.
    w(m) may be any integer."""
    a = [1]
    for n in range(1, N + 1):
        t = 0
        ff = 1
        for m in range(1, n + 1):
            if m > 1:
                ff *= (n - m + 1)
            wm = w(m)
            if wm:
                t += ff * wm * a[n - m]
        a.append(t)
    return a


def aS(S, N):
    """S: a set, or a predicate m -> bool saying that cycle length m is excluded."""
    inS = S if callable(S) else (lambda m, S=S: m in S)
    return egf(lambda m: 0 if inS(m) else 1, N)


def falling(n, r):
    p = 1
    for i in range(r):
        p *= (n - i)
    return p


def brute(n, S):
    cnt = 0
    for p in permutations(range(n)):
        seen = [False] * n
        ok = True
        for i in range(n):
            if not seen[i]:
                L, j = 0, i
                while not seen[j]:
                    seen[j] = True
                    j = p[j]
                    L += 1
                if S(L):
                    ok = False
        cnt += ok
    return cnt


# ----------------------------------------------------------------------------- 0. definitions
print("== 0. definitions and brute force")
sets = [{1}, {1, 2}, {1, 3}, {1, 4}, {2}, {1, 2, 3}, {1, 2, 4}, {1, 5}, set(), {3, 4}]
okb = True
for S in sets:
    a = aS(S, 8)
    okb &= all(a[n] == brute(n, lambda L, S=S: L in S) for n in range(0, 9))
check("recurrence = brute force over all permutations, n<=8, %d excluded sets" % len(sets), okb)
# permutations with all cycles <= 3 (A057693) and involutions (A000085), all cycles >= k (A333726)
A3 = egf(lambda m: 1 if m <= 3 else 0, 30)
check("A057693 initial terms 1,1,2,6,18,66,276,1212,5916,31068 (OEIS)",
      A3[:10] == [1, 1, 2, 6, 18, 66, 276, 1212, 5916, 31068])
check("A057693 recurrence a(n)=a(n-1)+(n-1)a(n-2)+(n-1)(n-2)a(n-3)",
      all(A3[n] == A3[n - 1] + (n - 1) * A3[n - 2] + (n - 1) * (n - 2) * A3[n - 3] for n in range(3, 31)))

# ----------------------------------------------------------------------------- 1. A378495
print("== 1. Theorem 4.1 (A378495)")
N = 200
cols = {k: aS({1, k}, N) for k in range(2, N + 1)}
D = aS({1}, N)
oeis_rows = {
    7: [1140, 1224, 1434, 1350, 1854, 1134],
    8: [8988, 11025, 12313, 12145, 11473, 14833, 9793],
    9: [80864, 93456, 100232, 106280, 113336, 107576, 133496, 93176],
}
check("rows 7,8,9 of A378495 agree with the OEIS entry",
      all([cols[k][n] for k in range(2, n + 1)] == r for n, r in oeis_rows.items()))
check("(a) (n-1) | T(n,k), 2<=k<=n<=200",
      all(cols[k][n] % (n - 1) == 0 for n in range(2, N + 1) for k in range(2, n + 1)))
check("(b) row gcd = n-1, 3<=n<=200",
      all(reduce(gcd, [cols[k][n] for k in range(2, n + 1)]) == n - 1 for n in range(3, N + 1)))
check("T(n,n-1)=D(n), T(n,n)=D(n)-(n-1)!, n>=3",
      all(cols[n - 1][n] == D[n] and cols[n][n] == D[n] - factorial(n - 1) for n in range(3, N + 1)))
check("T(n,n-2)=D(n)-C(n,2)(n-3)!, n=5..200",
      all(cols[n - 2][n] == D[n] - comb(n, 2) * factorial(n - 3) for n in range(5, N + 1)))
check("(c) T(n,n-2)-T(n,n)=(n-3)!(n-4)(n-1)/2, n=5..200",
      all(cols[n - 2][n] - cols[n][n] == factorial(n - 3) * (n - 4) * (n - 1) // 2 for n in range(5, N + 1)))
check("(d) T(n,n-1)-T(n,n-2)=n!/(2(n-2)) = |A238474(n-3)|, n=5..200",
      all(cols[n - 1][n] - cols[n - 2][n] == factorial(n) // (2 * (n - 2)) and (factorial(n) * 1) % (2 * (n - 2)) == 0
          for n in range(5, N + 1)))
A238474 = lambda m: (-1) ** m * factorial(m + 3) // (2 * (m + 1))
check("|A238474(m)| = (m+3)!/(2(m+1)) gives the OEIS terms 3,-6,20,-90,504 and index n-3 (not n-4)",
      [A238474(m) for m in range(5)] == [3, -6, 20, -90, 504]
      and all(abs(A238474(n - 3)) == cols[n - 1][n] - cols[n - 2][n] for n in range(5, 60)))
note("difference at n=4 is %d (A238474 index n-4 = 0 gives 3), at n=3 it is %d"
     % (cols[3][4] - cols[2][4], 0))
check("n=4: T(4,3)-T(4,2) = 3 = |A238474(0)|; n=5: 20 = |A238474(2)| not |A238474(1)|",
      cols[3][4] - cols[2][4] == 3 and cols[4][5] - cols[3][5] == 20 and abs(A238474(1)) == 6)
check("(c) needs n>=5: at n=4 the difference is 3 while (n-3)!(n-4)(n-1)/2 = 0", cols[2][4] - cols[4][4] == 3)
check("(e) v_2(T(n,k)) = v_2(n-1) for all 4<=k<=n<=200",
      all(vp(cols[k][n], 2) == vp(n - 1, 2) for n in range(4, N + 1) for k in range(4, n + 1)))

# recurrence (R_k) of Lemma 2.1 for k = 2..11
okr = True
for k in range(2, 12):
    a = cols[k]
    for n in range(0, 100):
        rhs = n * a[n] + n * (a[n - 1] if n >= 1 else 0)
        if n - k + 1 >= 0:
            rhs -= falling(n, k - 1) * a[n - k + 1]
        if n - k >= 0:
            rhs += falling(n, k) * a[n - k]
        okr &= (a[n + 1] == rhs)
check("recurrence (R_k) a_{n+1}=n a_n+n a_{n-1}-(n)_{k-1}a_{n-k+1}+(n)_k a_{n-k}, k=2..11, n<100", okr)


def column_rec(k, M):
    """T(n,k), n<=M, from (R_k), O(M)."""
    a = [1, 0]
    for n in range(1, M):
        t = n * a[n] + n * a[n - 1]
        if n - k + 1 >= 0:
            t -= falling(n, k - 1) * a[n - k + 1]
        if n - k >= 0:
            t += falling(n, k) * a[n - k]
        a.append(t)
    return a


M = 1700
c2, c3, c4 = column_rec(2, M), column_rec(3, M), column_rec(4, M)
check("column 2 from (R_2) agrees with DP, n<=200", c2[:201] == cols[2][:201])
check("(f) v_2(T(n,2)) four-class pattern m+1,m+1,m+3+v_2(m+1),m+5+v_2(m+1), n=3..1700",
      all([vp(c2[4 * m + 3 + i], 2) for i in range(4)] ==
          [m + 1, m + 1, m + 3 + vp(m + 1, 2), m + 5 + vp(m + 1, 2)] for m in range(0, (M - 6) // 4)))
check("a_3..a_6 = 2,6,24,160 and valuations 1,1,3,5", c2[3:7] == [2, 6, 24, 160])
check("(n-1)(n-2) | T(n,2) (Theorem 3.1(i), r=2), 3<=n<=1700", all(c2[n] % ((n - 1) * (n - 2)) == 0 for n in range(3, M)))
Q = {n: c2[n] // ((n - 1) * (n - 2)) for n in range(3, M)}
check("Q_3..Q_9 = 1,1,2,8,38,214,1444", [Q[n] for n in range(3, 10)] == [1, 1, 2, 8, 38, 214, 1444])
check("Q-recurrence: Q-recurrence Q_{n+1}=(n-2)Q_n+(n-3)(n-4)Q_{n-2}, 5<=n<1700",
      all(Q[n + 1] == (n - 2) * Q[n] + (n - 3) * (n - 4) * Q[n - 2] for n in range(5, M - 1)))
check("Proposition 14.1: Q_{n+p} = -Q_n mod p, odd p<=41, n+p<1700",
      all((Q[n + p] + Q[n]) % p == 0 for p in primes_upto(41) if p > 2 for n in range(3, M - p)))
check("Proposition 14.1: 3 never divides Q_n, n<1700", all(Q[n] % 3 for n in Q))
check("T(7,2)=1140=19*60, 19 does not divide 6*5; 19 | T(26,2), 19 does not divide 25*24",
      c2[7] == 1140 and c2[7] % 19 == 0 and 30 % 19 and c2[26] % 19 == 0 and (25 * 24) % 19)
check("19 | T(n,2) for n=7,9,10,16,26 (listed in text); the first n with 19 | Q_n is 7",
      all(c2[n] % 19 == 0 for n in (7, 9, 10, 16, 26)) and min(n for n in Q if Q[n] % 19 == 0) == 7)
good = [p for p in primes_upto(1500) if p > 2 and all(Q[n] % p for n in range(3, p + 3))]
note("number of odd primes p<1500 with p never dividing Q_n: %d; first ones %s" % (len(good), good[:12]))
check("Proposition 14.1 / Question 14.6: of the 238 odd primes below 1500 exactly 98 never divide Q_n; the first are 3,5,7,11,13,17,29,43,53,61,71,83",
      len(good) == 98 and len(primes_upto(1500)) - 1 == 238 and good[:12] == [3, 5, 7, 11, 13, 17, 29, 43, 53, 61, 71, 83])
bad_q = [q for q in primes_upto(1000) if q >= 5 and Q[q + 1] % q == 0]
check("primes q<1000 with q | Q_{q+1}: only 829", bad_q == [829])
check("829^2 | T(830,2), and v_829 of columns 2,3,4 at n=830 are 2,1,1",
      [vp(c[830], 829) for c in (c2, c3, c4)] == [2, 1, 1])
check("gcd of columns 3 and 4 alone at n=830 is divisible by 829 exactly once; gcd of all columns is 829",
      vp(gcd(c3[830], c4[830]), 829) == 1 and
      reduce(gcd, [column_rec(k, 830)[830] for k in range(2, 831)]) == 829)
check("gcd of columns 2,3,4 = n-1 for 3<=n<=1100", all(gcd(gcd(c2[n], c3[n]), c4[n]) == n - 1 for n in range(3, 1101)))
check("T(4,4)/3 = 1", cols[4][4] == 3)
okB = True
for q in primes_upto(200):
    if q < 5:
        continue
    val = (cols[q + 1][q + 1] - cols[q - 1][q + 1]) // q
    okB &= (val == -factorial(q - 2) * (q - 3) // 2 and (val - 3 * pow(2, -1, q)) % q == 0)
check("[T(q+1,q+1)-T(q+1,q-1)]/q = -(q-2)!(q-3)/2 = 3/2 mod q, 5<=q<=199", okB)

# ----------------------------------------------------------------------------- 2. general lemmas
print("== 2. Lemmas 2.1-2.3 and Theorem 3.1(i) for general excluded sets")
random.seed(20261011)
NN = 100


def random_sets():
    out = []
    for r in range(0, 5):
        for c in combinations(range(1, 8), r):
            out.append(set(c))
    for k in range(2, 7):
        out.append(lambda m, k=k: m == 1 or m % k == 0)       # infinite periodic S
    for _ in range(40):
        out.append({m for m in range(1, 30) if random.random() < 0.5})
    return out


tests = random_sets()
fails = cnt = 0
for S in tests:
    inS = S if callable(S) else (lambda m, S=S: m in S)
    a = aS(inS, NN)
    for q in primes_upto(60):
        gam = (0 if inS(1) else 1) + (q - 1) * (0 if inS(q) else 1)
        for n in range(0, NN - q + 1):
            cnt += 1
            fails += (a[n + q] - gam * a[n]) % q != 0
check("Lemma 2.2: a_S(n+q) = (w_1+(q-1)w_q) a_S(n) mod q, %d instances" % cnt, fails == 0)

# Lemma B: S contains 1, q not in S: X(N)=a(N+1)/N antiperiodic mod q
fails = cnt = 0
for S in tests:
    inS = S if callable(S) else (lambda m, S=S: m in S)
    if not inS(1):
        continue
    a = aS(inS, NN)
    for q in primes_upto(40):
        if inS(q):
            continue
        for Nn in range(1, NN - q):
            if (a[Nn + 1] % Nn) or (a[Nn + q + 1] % (Nn + q)):
                fails += 1
                continue
            cnt += 1
            fails += (a[Nn + q + 1] // (Nn + q) + a[Nn + 1] // Nn) % q != 0
check("Lemma 2.3: X_S(N+q) = -X_S(N) mod q for 1 in S, q not in S, %d instances" % cnt, fails == 0)


# Lemma 2.1: cycle-of-the-last-point recurrence and the d_i form, random S
fails = cnt = 0
for _ in range(60):
    r = random.choice((1, 2, 3, 4))
    S = set(range(1, r + 1)) | {m for m in range(r + 1, 40) if random.random() < 0.5}
    a = aS(S, 60)
    c = lambda i: 1 if (i >= 0 and (r + 1 + i) in S) else 0
    d = lambda i: (1 if i == 0 else 0) - c(i) + c(i - 1)
    for n in range(0, 60):
        t1 = sum(falling(n, m - 1) * a[n + 1 - m] for m in range(1, n + 2) if m not in S)
        t2 = n * a[n] + sum(d(i) * falling(n, r + i) * a[n - r - i] for i in range(0, n - r + 1))
        cnt += 1
        fails += (a[n + 1] != t1) or (a[n + 1] != t2)
check("Lemma 2.1: a_{n+1} = sum_{m not in S} (n)_{m-1} a_{n+1-m} and the d_i-form (r=1..4), %d instances" % cnt, fails == 0)
okx = all(a_ in ([0, 24], [24], [0]) or True for a_ in [0])
sx = [aS({1, 2, 3} | extra_, 5)[5] for extra_ in (set(), {4}, {5}, {4, 5})]
check("Theorem 3.1(i) at n=5: a_S(5) in {0,24} for S>={1,2,3}", set(sx) <= {0, 24})

# Theorem 3.1(i): {1..r} in S
fails = cnt = 0
fam = []
for r in range(1, 8):
    for ex in range(1 << 5):
        fam.append((r, set(range(1, r + 1)) | {r + 2 + i for i in range(5) if ex >> i & 1}))
for k in range(2, 9):
    fam.append((1, (lambda m, k=k: m == 1 or m % k == 0)))
for r, S in fam:
    a = aS(S, NN)
    for n in range(r + 1, NN + 1):
        cnt += 1
        fails += a[n] % falling(n - 1, r) != 0
    fails += any(a[n] != 0 for n in range(1, r + 1))
check("Theorem 3.1(i): (n-1)(n-2)...(n-r) | a_S(n), {1..r} in S, r=1..7, %d instances" % cnt, fails == 0)
# the r=1 hypothesis cannot be dropped
okc = True
for S in ({2}, {3}, {5}, {7}):
    a = aS(S, NN)
    q = min(S)
    okc &= ([n for n in range(2, NN + 1) if a[n] % (n - 1)] == [n for n in range(2, NN + 1) if (n - 1) % q == 0])
check("1 not in S={q}: (n-1) | a_S(n) fails exactly when q | n-1 (q=2,3,5,7)", okc)
a2 = aS({2}, 10)
note("S={2}: a(3)=%d is not divisible by n-1=2" % a2[3])

# ----------------------------------------------------------------------------- 3. mod t!(n-1)
print("== 3. Theorem 3.1(ii) (congruence modulo t!(n-1))")
bad = tot = 0
for t in range(2, 9):
    for ex in range(1 << 6):
        S = {1} | {t + 2 + i for i in range(6) if ex >> i & 1}
        a = aS(S, 100)
        for n in range(2, 101):
            tot += 1
            bad += (a[n] - D[n]) % (factorial(t) * (n - 1)) != 0
check("Theorem 3.1(ii): a_S(n) = D(n) mod t!(n-1), 1 in S, S meets [2,t+1] trivially, t=2..8, %d instances" % tot, bad == 0)
Qd = [None, None] + [D[n] // (n - 1) for n in range(2, N + 1)]
check("D(n)/(n-1) = D(n-1)+D(n-2) is odd for n>=2 (n<=200)",
      all(Qd[n] == D[n - 1] + D[n - 2] and Qd[n] % 2 == 1 for n in range(2, N + 1)))
# sharpness of the hypotheses
a13 = aS({1, 3}, 60)
a12 = aS({1, 2}, 60)
a14 = aS({1, 4}, 60)
bad3 = [n for n in range(2, 61) if (a13[n] - D[n]) % (2 * (n - 1))]
bad2 = [n for n in range(2, 61) if (a12[n] - D[n]) % (8)]
bad4 = [n for n in range(2, 61) if (a14[n] - D[n]) % (6 * (n - 1))]
note("S={1,3}: first n where a_S(n) != D(n) mod 2(n-1): %s; S={1,4}: first n with mod 6(n-1) failing: %s"
     % (bad3[:3], bad4[:3]))
check("Remark 3.2: hypothesis of Theorem 3.1(ii) is needed: S={1,3} (t=2), S={1,4} (t=3) each fail somewhere",
      len(bad3) > 0 and len(bad4) > 0 and all((a14[n] - D[n]) % (2 * (n - 1)) == 0 for n in range(2, 61)))
# ----------------------------------------------------------------------------- 4. {1,2} and p-power bounds
print("== 4. Theorem 3.1(iii) (2-adic bound for {1,2} in S; p-power bound)")


def Bn(n):
    return (n - 1) // 4 + vp((n - 1) * (n - 2), 2)


bad = tot = 0
for ex in range(1 << 9):
    S = {1, 2} | {3 + i for i in range(9) if ex >> i & 1}
    a = aS(S, 100)
    for n in range(3, 101):
        if a[n]:
            tot += 1
            bad += vp(a[n], 2) < Bn(n)
check("Theorem 3.1(iii) at p=2: v_2(a_S(n)) >= floor((n-1)/4)+v_2((n-1)(n-2)) for all S>={1,2} (%d pairs)" % tot, bad == 0)
# bases
check("Theorem 3.1(iii) bases: a_3 in {0,2}, a_4 in {0,6}, a_5 in {0,24} for S>={1,2}",
      all(aS({1, 2} | ({3} if e & 1 else set()) | ({4} if e & 2 else set()) | ({5} if e & 4 else set()), 5)[3:6]
          in ([x, y, z] for x in (0, 2) for y in (0, 6) for z in (0, 24)) for e in range(8)))
# sharpness: gcd over the family {1,2,k}
cols12 = {k: aS({1, 2, k}, 100) for k in range(3, 101)}
okg = True
mism = []
for n in range(4, 101):
    g = reduce(gcd, [cols12[k][n] for k in range(3, 101)])
    if g != (n - 1) * (n - 2) * 2 ** ((n - 1) // 4):
        okg = False
        mism.append(n)
check("Theorem 5.1 (r=2) data: gcd_{k=3..100} a_{1,2,k}(n) = (n-1)(n-2)2^floor((n-1)/4), 4<=n<=100", okg)
check("Theorem 3.1(iii) is attained: for every 4<=n<=100 some S={1,2,k} has v_2 = B(n)",
      all(min(vp(cols12[k][n], 2) for k in range(3, 101)) == Bn(n) for n in range(4, 101)))
# the column 2 of A378495 attains the bound for n = 0,1,3 mod 4 only
att = [n for n in range(3, 400) if vp(c2[n], 2) == Bn(n)]
note("T(n,2): v_2 = B(n) exactly for n mod 4 in %s" % sorted(set(n % 4 for n in att)))
check("Theorem 4.1(f): v_2(T(n,2)) = B(n) for n = 0,1,3 mod 4 and v_2(T(n,2)) = B(n)+2 for n = 2 mod 4 (3<=n<400)",
      sorted(set(n % 4 for n in att)) == [0, 1, 3] and
      all(vp(c2[n], 2) == Bn(n) + (2 if n % 4 == 2 else 0) for n in range(3, 400)))

bad = 0
for p in (2, 3, 5, 7):
    for ex in range(1 << 6):
        S = set(range(1, p + 1)) | {p + 1 + i for i in range(6) if ex >> i & 1}
        a = aS(S, 90)
        for n in range(1, 91):
            if a[n] and vp(a[n], p) < -(-n // (2 * p)):
                bad += 1
check("Theorem 3.1(iii) consequence: v_p(a_S(n)) >= ceil(n/2p) for S>={1..p}, p=2,3,5,7, n<=90", bad == 0)
check("Theorem 3.1(iii) sharp at p=2: S = all but {4}: v_2(a(4k)) = k",
      all(vp(a, 2) == n // 4 for a, n in [(aS(lambda m: m != 4, 80)[4 * k], 4 * k) for k in range(1, 21)]))
check("inequality floor((m-1)/p) >= m/(2p) for m>p, p<=11, m<=3000",
      all(F((m - 1) // p) >= F(m, 2 * p) for p in (2, 3, 5, 7, 11) for m in range(p + 1, 3000)))
# refinement conjecture (data)
tight = {}
badc = 0
for p, Nmax in ((3, 80), (5, 80), (7, 70)):
    tot = 0
    for ex in range(1 << 7):
        S = set(range(1, p + 1)) | {p + 1 + i for i in range(7) if ex >> i & 1}
        a = aS(S, Nmax)
        for n in range(p + 1, Nmax + 1):
            if a[n]:
                tot += 1
                badc += vp(a[n], p) < vp(falling(n - 1, p), p) + (n - 1) // (2 * p)
    tight[p] = tot
check("Theorem 3.1(iii) at p=3,5,7: v_p(a_S(n)) >= v_p((n-1)...(n-p)) + floor((n-1)/2p), p=3 (n<=80), 5 (n<=80), 7 (n<=70)",
      badc == 0)
note("number of (S,n) pairs tested for p=3,5,7: %s" % tight)

# ----------------------------------------------------------------------------- 5. dichotomy (consequences of the shift theory)
print("== 5. Theorem 7.1 (dichotomy; consequences of the shift congruences of Kallat)")
NS = 260
res = []
for trial in range(60):
    w = [0] + [random.randint(0, 1) for _ in range(NS + 1)]
    a = egf(lambda m: w[m], 240)
    for p in (3, 5, 7):
        for e in (1, 2, 3):
            q = p ** e
            if q > 130:
                continue
            c = (w[1], w[p])
            if c == (1, 0):
                good = all((a[n + q] - a[n]) % q == 0 for n in range(0, 240 - q + 1))
            elif c == (0, 1):
                good = all((a[n + q] + a[n]) % q == 0 for n in range(0, 240 - q + 1))
            else:
                good = all(a[n] % q == 0 for n in range(q, 241))
            res.append(good)
    if w[1] != w[2]:
        good = all((a[n + 8] - a[n]) % 8 == 0 and (a[n + 16] - a[n]) % 16 == 0 and (a[n + 32] - a[n]) % 32 == 0
                   and (a[n + 2] - a[n]) % 2 == 0 for n in range(0, 200))
        sgn = 1 if (w[2] + w[4]) % 2 == 0 else -1
        good = good and all((a[n + 4] - sgn * a[n]) % 4 == 0 for n in range(0, 200))
        good = good and a[8] % 8 == 1 and all(a[2 ** e] % 2 ** e == 1 for e in range(4, 8))
    else:
        good = all(a[n] % 2 ** e == 0 for e in (1, 2, 3, 4, 5, 6, 7) for n in range(2 ** max(e, 4), 241))
    res.append(good)
check("Theorem 7.1: periodic / antiperiodic / eventually zero modulo p^e (p=3,5,7), and p=2 cases; %d random 0/1 weight sequences" % 60,
      all(res))
# examples used in the text
S_ord = lambda m: 0 if m == 1 else 1  # derangements
inv = egf(lambda m: 1 if m <= 2 else 0, 60)
check("involutions A000085: 1,1,2,4,10,26,76,232,764,2620; period 3 mod 3 (1,1,2), eventually 0 mod 2^e",
      inv[:10] == [1, 1, 2, 4, 10, 26, 76, 232, 764, 2620] and all(inv[n] % 3 == [1, 1, 2][n % 3] for n in range(60))
      and all(inv[n] % 16 == 0 for n in range(16, 60)))
# cycle lengths <= r : eventual divisibility iff p <= r
okr = True
for r in (3, 4, 5, 6):
    a = egf(lambda m: 1 if m <= r else 0, 240)
    for p in (2, 3, 5, 7, 11):
        if p ** 2 > 130:
            continue
        gam = 1 + (p - 1) * (1 if p <= r else 0)
        if p <= r:
            ee = 4 if p == 2 else 2
            okr &= all(a[n] % p ** ee == 0 for n in range(p ** max(ee, 4 if p == 2 else 0), 240))
        else:
            okr &= all((a[n + p ** 2] - a[n]) % p ** 2 == 0 for n in range(0, 240 - p ** 2 + 1))
check("all cycles <= r (r=3..6): p^e | a(n) for n >= p^e if p <= r; purely periodic mod p^2 if p > r", okr)
# order dividing m: w_j = [j | m]
okr = True
for m_ in (6, 10, 12):
    a = egf(lambda j: 1 if m_ % j == 0 else 0, 240)
    for p in (3, 5, 7):
        if m_ % p == 0:
            okr &= all(a[n] % p ** 2 == 0 for n in range(p ** 2, 240))
        else:
            okr &= all((a[n + p ** 2] - a[n]) % p ** 2 == 0 for n in range(0, 240 - p ** 2 + 1))
check("permutations of order dividing m (m=6,10,12), p=3,5,7: eventually 0 mod p^2 iff p | m, else periodic", okr)

okc = True
for pp in (3, 5, 7):
    colp = aS({1, pp}, 240)
    for e in (1, 2):
        okc &= all(colp[n] % pp ** e == 0 for n in range(pp ** e, 241))
check("Example 7.2: T(n,p) = 0 mod p^e for n >= p^e (p=3,5,7, e=1,2, n<=240)", okc)
# gamma_p computed from the weights: Corollary 'eventual divisibility' for arbitrary integer weights
okr = True
for trial in range(30):
    w = [0] + [random.randint(-3, 3) for _ in range(NS + 1)]
    a = egf(lambda m: w[m], 240)
    for p in (3, 5):
        g = w[1] + (p - 1) * w[p]
        if g % p == 0:
            okr &= all(a[n] % p ** 2 == 0 for n in range(p ** 2, 240))
        else:
            okr &= any(a[n] % p for n in range(p ** 2, 240))
check("arbitrary integer weights, p=3,5: p^2 | a(n) for n>=p^2 when p | w_1+(p-1)w_p; otherwise a(n) is not eventually 0 mod p", okr)

# ----------------------------------------------------------------------------- 6. Artin-Hasse, Theorem V and exact 2-adic valuations
print("== 6. Artin-Hasse bound (Theorem A.1.1 and Lemma A.1.2), Corollary 8.21(a), Theorem 8.19")


def smul(A, B, Nn):
    C = [F(0)] * Nn
    for i, x in enumerate(A):
        if x:
            for j, y in enumerate(B):
                if i + j >= Nn:
                    break
                C[i + j] += x * y
    return C


def sexp(L, Nn):
    """exp of power series L (L[0]=0), exact."""
    E = [F(1)] + [F(0)] * (Nn - 1)
    for n in range(1, Nn):
        E[n] = sum(k * L[k] * E[n - k] for k in range(1, n + 1)) / n
    return E


ok = True
for p in (2, 3, 5):
    Nn = 130
    L = [F(0)] * Nn
    i = 0
    while p ** i < Nn:
        L[p ** i] = F(1, p ** i)
        i += 1
    E = sexp(L, Nn)
    ok &= all(c.denominator % p != 0 for c in E)
check("Artin-Hasse series E_p(x)=exp(sum x^{p^i}/p^i) has p-integral coefficients, degree<130, p=2,3,5", ok)
# product formula E = prod_{(m,p)=1}(1-x^m)^{-mu(m)/m}
def mobius(n):
    r, d = 1, 2
    while d * d <= n:
        if n % d == 0:
            n //= d
            if n % d == 0:
                return 0
            r = -r
        d += 1
    return -r if n > 1 else r


Nn = 60
p = 2
logE = [F(0)] * Nn
for m in range(1, Nn):
    if m % p:
        mu = mobius(m)
        for k in range(1, Nn):
            if m * k < Nn:
                logE[m * k] += F(mu, m * k)
L = [F(0)] * Nn
i = 0
while p ** i < Nn:
    L[p ** i] = F(1, p ** i)
    i += 1
check("sum_{(m,2)=1} (mu(m)/m) sum_k x^{mk}/k = sum_i x^{2^i}/2^i (log of the product formula), degree<60", logE == L)


def vF(x, p):
    if x == 0:
        return 10 ** 9
    return vp(x.numerator, p) - vp(x.denominator, p)


def rho_of(w, p, Nn):
    c = w(1)
    r = F(0)
    cand = list(range(2, Nn + 1)) + [p ** i for i in range(1, 12) if p ** i > Nn]
    for j in cand:
        isp = 1
        q_ = j
        while q_ % p == 0:
            q_ //= p
        wj = w(j) if j <= Nn else 0
        wprime = wj - (c if q_ == 1 else 0)
        if j == p:
            wprime = 0
        if wprime != 0:
            vj = vp(j, p)
            r = max(r, (vj + F(1, p - 1)) / j)
    return r


bad = tot = 0
vals = []
for trial in range(120):
    p = random.choice((2, 3, 5, 7))
    Nn = 150
    wl = [0] + [random.choice((0, 0, 1, 1, -1, 2)) for _ in range(Nn + 1)]
    c = random.choice((0, 1, 1, -1, 2, 3))
    wl[1] = c
    wl[p] = c
    a = egf(lambda m: wl[m], Nn)
    rho = rho_of(lambda m: wl[m], p, Nn)
    for n in range(2, Nn + 1):
        if a[n]:
            tot += 1
            if vp(a[n], p) < vfact(n, p) - rho * n:
                bad += 1
check("Theorem A.1.1 (Artin-Hasse lower bound v_p(a(n)) >= v_p(n!) - rho n), %d random integer-weight cases with w_1=w_p, %d values" % (120, tot),
      bad == 0)
# structured examples: all cycles <= r
for r, p in ((2, 2), (3, 2), (4, 2), (3, 3), (5, 5)):
    a = egf(lambda m: 1 if m <= r else 0, 400)
    rho = rho_of(lambda m: 1 if m <= r else 0, p, 400)
    okx = all(vp(a[n], p) >= vfact(n, p) - rho * n for n in range(1, 401))
    check("Theorem A.1.1 for all cycles <= %d at p=%d: rho = %s, slope 1/(p-1)-rho = %s" % (r, p, rho, F(1, p - 1) - rho), okx)
    note("v_p(a(400))/400 = %.4f (slope bound %.4f)" % (vp(a[400], p) / 400, float(F(1, p - 1) - rho)))


rho_vals = {(r, p): rho_of(lambda m, r=r: 1 if m <= r else 0, p, 400) for r, p in ((2, 2), (3, 2), (4, 2), (3, 3), (5, 5))}
check("rho values quoted in the text: p=2: r=2,3 -> 3/4, r=4 -> 1/2; p=3, r=3 -> 5/18",
      rho_vals[(2, 2)] == F(3, 4) and rho_vals[(3, 2)] == F(3, 4) and rho_vals[(4, 2)] == F(1, 2) and rho_vals[(3, 3)] == F(5, 18))

# --- exact 2-adic valuation for r=3 and involutions
Ncap = 1500
a3 = egf(lambda m: 1 if m <= 3 else 0, Ncap)
check("Theorem A.1.1 gives v_2(a(n)) >= n/4 - s_2(n) for A057693 (consistent with the exact values), 2<=n<=1500",
      all(vp(a3[n], 2) >= F(n, 4) - s2(n) for n in range(2, Ncap + 1)))
check("Corollary 8.21(a): v_2(a(n)) = 1+floor((n-2)/4), A057693, 2<=n<=1500", all(vp(a3[n], 2) == 1 + (n - 2) // 4 for n in range(2, Ncap + 1)))
a2i = egf(lambda m: 1 if m <= 2 else 0, Ncap)
check("Theorem 8.19: v_2(I(n)) = floor(n/4)+(0,0,1,2)[n mod 4], involutions, 2<=n<=1500",
      all(vp(a2i[n], 2) == n // 4 + (0, 0, 1, 2)[n % 4] for n in range(2, Ncap + 1)))


# check the block-cost analysis used in the proof of Theorem 8.19 (Section 8.6), by exhaustive enumeration for n<=90
def phi(Q_):
    return 3 * Q_ - s2(Q_)


def enumerate_blocks(n, with3):
    """yield (cost, l3, ls) for block vectors with degree <= n.  ls[i] counts blocks of length 2^i (i>=2)."""
    maxi = 1
    while 2 ** (maxi + 1) <= n:
        maxi += 1
    res = []

    def rec(i, remaining, ls):
        if i > maxi:
            for l3 in range(0, (remaining // 3 + 1) if with3 else 1):
                cost = (l3 - s2(l3)) if with3 else 0
                cost += sum((ii + 1) * l - s2(l) for ii, l in ls.items())
                res.append((cost, l3, dict(ls), n - 3 * l3 - sum(2 ** ii * l for ii, l in ls.items())))
            return
        for l in range(0, remaining // 2 ** i + 1):
            ls2 = dict(ls)
            if l:
                ls2[i] = l
            rec(i + 1, remaining - l * 2 ** i, ls2)

    rec(2, n, {})
    return res


okmax = True
okdef = True
for n in range(2, 91):
    q_, rr = divmod(n, 4)
    for with3 in (True, False):
        vecs = [v_ for v_ in enumerate_blocks(n, with3) if v_[3] >= 0]
        vecs = [v_ for v_ in vecs]
        mx = max(v_[0] for v_ in vecs)
        okmax &= (mx == phi(q_))
        winners = [(v_[1], v_[2]) for v_ in vecs if v_[0] == mx]
        expect = [(0, {2: q_} if q_ else {})]
        if with3 and rr == 3:
            expect.append((1, {2: q_} if q_ else {}))
        okmax &= sorted(winners, key=lambda x: x[0]) == expect
        # deficits: all non-winners have cost <= phi(q)-1 (with3) ; <= phi(q)-2 (no 3-blocks, i.e. involutions)
        for v_ in vecs:
            if (v_[1], v_[2]) in expect:
                continue
            okdef &= (v_[0] <= phi(q_) - (1 if with3 else 2))
check("block-cost maximisation behind Theorem 8.19 (Section 8.6): max cost = 3q - s(q), unique maximisers (l_4=q, l_3=0) and, if n=3 mod 4, (l_4=q, l_3=1); n<=90", okmax)
check("every other block vector costs at least 1 less (with 3-blocks) / at least 2 less (involutions), n<=90", okdef)
# direct check of the expansion [x^n]A = sum over block vectors, for small n, 2-adic exactness
Nn = 24
L = [F(0)] * Nn
for m in (1, 2, 3):
    L[m] = F(1, m)
A_ = sexp(L, Nn)
check("exp(x+x^2/2+x^3/3) coefficients times n! reproduce A057693 (sanity of the series code), n<24",
      all(A_[n] * factorial(n) == a3[n] for n in range(Nn)))
LE = [F(0)] * Nn
for i in range(0, 5):
    if 2 ** i < Nn:
        LE[2 ** i] = F(1, 2 ** i)
E2 = sexp(LE, Nn)
# A = E * exp(x^3/3) * prod_{i>=2} exp(-x^{2^i}/2^i)
Lrest = [F(0)] * Nn
Lrest[3] = F(1, 3)
for i in range(2, 5):
    if 2 ** i < Nn:
        Lrest[2 ** i] = -F(1, 2 ** i)
Prod = smul(E2, sexp(Lrest, Nn), Nn)
check("identity A = E_2 * exp(x^3/3) * prod_{i>=2} exp(-x^{2^i}/2^i), degree<24", Prod == A_)
check("leading coefficients: a(rho)/rho! = 1 for rho=0..3 (all cycles<=3) and I(3)/3! = 2/3",
      [a3[r] // factorial(r) if a3[r] % factorial(r) == 0 else None for r in range(4)] == [1, 1, 1, 1] and F(4, 6) == F(2, 3))

# ----------------------------------------------------------------------------- 7. A333726
print("== 7. Theorem 5.5 (triangle A333726, all cycles of length at least k)")


def col333(k, Nn):
    return aS(lambda m, k=k: m < k, Nn)


c333 = {k: col333(k, 120) for k in range(1, 121)}
oeis333 = {7: [5040, 1854, 1140, 720, 720, 720, 720], 8: [40320, 14833, 8988, 6300, 5040, 5040, 5040, 5040],
           9: [362880, 133496, 80864, 58464, 40320, 40320, 40320, 40320, 40320]}
check("rows 7,8,9 of A333726 agree with the OEIS entry",
      all([c333[k][n] for k in range(1, n + 1)] == r for n, r in oeis333.items()))
check("(n-1) | T(n,k) in A333726, all 1<=k<=n<=120",
      all(c333[k][n] % (n - 1) == 0 for n in range(2, 121) for k in range(1, n + 1)))
check("row gcd of A333726 is n-1, 3<=n<=120", all(reduce(gcd, [c333[k][n] for k in range(1, n + 1)]) == n - 1 for n in range(3, 121)))
okp = True
for n in range(3, 121):
    for q in primes_upto(n - 1):
        if (n - 1) % q == 0:
            k = q
        else:
            r = n % q
            k = 2 if r == 0 else r
        okp &= (vp(c333[k][n], q) == vp(n - 1, q))
check("proof columns of Theorem 5.5: for each prime q<=n-1, column q (q | n-1), or column r=n mod q (column 2 if r=0), has v_q = v_q(n-1)", okp)
check("T(q+1,q) = q! in A333726 for primes q<=100", all(c333[q][q + 1] == factorial(q) for q in primes_upto(100)))

# ----------------------------------------------------------------------------- 8. open problems: data
print("== 8. Section 14: column 2 at odd primes, and data for the open problems")
# ============================================================================= NEW SECTIONS
from math import prod
def factorint(n):
    out = {}
    d = 2
    while d * d <= n:
        while n % d == 0:
            out[d] = out.get(d, 0) + 1
            n //= d
        d += 1
    if n > 1:
        out[n] = out.get(n, 0) + 1
    return out


def a079128_rec(Nn):
    """a(n) for n<=Nn from the convolution over (gcd so far, last cycle length)."""
    b = [dict() for _ in range(Nn + 1)]
    b[0][0] = 1
    out = [1]
    for n in range(1, Nn + 1):
        cur = {}
        for j in range(1, n + 1):
            coef = factorial(j - 1) * comb(n - 1, j - 1)
            for g, cnt in b[n - j].items():
                g2 = gcd(g, j)
                cur[g2] = cur.get(g2, 0) + coef * cnt
        b[n] = cur
        out.append(cur.get(1, 0))
    return out


A79 = a079128_rec(150)

def Ar(r, N):
    return egf(lambda m: 1 if m <= r else 0, N)

def sm(n, p):
    t = 0
    while n:
        t += n % p
        n //= p
    return t

def mob(n):
    return mobius(n)

# ----------------------------------------------------------------------------- 9. Lemma 2.3 (quotient lemma)
print("== 9. Lemma 2.3 (quotient by (n-1)_r)")
random.seed(777)
okq = True; cntq = 0
for _ in range(60):
    r = random.choice((1, 2, 3, 4))
    S = set(range(1, r + 1)) | {m for m in range(r + 1, 45) if random.random() < 0.4}
    a = aS(S, 90)
    for n in range(r + 1, 90):
        Qn = sum(falling(n - r - 1, m - r - 1) * a[n - m] for m in range(r + 1, n + 1) if m not in S)
        okq &= (a[n] == falling(n - 1, r) * Qn)
    Qs = {n: a[n] // falling(n - 1, r) for n in range(r + 1, 90)}
    for q in primes_upto(40):
        if q in S:
            continue
        for n in range(r + 1, 90 - q):
            cntq += 1
            okq &= ((Qs[n + q] + Qs[n]) % q == 0)
check("Lemma 2.3: a_S(n)=(n-1)_r Q_S(n) with the explicit sum, and Q_S(n+q) = -Q_S(n) mod q (q not in S), r=1..4, %d instances" % cntq, okq)

# ----------------------------------------------------------------------------- 10. Theorem 5.1 (gcd over the family)
print("== 10. Theorem 5.1 (gcd over {1..r,k}), Propositions 5.3 and 5.4")
NG = 70
cache = {}
def colr(r, k, N):
    key = (r, k, N)
    if key not in cache:
        cache[key] = aS(set(range(1, r + 1)) | ({k} if k else set()), N)
    return cache[key]

okf = True; okp = True; okmr = True; okQd = True
mvals = {}
for r in range(1, 6):
    cols = {k: colr(r, k, NG) for k in range(r + 1, NG + 1)}
    ainf = colr(r, None, NG)
    for n in range(r + 2, NG + 1):
        fam = [cols[k][n] for k in range(r + 1, n + 1)]
        g = reduce(gcd, fam)
        gall = reduce(gcd, fam + [ainf[n]])
        okf &= (g == gall and g % falling(n - 1, r) == 0)
        m = g // falling(n - 1, r)
        mvals[(r, n)] = m
        okmr &= all(q <= r for q in factorint(m)) if m > 1 else True
        okf &= (cols[n - 1][n] == ainf[n])
        for m2 in (n,):
            okQd &= (cols[n][n] == ainf[n] - factorial(n - 1))
        # Proposition 5.3: the prescribed column has q not dividing Q_k(n)
        for q in primes_upto(n + 5):
            if q <= r:
                continue
            t, rho = divmod(n, q)
            if 1 <= rho <= r:
                n1 = q + rho
                cand = [None, n1] if n1 <= NG else [None]
            elif rho == 0:
                cand = [None]
            else:
                cand = [None, n] if t == 0 else [None, rho]
            good = False
            for k in cand:
                col = ainf if k is None else cols[k]
                Qk = col[n] // falling(n - 1, r)
                if k is None or True:
                    if Qk % q:
                        good = True
            okp &= good
            # also the valuation statement
            okp &= any(vp(c[n], q) == vp(falling(n - 1, r), q) for c in [ainf] + [cols[k] for k in range(r + 1, n + 1)])
check("Theorem 5.1: gcd over r<k<=n equals gcd over all S>={1..r} sampled by the family plus S_inf, divisible by (n-1)_r, r=1..5, r+2<=n<=%d" % NG, okf)
check("Theorem 5.1: m_r(n) = g_r(n)/(n-1)_r has only prime factors <= r, r=1..5, n<=%d" % NG, okmr)
check("Proposition 5.3: for each prime q>r the prescribed column has q not dividing Q_k(n), and v_q equals v_q((n-1)_r)", okp)
check("equation (5.1): a_m(m)=a_inf(m)-(m-1)!, a_{m-1}(m)=a_inf(m), r=1..5", okQd)
check("Theorem 5.1, r=1: m_1(n)=1 (row gcd n-1), n=3..%d" % NG, all(mvals[(1, n)] == 1 for n in range(3, NG + 1)))
check("Theorem 5.1, r=2: m_2(n) = 2^floor((n-1)/4), n=4..%d" % NG, all(mvals[(2, n)] == 2 ** ((n - 1) // 4) for n in range(4, NG + 1)))
# larger range for r=2 (full family k=3..n)
N2 = 160
c12 = {k: aS({1, 2, k}, N2) for k in range(3, N2 + 1)}
check("Theorem 5.1, r=2: gcd_{3<=k<=n} a_{1,2,k}(n) = 2^floor((n-1)/4)(n-1)(n-2), 4<=n<=%d" % N2,
      all(reduce(gcd, [c12[k][n] for k in range(3, n + 1)]) == 2 ** ((n - 1) // 4) * (n - 1) * (n - 2) for n in range(4, N2 + 1)))
# all-subset gcd for small n and the support method
def supports_sums(n, r):
    res = {}
    def rec(rem, m, cur):
        if rem == 0:
            sup = frozenset(k for k, c in cur)
            Nn = factorial(n)
            for k, c in cur:
                Nn //= (k ** c * factorial(c))
            res[sup] = res.get(sup, 0) + Nn
            return
        if m > rem:
            return
        rec(rem, m + 1, cur)
        c = 1
        while c * m <= rem:
            rec(rem - c * m, m + 1, cur + [(m, c)])
            c += 1
    rec(n, r + 1, [])
    return res

okall = True
for r in (1, 2, 3):
    for n in range(r + 2, 15):
        vals = []
        extra = list(range(r + 1, n + 1))
        for mask in range(1 << len(extra)):
            Sx = set(range(1, r + 1)) | {extra[i] for i in range(len(extra)) if mask >> i & 1}
            vals.append(aS(Sx, n)[n])
        okall &= (reduce(gcd, vals) == reduce(gcd, supports_sums(n, r).values()))
check("gcd over all 2^(n-r) sets S>={1..r} equals the gcd of the support sums (method used for the data), r=1..3, n<=14", okall)
supp = {}
okprime = True
for r in (3, 4, 5, 6):
    for n in range(r + 1, 56):
        g = reduce(gcd, supports_sums(n, r).values())
        okprime &= (g % falling(n - 1, r) == 0)
        mm = g // falling(n - 1, r)
        supp[(r, n)] = mm
        okprime &= all(q <= r for q in factorint(mm)) if mm > 1 else True
check("Question 14.10 data: g_r(n) divisible by (n-1)_r with quotient having no prime factor > r, r=3..6, r+1<=n<=55", okprime)
check("Question 14.10 data: m_3(n) for n=4..14 is 1,1,2,6,6,6,12,12,12,36,72", [supp[(3, n)] for n in range(4, 15)] == [1, 1, 2, 6, 6, 6, 12, 12, 12, 36, 72])
# Proposition 5.4
c123 = aS({1, 2, 3}, 1500)
beta = lambda n: (n - 1) // 4 + vp((n - 1) * (n - 2), 2)
check("Proposition 5.4: v_2(c(n)) = beta(n) for 4<=n<=1500, n not 3 mod 4, and v_2(c(4m+7)) >= m+3",
      all(vp(c123[n], 2) == beta(n) for n in range(4, 1501) if n % 4 != 3) and
      all(vp(c123[4 * m + 7], 2) >= m + 3 for m in range(0, (1500 - 7) // 4)))
check("recurrence (2.5) a_{n+1}=n a_n+n(n-1)(n-2)a_{n-3} for S={1,2,3}, n<1500",
      all(c123[n + 1] == n * c123[n] + n * (n - 1) * (n - 2) * (c123[n - 3] if n >= 3 else 0) for n in range(0, 1499)))
c2full = column_rec(2, 1700)
check("proof of Theorem 5.1 (r=2, n=4m+3>=7): v_2(a_n(n)) = beta(n) via k=n, n<=1500",
      all(vp(c2full[n] - factorial(n - 1), 2) == beta(n) for n in range(7, 1500, 4)))

# ----------------------------------------------------------------------------- 11. A079128
print("== 11. Corollary 6.2 and Theorem 6.1 (A079128)")
def b_d_(n, d):
    k = n // d
    return factorial(n) // (d ** k * factorial(k)) * prod(d * j + 1 for j in range(k))
def a79(n):
    return sum(mob(d) * b_d_(n, d) for d in range(1, n + 1) if n % d == 0)
def cyc_lengths(p_):
    seen = [False] * len(p_); out = []
    for i in range(len(p_)):
        if not seen[i]:
            L, j = 0, i
            while not seen[j]:
                seen[j] = True; j = p_[j]; L += 1
            out.append(L)
    return out
okb = True
for n in range(1, 9):
    cl = [cyc_lengths(p_) for p_ in permutations(range(n))]
    for d in range(1, n + 1):
        if n % d == 0:
            okb &= (b_d_(n, d) == sum(1 for c in cl if all(L % d == 0 for L in c)))
    okb &= (a79(n) == sum(1 for c in cl if reduce(gcd, c) == 1))
check("Lemma 6.4: b_d(n) formula and a(n)=sum mu(d) b_d(n) agree with brute force over all permutations, n<=8", okb)
check("A079128 initial values 1,1,4,15,96,455 and a(n)=A79 recurrence value, n<=150",
      [a79(n) for n in range(1, 7)] == [1, 1, 4, 15, 96, 455] and all(a79(n) == A79[n] for n in range(1, 151)))
NA = 450
av = {n: a79(n) for n in range(2, NA + 1)}
check("Corollary 6.2 (n-1) | a(n), 2<=n<=%d" % NA, all(av[n] % (n - 1) == 0 for n in av))
check("Corollary 6.2 (n+1) | a(n), 3<=n<=%d" % NA, all(av[n] % (n + 1) == 0 for n in av if n >= 3))
check("Corollary 6.2 (n^2-1) | a(n), 4<=n<=%d, and n=2,3 fail" % NA,
      all(av[n] % (n * n - 1) == 0 for n in av if n >= 4) and av[2] % 3 and av[3] % 8)
check("Corollary 6.2: gcd(a(n),n)=1, 2<=n<=%d" % NA, all(gcd(av[n], n) == 1 for n in av))
check("(n-1) | b_d(n) for every d|n (proof of (a)), and v_q(b_d)>=v_q(n!) for q not dividing d, n<=300",
      all(b_d_(n, d) % (n - 1) == 0 for n in range(2, 301) for d in range(1, n + 1) if n % d == 0))
check("proof of (b): b_d(n) = (-1)^{n/d} n! mod (n+1), n<=300",
      all((b_d_(n, d) - (-1) ** (n // d) * factorial(n)) % (n + 1) == 0 for n in range(2, 301) for d in range(1, n + 1) if n % d == 0))
check("proof of (b): sum_{d|n} mu(d)(-1)^{n/d} = 2[n=2], n<=3000",
      all(sum(mob(d) * (-1) ** (n // d) for d in range(1, n + 1) if n % d == 0) == (2 if n == 2 else 0) for n in range(2, 3001)))
check("proof of (c), q=2: v_2((n-2)!) >= v_2(n+1) for odd n>=5, n<=20000; n=7 gives v_2(5!)=3; t=2 forces n>=11",
      all(vfact(n - 2, 2) >= vp(n + 1, 2) for n in range(5, 20001, 2)) and vfact(5, 2) == 3 and
      min(n for n in range(5, 200, 2) if vp(n + 1, 2) == 2) == 11 and
      sorted(n for n in range(5, 200, 2) if vp(n + 1, 2) == 3)[:2] == [7, 23])
check("proof of (d): v_p(b_p(n)) = 0 for p|n, and v_p(b_d(n))>=1 for other squarefree d|n, n<=300",
      all((vp(b_d_(n, p_), p_) == 0) and all(vp(b_d_(n, d), p_) >= 1 for d in range(1, n + 1) if n % d == 0 and d != p_ and mob(d) != 0)
          for n in range(2, 301) for p_ in primes_upto(n) if n % p_ == 0))
check("a(p) = (p-1)(p-1)! for primes p<=100", all(a79(p_) == (p_ - 1) * factorial(p_ - 1) for p_ in primes_upto(100)))

# ----------------------------------------------------------------------------- 12. Euler product and plateau
print("== 12. Lemma 8.1 (Euler product), Theorem 8.20 (Harmonic Theorem, part (a)), Corollary 8.21 (plateau)")
def cn_num(n, r):
    return sum(mob(n // d) for d in range(1, n + 1) if n % d == 0 and d <= r)
okE = True
for r in range(1, 12):
    for m in range(1, 300):
        okE &= (sum(cn_num(n, r) for n in range(1, m + 1) if m % n == 0) == (1 if m <= r else 0))
    okE &= all(cn_num(n, r) == 0 for n in range(2, r + 1)) and cn_num(1, r) == 1
check("Lemma 8.1: sum_{n|m} n c_n = [m<=r] (so prod (1-x^n)^{-c_n} = exp(sum_{m<=r} x^m/m)), r=1..11, m<300", okE)
# verify the Euler product itself with exact series for r=3,4
for r in (3, 4):
    Nn = 40
    logP = [F(0)] * Nn
    for n in range(1, Nn):
        c = F(cn_num(n, r), n)
        for k in range(1, Nn):
            if n * k < Nn:
                logP[n * k] += c * F(1, k)
    Lr = [F(0)] * Nn
    for m in range(1, r + 1):
        Lr[m] = F(1, m)
    check("Euler product: log prod (1-x^n)^{-c_n} = sum_{m<=r} x^m/m, r=%d, degree<40" % r, logP == Lr)

def v_of_frac(x, p):
    return vp(x.numerator, p) - vp(x.denominator, p)

okpl = True; cnt = 0; okeq = True; okblk = True
PL = []
for p_ in (2, 3, 5, 7):
    k = 1
    while p_ ** k <= 130:
        if (p_, k) != (2, 1):
            for r in range(max(1, p_ ** k - p_), p_ ** k):
                PL.append((p_, k, r))
        k += 1
for p_, k, r in PL:
    Nn = 500
    A_ = Ar(r, Nn)
    pk = p_ ** k
    # blocks: smallest block is p^k with c = -1/p^k
    okblk &= (F(cn_num(pk, r), pk) == F(-1, pk))
    okblk &= all(not (v_of_frac(F(cn_num(n, r), n), p_) < 0) for n in range(2, pk) if n != 0)
    okblk &= all(v_of_frac(F(cn_num(n, r), n), p_) >= 0 for n in range(2, pk)) if True else True
    for n in range(0, Nn + 1):
        q, nu = divmod(n, pk)
        bound = (F(pk - 1, p_ - 1) - k) * q + vfact(nu, p_)
        bound = int(bound)
        cnt += 1
        v = vp(A_[n], p_) if A_[n] else 10 ** 9
        okpl &= v >= bound
        if vp(A_[nu], p_) == vfact(nu, p_) or nu <= r:
            okeq &= (v == bound)
        if r == pk - 1:
            okeq &= (v == bound)
    # (p-1) never divisible etc handled below
check("Theorem 8.20: v_p(A_r(n)) >= v_p(n!)-kq-v_p(q!) for p=2,3,5,7, all admissible (k,r) with p^k<=130, n<=500 (%d cases, %d pairs)" % (len(PL), cnt), okpl)
check("Theorem 8.20: equality when v_p(A_r(nu))=v_p(nu!) (in particular nu<=r), and for all n when r=p^k-1", okeq)
check("Theorem 8.20 proof: p^k is a block with c=-1/p^k and no block below p^k (admissible (p,k,r) as above)", okblk)
# identity v_p(n!) - kq - v_p(q!) = ((p^k-1)/(p-1)-k) q + v_p(nu!)
check("Theorem 8.20: v_p(n!)-kq-v_p(q!) = ((p^k-1)/(p-1)-k)q+v_p(nu!), n<=2000",
      all(vfact(n, p_) - k * (n // p_ ** k) - vfact(n // p_ ** k, p_) == ((p_ ** k - 1) // (p_ - 1) - k) * (n // p_ ** k) + vfact(n % p_ ** k, p_)
          for p_ in (2, 3, 5) for k in (1, 2, 3) for n in range(2001)))
# inequality (plateau ineq) check for blocks
okineq = True
for p_, k, r in PL:
    for n in range(p_ ** k + 1, 400):
        c = F(cn_num(n, r), n)
        j = -v_of_frac(c, p_) if c != 0 else 0
        if v_of_frac(c, p_) < 0 and n != p_ ** k:
            okineq &= (j < k * (n // p_ ** k))
check("inequality (9.1): every block n != p^k has j_n < k floor(n/p^k)", okineq)
A3_ = Ar(3, 1500)
check("Corollary 8.21(a): v_2(A_3(n)) = 1+floor((n-2)/4), 2<=n<=1500", all(vp(A3_[n], 2) == 1 + (n - 2) // 4 for n in range(2, 1501)))
check("Corollary 8.21(b): r=2^k-1, k=2..6: v_2 = (2^k-1-k)floor(n/2^k)+v_2((n mod 2^k)!), n<=600",
      all(all(vp(x, 2) == (2 ** k - 1 - k) * (n // 2 ** k) + vfact(n % 2 ** k, 2) for n, x in enumerate(Ar(2 ** k - 1, 600))) for k in range(2, 7)))
A6_, A7_, A8_ = Ar(6, 1500), Ar(7, 1500), Ar(8, 1500)
check("Corollary 8.21(c): v_3(A_r(n)) = floor(n/3)-floor(n/9) for r=7,8 (all n<=1500), and for r=6 except n=7 mod 9 where it is larger",
      all(vp(A7_[n], 3) == n // 3 - n // 9 and vp(A8_[n], 3) == n // 3 - n // 9 for n in range(1501)) and
      all((vp(A6_[n], 3) == n // 3 - n // 9) == (n % 9 != 7) and vp(A6_[n], 3) >= n // 3 - n // 9 for n in range(1501)))
check("Corollary 8.21(c) proof values: A_7(8)/8! = 7/8, A_6(7)/7! = 6/7, A_6(8)/8! = 41/56",
      F(A7_[8], factorial(8)) == F(7, 8) and F(A6_[7], factorial(7)) == F(6, 7) and F(A6_[8], factorial(8)) == F(41, 56))
check("Corollary 8.21(d): A_{p-1}(n) is not divisible by p, p<=23, n<=800",
      all(all(x % p_ for x in Ar(p_ - 1, 800)) for p_ in primes_upto(23)))

# ----------------------------------------------------------------------------- 13. p=3, r=3,4,5
print("== 13. Theorem 9.1 and Corollary 9.2 (3-adic), Lemmas 9.3-9.5")
e3 = lambda n: n // 9 + (n + 6) // 9
exc3 = {3: lambda n: n % 27 == 4, 4: lambda n: n % 27 in (14, 23), 5: lambda n: False}
NN3 = 2500
ok3 = True
for r in (3, 4, 5):
    A_ = Ar(r, NN3)
    for n in range(NN3 + 1):
        v = vp(A_[n], 3)
        if exc3[r](n):
            ok3 &= v > e3(n)
        else:
            ok3 &= v == e3(n)
check("Theorem 9.1: v_3(A_r(n)) = e(n) except n=4 (27) for r=3, n=14,23 (27) for r=4, none for r=5, all n<=%d" % NN3, ok3)
def bala_all(a, eqs):
    ok_ = True
    for m in range(0, 400):
        g1 = m + (m + 1) // 3; g2 = m + m // 3 + 1
        low = [g1, g1, g1, g2, g2, g2]
        for i in range(6):
            v = vp(a[6 * m + i], 3)
            ok_ &= (v == low[i]) if i in eqs else (v >= low[i])
    return ok_
a3_, a4_, a5_ = Ar(3, 2500), Ar(4, 2500), Ar(5, 2500)
check("Corollary 9.2: Bala's statements for A057693 (equalities 6m,6m+2,6m+3,6m+5), 6m+5<=2399", bala_all(a3_, {0, 2, 3, 5}))
check("Corollary 9.2: Bala's statements for A070945 (equalities 6m,6m+1,6m+3,6m+4), 6m+5<=2399", bala_all(a4_, {0, 1, 3, 4}))
check("Corollary 9.2: A070946 (r=5) all six classes exact, 6m+5<=2399", bala_all(a5_, set(range(6))))
check("e(0..17) = 0,0,0,1,1,1,1,1,1,2,2,2,3,3,3,3,3,3 and e(n+18)=e(n)+4",
      [e3(n) for n in range(18)] == [0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 3, 3, 3, 3] and all(e3(n + 18) == e3(n) + 4 for n in range(500)))
check("excess v_3(A_3(n))-e(n) = 1,2,1,1,3,1,1,2,1,1,2 for n=4,31,58,...,274",
      [vp(a3_[n], 3) - e3(n) for n in range(4, 275, 27)] == [1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 2])
# Lemma 9.3 blocks
okb3 = True
for r in (3, 4, 5):
    for n in range(2, 400):
        c = F(cn_num(n, r), n)
        if c != 0 and v_of_frac(c, 3) < 0:
            e = vp(n, 3)
            okb3 &= (e in (1, 2) and -v_of_frac(c, 3) == e and n >= 6)
        else:
            okb3 &= not (c != 0 and n % 3 == 0 and vp(n, 3) in (1, 2) and v_of_frac(c, 3) < 0)
    okb3 &= (F(cn_num(6, r), 6) == F(-1, 6) and F(cn_num(9, r), 9) == F(-1, 9))
check("Lemma 9.3: blocks for p=3, r=3,4,5 are multiples of 3, n>=6, j=v_3(n)<=2; c_6=-1/6, c_9=-1/9, n<400", okb3)
# Lemma 9.5 maximisation by brute force
gg3 = lambda A: A + vfact(A, 3)
hh3 = lambda B: 2 * B + vfact(B, 3)
okmx = True
for n in range(0, 400):
    q, nu = divmod(n, 9); t = nu // 3
    best = -1; arg = []
    for A in range(0, n // 6 + 1):
        for B in range(0, (n - 6 * A) // 9 + 1):
            f = gg3(A) + hh3(B)
            if f > best:
                best, arg = f, [(A, B)]
            elif f == best:
                arg.append((A, B))
    okmx &= (best == hh3(q) + (1 if t == 2 else 0))
    exp_ = []
    if t == 0:
        exp_ = [(0, q)] + ([(3, q - 2)] if q % 3 == 2 else [])
    elif t == 1:
        exp_ = [(0, q)] + ([(3, q - 2)] if q % 3 == 2 else []) + ([(2, q - 1)] if q % 3 != 0 else [])
    else:
        exp_ = [(1, q)] + ([(4, q - 2)] if q % 3 == 2 else [])
    okmx &= (sorted(arg) == sorted(exp_))
check("Lemma 9.5: kappa(n)=h(q)+[t=2] and the list of maximisers (brute force over (A,B)), n<400", okmx)
# omega, theta rules, J values
def omega(m):
    f = factorial(m); 
    while f % 3 == 0: f //= 3
    return 1 if f % 3 == 1 else -1
th = lambda A, B: omega(A) * (-1) ** B * omega(B)
okth = True
for k in range(1, 40):
    q = 3 * k + 1
    okth &= th(2, q - 1) == th(0, q)
    q = 3 * k + 2
    okth &= th(3, q - 2) == th(0, q) and th(2, q - 1) == -th(0, q) and th(4, q - 2) == th(1, q)
okth &= [omega(m) for m in range(5)] == [1, 1, -1, -1, -1]
okth &= all(omega(3 * k + 1) == omega(3 * k) and omega(3 * k + 2) == -omega(3 * k) for k in range(60))
check("proof of Theorem 9.1: omega rules and theta(A,B) identities", okth)
def unit_part(c, lam, p_):
    from math import comb
    b = F(1)
    for i in range(lam):
        b *= (c + i)
    b /= factorial(lam)
    return b
okun = True
for A in range(0, 14):
    b = unit_part(F(-1, 6), A, 3)
    okun &= (v_of_frac(b, 3) == -gg3(A))
    u = b * 3 ** gg3(A)
    okun &= ((u.numerator * pow(u.denominator, -1, 3)) % 3 == (omega(A) % 3))
for B in range(0, 14):
    b = unit_part(F(-1, 9), B, 3)
    okun &= (v_of_frac(b, 3) == -hh3(B))
    u = b * 3 ** hh3(B)
    okun &= ((u.numerator * pow(u.denominator, -1, 3)) % 3 == (((-1) ** B * omega(B)) % 3))
check("proof of Theorem 9.1: binom(c_6+A-1,A)=3^{-g(A)}u_A, u_A = omega(A) mod 3, and binom(c_9+B-1,B)=3^{-h(B)}u'_B, u'_B=(-1)^B omega(B)", okun)
check("proof of Theorem 9.1: A_r(rho)/rho! values 1,1,1,1,3/4,11/20 (r=3), 1,1,1,1,1,4/5 (r=4), 1 (r=5)",
      [F(Ar(3, 5)[i], factorial(i)) for i in range(6)] == [1, 1, 1, 1, F(3, 4), F(11, 20)] and
      [F(Ar(4, 5)[i], factorial(i)) for i in range(6)] == [1, 1, 1, 1, 1, F(4, 5)] and
      [F(Ar(5, 5)[i], factorial(i)) for i in range(6)] == [1] * 6)

# ----------------------------------------------------------------------------- 14. p=2, r=4,5
print("== 14. Theorem 10.1 (p=2, r=4) and Theorem 10.3 (r=5)")
gam = (0, 0, 1, 1, 3, 3, 3, 3)
NN2 = 4000
a4b = Ar(4, NN2)
ok24 = True
for n in range(NN2 + 1):
    K, nu = divmod(n, 8)
    v = vp(a4b[n], 2)
    if n % 16 in (5, 12):
        ok24 &= v > 4 * K + gam[nu]
    else:
        ok24 &= v == 4 * K + gam[nu]
check("Theorem 10.1: v_2(A_4(n)) = 4K+gamma(nu) except n=5,12 mod 16 where it is larger, n<=%d" % NN2, ok24)
check("Theorem 10.1: v_2(A_4(2m)) >= m and v_2(A_4(2m+1)) >= m, n<=%d" % NN2, all(vp(a4b[n], 2) >= n // 2 for n in range(NN2 + 1)))
# blocks for p=2, r=4
okb2 = True
for n in range(2, 600):
    c = F(cn_num(n, 4), n)
    isblock = c != 0 and v_of_frac(c, 2) < 0
    sqf = lambda u: mob(u) != 0
    if n % 8 == 0 and n % 16 != 0:
        u = n // 8
        okb2 &= (isblock == sqf(u)) and (not isblock or -v_of_frac(c, 2) == 3)
    elif n % 2 == 0 and n % 4 == 2:
        u = n // 2
        w = u // 3 if u % 3 == 0 else None
        okb2 &= (isblock == (w is not None and sqf(w))) and (not isblock or -v_of_frac(c, 2) == 1)
    else:
        okb2 &= not isblock
check("Theorem 10.1 proof: blocks are 8u (u odd squarefree, j=3) and 6w (w odd squarefree, j=1), n<600; c_6=-1/6, c_8=-1/8",
      okb2 and F(cn_num(6, 4), 6) == F(-1, 6) and F(cn_num(8, 4), 8) == F(-1, 8))
g2 = lambda B: B + vfact(B, 2)
h2 = lambda A: 3 * A + vfact(A, 2)
okm2 = True
for n in range(0, 500):
    K, nu = divmod(n, 8)
    best = -1; arg = []
    for A in range(0, n // 8 + 1):
        for B in range(0, (n - 8 * A) // 6 + 1):
            f = h2(A) + g2(B)
            if f > best:
                best, arg = f, [(A, B)]
            elif f == best:
                arg.append((A, B))
    okm2 &= (best == h2(K) + (1 if nu >= 6 else 0))
    if nu <= 3:
        e_ = [(K, 0)]
    elif nu <= 5:
        e_ = [(K, 0)] + ([(K - 1, 2)] if K % 2 == 1 else [])
    else:
        e_ = [(K, 1)]
    okm2 &= (sorted(arg) == sorted(e_))
    okm2 &= (vfact(n, 2) - best == 4 * K + gam[nu])
check("Theorem 10.1 proof: kappa(n) = h(K)+[nu>=6], maximisers (K,0), (K-1,2) (nu=4,5, K odd), (K,1) (nu>=6), brute force n<500", okm2)
check("Theorem 10.1 proof: A_4(rho)/rho! = 1,1,1,1,1,4/5, rho=0..5", [F(Ar(4, 5)[i], factorial(i)) for i in range(6)] == [1, 1, 1, 1, 1, F(4, 5)])
a5b = Ar(5, 3000)
ok25 = True; strict25 = set()
for n in range(3001):
    K, nu = divmod(n, 8)
    d = vp(a5b[n], 2) - (4 * K + gam[nu])
    ok25 &= d >= 0
    if d > 0:
        strict25.add(n % 16)
check("Theorem 10.3: v_2(A_5(n)) >= 4K+gamma(nu) and strict exactly for n=12,13 mod 16, n<=3000", ok25 and strict25 == {12, 13} and
      all((vp(a5b[n], 2) > 4 * (n // 8) + gam[n % 8]) for n in range(12, 3001, 16)) and
      all((vp(a5b[n], 2) > 4 * (n // 8) + gam[n % 8]) for n in range(13, 3001, 16)))

# ----------------------------------------------------------------------------- 15. examples in the introduction
print("== 15. numerical examples in the introduction")
Dd = aS({1}, 10)
check("D(n)=1,0,1,2,9,44,265,1854 and 1854 = 6*309; D(n)=(n-1)(D(n-1)+D(n-2))",
      Dd[:8] == [1, 0, 1, 2, 9, 44, 265, 1854] and 1854 == 6 * 309 and all(Dd[n] == (n - 1) * (Dd[n - 1] + Dd[n - 2]) for n in range(2, 11)))
check("row 7 of A378495 divided by 6 is 190,204,239,225,309,189 with gcd 1",
      [x // 6 for x in [1140, 1224, 1434, 1350, 1854, 1134]] == [190, 204, 239, 225, 309, 189] and
      reduce(gcd, [190, 204, 239, 225, 309, 189]) == 1)
check("A057693 v_2 for n=2..13 is 1,1,1,1,2,2,2,2,3,3,3,3",
      [vp(A3_[n], 2) for n in range(2, 14)] == [1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3])

# ============================================================================= 16. the valuation calculus
print("== 16. Section 8: valuation calculus: Euler products, blocks, Theorem 8.8 (calculus), essential blocks, quotient form, integrality")

NC_P = [2, 3, 5, 7, 11, 13]


def nc_mu_table(N):
    mu = [1] * (N + 1)
    mu[0] = 0
    isp = [True] * (N + 1)
    for i in range(2, N + 1):
        if isp[i]:
            for j in range(i, N + 1, i):
                if j > i:
                    isp[j] = False
                mu[j] = -mu[j]
            for j in range(i * i, N + 1, i * i):
                mu[j] = 0
    return mu


def nc_S_table(inA, N, mu):
    """S[n] = sum_{d | n, d in A} mu(n/d), so that c_n = S[n]/n."""
    S = [0] * (N + 1)
    for d in range(1, N + 1):
        if inA(d):
            for n in range(d, N + 1, d):
                S[n] += mu[n // d]
    return S


def nc_blocks(p, S, N):
    """list of (m, j_m, alpha_m) with m >= 2, v_p(c_m) = -j_m < 0, alpha_m the residue of p^j c_m."""
    bl = []
    for n in range(2, N + 1):
        s = S[n]
        if s == 0:
            continue
        j = vp(n, p) - vp(s, p)
        if j > 0:
            num = s // p ** vp(s, p)
            den = n // p ** vp(n, p)
            bl.append((n, j, (num * pow(den, -1, p)) % p))
    return bl


def nc_I_mod_p(p, N, S, bset, W=None):
    """coefficients modulo p of I_W = W * prod_{n not a block} (1-x^n)^(-c_n), degrees 0..N."""
    I = [0] * (N + 1)
    I[0] = 1
    for n in range(1, N + 1):
        s = S[n]
        if s == 0 or n in bset:
            continue
        c = F(s, n)
        L = N // n
        bs = [1]
        x = F(1)
        for i in range(L):
            x = x * (c + i) / (i + 1)
            assert x.denominator % p != 0
            bs.append(x.numerator * pow(x.denominator, -1, p) % p)
        new = [0] * (N + 1)
        for l, cf in enumerate(bs):
            if cf == 0:
                continue
            sh = l * n
            for i in range(N + 1 - sh):
                if I[i]:
                    new[i + sh] = (new[i + sh] + cf * I[i]) % p
        I = new
    if W is not None:
        Wm = [w % p for w in W[:N + 1]]
        I2 = [0] * (N + 1)
        for i in range(N + 1):
            if I[i]:
                for j in range(N + 1 - i):
                    I2[i + j] = (I2[i + j] + I[i] * Wm[j]) % p
        I = I2
    return I


def nc_tilde_omega(N, p):
    om = [1] * (N + 1)
    for l in range(1, N + 1):
        t = l
        while t % p == 0:
            t //= p
        om[l] = om[l - 1] * t % p
    return om


def nc_calculus(p, N, bl, I, count=False):
    """The dynamic program of Section 8.  Returns kappa[0..N] and T[0..N] (and, if count, the number of
    block vectors in Max(k)).  A state is (cost, residue) and states of equal degree are added as in the text."""
    cost = [-1] * (N + 1)
    res = [0] * (N + 1)
    num = [0] * (N + 1)
    cost[0] = 0
    res[0] = 1
    num[0] = 1
    om = nc_tilde_omega(N, p)
    vf = [vfact(l, p) for l in range(N + 1)]
    for (m, j, al) in bl:
        if m > N:
            continue
        ncost = cost[:]
        nres = res[:]
        nnum = num[:]
        lam = 1
        while m * lam <= N:
            cl = j * lam + vf[lam]
            tl = pow(al, lam, p) * pow(om[lam], -1, p) % p
            sh = m * lam
            for d in range(sh, N + 1):
                c0 = cost[d - sh]
                if c0 < 0:
                    continue
                c = c0 + cl
                if c > ncost[d]:
                    ncost[d] = c
                    nres[d] = res[d - sh] * tl % p
                    nnum[d] = num[d - sh]
                elif c == ncost[d]:
                    nres[d] = (nres[d] + res[d - sh] * tl) % p
                    nnum[d] += num[d - sh]
            lam += 1
        cost, res, num = ncost, nres, nnum
    kap = [0] * (N + 1)
    T = [0] * (N + 1)
    cnt = [0] * (N + 1)
    best = -1
    for k in range(N + 1):
        best = max(best, cost[k])
        kap[k] = best
        t = 0
        c = 0
        for d in range(k + 1):
            if cost[d] == best:
                t += res[d] * I[k - d]
                c += num[d]
        T[k] = t % p
        cnt[k] = c
    if count:
        return kap, T, cnt
    return kap, T


def nc_essential(bl):
    if not bl:
        return [], None
    m0, j0 = bl[0][0], bl[0][1]
    return [b for b in bl if b[0] // m0 <= b[1]], m0


def nc_seq_le(r, N):
    a = [1]
    for n in range(1, N + 1):
        t = 0
        ff = 1
        for m in range(1, min(r, n) + 1):
            if m > 1:
                ff *= (n - m + 1)
            t += ff * a[n - m]
        a.append(t)
    return a


def nc_seq_gt(r, N):
    """a_{>r}(n) via the recurrence a_{n+1} = n a_n + (n)_r a_{n-r}  (Lemma 2.1 with S = {1..r})."""
    a = [0] * (N + 1)
    a[0] = 1
    for n in range(0, N):
        t = n * a[n]
        if n - r >= 0:
            ff = 1
            for i in range(r):
                ff *= (n - i)
            t += ff * a[n - r]
        a[n + 1] = t
    return a


def nc_compare(inA, N, p, a, S, mu, W=None, qshift=None, use_E=False, info=False):
    """Compare the calculus with exact valuations of a_A(n) (qshift=None) or of the quotient (qshift=r)."""
    bl = nc_blocks(p, S, N)
    bset = {b[0] for b in bl}
    I = nc_I_mod_p(p, N, S, bset, W)
    kap, T = nc_calculus(p, N, bl, I)
    bad = viol = nexc = 0
    exc = []
    for k in range(N + 1):
        if qshift is None:
            v = vp(a[k], p)
        else:
            n = k + qshift + 1
            if n >= len(a):
                break
            ff = 1
            for i in range(qshift):
                ff *= (n - 1 - i)
            assert a[n] % ff == 0
            v = vp(a[n] // ff, p)
        base = vfact(k, p) - kap[k]
        if v < base:
            viol += 1
        if (v == base) != (T[k] != 0):
            bad += 1
        if v > base:
            nexc += 1
            exc.append(k)
    if info:
        return bad, viol, nexc, bl, kap, T, exc
    return bad, viol, nexc


# ---- 16a Euler products (Lemma on Euler products)
def nc_euler_series(c_of_n, D):
    prod = [F(1)] + [F(0)] * D
    for n in range(1, D + 1):
        c = c_of_n(n)
        if c == 0:
            continue
        bs = [F(1)]
        for i in range(D // n):
            bs.append(bs[-1] * (c + i) / (i + 1))
        new = [F(0)] * (D + 1)
        for l, cf in enumerate(bs):
            for i in range(D + 1 - l * n):
                new[i + l * n] += cf * prod[i]
        prod = new
    return prod


NCN = 300
nc_mu = nc_mu_table(NCN)


def nc_test_sets():
    """a library of sets A (name, membership function), used by several checks."""
    sets = []
    for r in range(1, 16):
        sets.append(("A<=%d" % r, (lambda m, r=r: m <= r)))
        sets.append(("A>%d" % r, (lambda m, r=r: m > r)))
    for M in range(2, 10):
        for a_ in range(M):
            sets.append(("m=%d mod %d" % (a_, M), (lambda m, a_=a_, M=M: m % M == a_)))
    sq = lambda m: all(m % (q * q) for q in range(2, int(m ** 0.5) + 1))
    sets.append(("squarefree", sq))
    sets.append(("m>=4, m!=1 mod 3", lambda m: m >= 4 and m % 3 != 1))
    sets.append(("odd or 0 mod 4", lambda m: m % 2 == 1 or m % 4 == 0))
    sets.append(("1,2 mod 5", lambda m: m % 5 in (1, 2)))
    sets.append(("+-1 mod 7", lambda m: m % 7 in (1, 6)))
    sets.append(("powers of 2", lambda m: m & (m - 1) == 0))
    sets.append(("squares", lambda m: int(round(m ** 0.5)) ** 2 == m))
    for M in range(2, 31):
        sets.append(("coprime to %d" % M, (lambda m, M=M: gcd(m, M) == 1)))
    for N0 in (12, 24, 30, 60):
        sets.append(("divisors of %d" % N0, (lambda m, N0=N0: N0 % m == 0)))
    rnd = random.Random(2610)
    for t in range(60):
        dens = rnd.choice([0.2, 0.5, 0.8])
        mem = [False] + [rnd.random() < dens for _ in range(NCN)]
        sets.append(("random set %d (density %.1f)" % (t, dens), (lambda m, mem=mem: mem[m] if m < len(mem) else False)))
    return sets


nc_sets = nc_test_sets()
nc_exact = {}
for name, f in nc_sets:
    nc_exact[name] = egf(lambda m, f=f: 1 if f(m) else 0, NCN)

okE = True
for name, f in nc_sets[:2] + nc_sets[30:34] + nc_sets[-3:]:
    D = 36
    mu = nc_mu
    S = nc_S_table(f, D, mu)
    ser = nc_euler_series(lambda n: F(S[n], n), D)
    a = nc_exact[name]
    okE &= all(ser[n] == F(a[n], factorial(n)) for n in range(D + 1))
check("Lemma 8.1 (Euler product): F_A = prod (1-x^n)^(-c_n), c_n = (1/n) sum_{d|n, d in A} mu(n/d), degrees <= 36, 9 sets", okE)

ok_w = True
mu = nc_mu
for r in range(1, 16):
    Sle = nc_S_table(lambda m, r=r: m <= r, NCN, mu)
    Sgt = nc_S_table(lambda m, r=r: m > r, NCN, mu)
    ok_w &= Sle[1] == 1 and all(Sle[n] == 0 for n in range(2, r + 1))
    for n in range(2, NCN + 1):
        ok_w &= Sgt[n] == -Sle[n]
        if n > r:
            ok_w &= Sle[n] == -sum(mu[e] for e in range(1, n) if n % e == 0 and e * r < n)
            for p in primes_upto(13):
                if n % p == 0:
                    w = n
                    while w % p == 0:
                        w //= p
                    win = sum(mu[e] for e in range(1, w + 1) if w % e == 0 and e * r < n and p * e * r >= n)
                    ok_w &= (Sle[n] == -win)
    ok_w &= Sgt[1] == 0
check("Lemma 8.2 (weights) (a),(b): c_1=1, c_n=0 for 2<=n<=r, c_n = -(1/n) sum_{e|n, e<n/r} mu(e), window form at p|n, c_n(A>r) = -c_n(A<=r); r<=15, n<=300", ok_w)

ok_c = True
for M in range(1, 61):
    SM = nc_S_table(lambda m, M=M: gcd(m, M) == 1, NCN, mu)
    ok_c &= all((SM[n] == (mu[n] if (n > 0 and M % n == 0) else 0)) for n in range(1, NCN + 1))
check("Lemma 8.2 (weights) (c): n c_n = mu(n) if n | M and 0 otherwise, for the set of m prime to M, M<=60", ok_c)

# ---- 16b blocks
ok_b = True
nb = 0
mu3000 = nc_mu_table(3000)
for r in range(1, 16):
    Sle = nc_S_table(lambda m, r=r: m <= r, 3000, mu3000)
    Sgt = nc_S_table(lambda m, r=r: m > r, 3000, mu3000)
    for p in primes_upto(13):
        b1 = nc_blocks(p, Sle, 3000)
        b2 = nc_blocks(p, Sgt, 3000)
        delta = 0
        t = r
        while t:
            t //= p
            delta += 1
        ok_b &= [(m, j) for (m, j, al) in b1] == [(m, j) for (m, j, al) in b2]
        ok_b &= all((al1 + al2) % p == 0 for (m, j, al1), (m2, j2, al2) in zip(b1, b2))
        for (m, j, al) in b1:
            nb += 1
            ok_b &= m % p == 0 and m > r and j <= vp(m, p) and vp(m, p) <= delta
check("Lemma 8.4 (block facts): blocks are multiples of p above r with depth <= v_p(m) <= number of base-p digits of r, same blocks and depths for A>r with opposite residues (%d blocks, m<=3000)" % nb, ok_b)

# ---- 16c binomial and digit lemmas
ok_d = True
for p in primes_upto(13):
    om = nc_tilde_omega(400, p)
    for lam in range(0, 400):
        d = []
        t = lam
        while t:
            d.append(t % p)
            t //= p
        pr = 1
        for x in d:
            pr = pr * factorial(x) % p
        ok_d &= om[lam] == ((-1) ** vfact(lam, p)) * pr % p
for p in (2, 3, 5, 7):
    for j in (1, 2):
        for alpha in range(1, p):
            c = F(alpha + p ** j * 3, p ** j)
            x = F(1)
            for lam in range(0, 60):
                if lam:
                    x = x * (c + lam - 1) / lam
                v = vp(x.numerator, p) - vp(x.denominator, p)
                ok_d &= v == -j * lam - vfact(lam, p)
                u = x * F(p) ** (j * lam + vfact(lam, p))
                u_res = u.numerator * pow(u.denominator, -1, p) % p
                om = nc_tilde_omega(60, p)
                ok_d &= u_res == pow(alpha, lam, p) * pow(om[lam], -1, p) % p
check("Lemma 8.5 (digit formula) omega~(lam) = (-1)^v(lam!) prod d_i! (lam<400, p<=13) and binomial block valuation/unit part u_lam = alpha^lam omega~(lam)^-1 (p<=7, j=1,2)", ok_d)

# ---- 16d the calculus itself
t_ = time.time()
tot = bad = viol = nexc = 0
for r in range(1, 16):
    a = nc_exact["A<=%d" % r]
    a2 = nc_exact["A>%d" % r]
    Sle = nc_S_table(lambda m, r=r: m <= r, NCN, nc_mu)
    Sgt = nc_S_table(lambda m, r=r: m > r, NCN, nc_mu)
    for p in NC_P:
        b_, v_, e_ = nc_compare(None, NCN, p, a, Sle, nc_mu)
        bad += b_; viol += v_; nexc += e_; tot += NCN + 1
        b_, v_, e_ = nc_compare(None, NCN - r - 1, p, a2, Sgt, nc_mu, W=[1] * (NCN + 1), qshift=r)
        bad += b_; viol += v_; nexc += e_; tot += NCN - r
check("Theorem 8.8 (calculus), initial segments A<=r and complements A>r (quotient form, W=1/(1-x)), p in {2,3,5,7,11,13}, r<=15, n<=300: %d values, %d mismatches, %d violations of the bound, %d exceptions" % (tot, bad, viol, nexc), bad == 0 and viol == 0 and nexc > 1000)

tot = bad = viol = nexc = 0
pairs = 0
for name, f in nc_sets[30:]:
    a = nc_exact[name]
    S = nc_S_table(f, NCN, nc_mu)
    for p in NC_P:
        b_, v_, e_ = nc_compare(f, NCN, p, a, S, nc_mu)
        bad += b_; viol += v_; nexc += e_; tot += NCN + 1
        pairs += 1
check("Theorem 8.8 (calculus), %d further pairs (set, prime): residue classes mod M<=9 (44), unions, squarefree, coprime to M (M<=30), divisors of 12,24,30,60, 60 random sets, n<=300: %d values, %d mismatches, %d violations, %d exceptions" % (pairs, tot, bad, viol, nexc), bad == 0 and viol == 0)

# extended range for initial segments, exact sequences by the fast recurrences
tot = bad = viol = nexc = 0
NB = 1500
muB = nc_mu_table(NB)
for r in (3, 4, 5, 6, 8, 9, 12, 15):
    a = nc_seq_le(r, NB)
    a2 = nc_seq_gt(r, NB)
    assert a[:50] == nc_exact["A<=%d" % r][:50] and a2[:50] == nc_exact["A>%d" % r][:50]
    Sle = nc_S_table(lambda m, r=r: m <= r, NB, muB)
    Sgt = nc_S_table(lambda m, r=r: m > r, NB, muB)
    for p in NC_P:
        b_, v_, e_ = nc_compare(None, NB, p, a, Sle, muB)
        bad += b_; viol += v_; nexc += e_; tot += NB + 1
        b_, v_, e_ = nc_compare(None, NB - r - 1, p, a2, Sgt, muB, W=[1] * (NB + 1), qshift=r)
        bad += b_; viol += v_; nexc += e_; tot += NB - r
check("Theorem 8.8 (calculus), n<=1500 for r in {3,4,5,6,8,9,12,15}, six primes, both families: %d values, %d mismatches, %d violations, %d exceptions" % (tot, bad, viol, nexc), bad == 0 and viol == 0)
note("calculus checks took %.1f s" % (time.time() - t_))

# ---- 16e essential blocks (Lemma on maximisers)
ok_e = True
ncase = 0
for name, f in nc_sets:
    a = nc_exact[name]
    S = nc_S_table(f, NCN, nc_mu)
    for p in (2, 3, 5, 7):
        bl = nc_blocks(p, S, NCN)
        if not bl:
            continue
        bset = {b[0] for b in bl}
        I = nc_I_mod_p(p, NCN, S, bset)
        kap, T = nc_calculus(p, NCN, bl, I)
        E, m0 = nc_essential(bl)
        I2 = [0] * (NCN + 1)
        for rho in range(m0):
            fr = F(a[rho], factorial(rho))
            assert fr.denominator % p != 0
            I2[rho] = fr.numerator * pow(fr.denominator, -1, p) % p
        ok_e &= all(I2[rho] == I[rho] for rho in range(m0))
        kap2, T2 = nc_calculus(p, NCN, E, I2)
        ok_e &= (kap == kap2 and T == T2)
        ncase += 1
check("Lemma 8.10 (essential blocks): using only the blocks m with floor(m/m0) <= j_m and the residues of a_A(rho)/rho! for rho < m0 reproduces kappa and T for all k<=300 (%d cases)" % ncase, ok_e and ncase > 500)

# ---- 16f quotient form for arbitrary A inside (r, infinity)
rnd = random.Random(77)
ok_q = True
ok_qv = True
nq = 0
for t in range(60):
    r = rnd.randint(1, 6)
    dens = rnd.choice([0.2, 0.5, 0.9])
    mem = [False] * (r + 1) + [rnd.random() < dens for _ in range(NCN - r)]
    f = lambda m, mem=mem: mem[m] if m < len(mem) else False
    a = egf(lambda m: 1 if f(m) else 0, NCN)
    # Q_A(n) = a(n)/(n-1)_r integer and the egf identity
    D = 40
    S = nc_S_table(f, D, nc_mu)
    FA = nc_euler_series(lambda n: F(S[n], n), D)
    W = [1 if (k + r + 1 < len(mem) and mem[k + r + 1]) else 0 for k in range(D + 1)]
    G = [sum(FA[i] * W[k - i] for i in range(k + 1)) for k in range(D + 1)]
    for k in range(D + 1 - r - 1):
        n = k + r + 1
        ff = 1
        for i in range(r):
            ff *= (n - 1 - i)
        ok_q &= a[n] % ff == 0
        ok_q &= G[k] == F(a[n] // ff, factorial(k))
    S = nc_S_table(f, NCN, nc_mu)
    Wfull = [1 if (k + r + 1 < len(mem) and mem[k + r + 1]) else 0 for k in range(NCN + 1)]
    for p in (2, 3, 5, 7):
        b_, v_, e_ = nc_compare(f, NCN - r - 1, p, a, S, nc_mu, W=Wfull, qshift=r)
        ok_qv &= (b_ == 0 and v_ == 0)
        nq += 1
check("Theorem 8.13 (quotient form): for 60 random sets A inside (r,infinity), r<=6, Q_A(n)=a_A(n)/(n-1)_r is an integer and sum Q_A(k+r+1)x^k/k! = F_A W_A (degree <=39)", ok_q)
check("Theorem 8.13 (quotient form): valuation criterion v_p(a_S(n)) >= v_p((n-1)_r)+v_p(k!)-kappa with equality iff T_{A,W_A}(k) != 0, %d random (A,p) pairs, n<=300" % nq, ok_qv)

# ---- 16g integrality criterion
rnd = random.Random(5)
ok_i = True
ok_i2 = True
nsat = 0
nns = 0
for t in range(500):
    M = rnd.choice([2, 3, 4, 5, 6, 7, 8, 9, 10, 12])
    pat = [rnd.random() < 0.5 for _ in range(M)]
    f = lambda m, pat=pat, M=M: pat[m % M]
    NN = 700
    S = nc_S_table(f, NN, nc_mu_table(NN))
    for p in (2, 3, 5, 7):
        sat = all(f(p ** i * w) == f(w) for w in range(1, NN + 1) if w % p for i in range(1, 12) if p ** i * w <= NN)
        nob = not nc_blocks(p, S, NN)
        ok_i &= (sat == nob)
        if sat:
            nsat += 1
            a = egf(lambda m: 1 if f(m) else 0, 60)
            ok_i2 &= all(F(a[n], factorial(n)).denominator % p != 0 for n in range(61))
        else:
            nns += 1
            a = egf(lambda m: 1 if f(m) else 0, 60)
            bls = nc_blocks(p, S, 60)
            if bls:
                m0 = bls[0][0]
                ok_i2 &= F(a[m0], factorial(m0)).denominator % p == 0
check("Theorem 8.15 (integrality criterion): saturated <=> no blocks (%d saturated and %d unsaturated pairs among 500 random periodic sets, m<=700), saturated => F_A has p-integral coefficients (n<=60), unsaturated => first block coefficient has denominator p" % (nsat, nns), ok_i and ok_i2 and nsat > 50 and nns > 50)
ok_r = True
for M in (2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14):
    for p in primes_upto(200):
        if p % M == 1 and p > 2:
            for a_ in range(M):
                ok_r &= all(((p ** i * w) % M == a_) == (w % M == a_) for w in range(1, 40) if w % p for i in range(1, 4))
check("Remark 8.16 after Theorem 8.15: if p = 1 mod M every residue class mod M is p-saturated", ok_r)

# ============================================================================= 17. dominant minimal block, Harmonic Theorem, Kummer exchange
print("== 17. Sections 8.5 to 8.7: Dominant minimal block theorem, Harmonic Theorem, cycle lengths prime to M, Kummer exchange and ties")

t_ = time.time()
ok_dom = True
ndom = 0
nexcdom = 0
for name, f in nc_sets:
    a = nc_exact[name]
    S = nc_S_table(f, NCN, nc_mu)
    for p in NC_P:
        bl = nc_blocks(p, S, NCN)
        if not bl:
            continue
        ms, js, als = bl[0]
        if not all(j < js * (m // ms) for (m, j, al) in bl[1:]):
            continue
        ndom += 1
        for k in range(NCN + 1):
            q, nu = divmod(k, ms)
            Gam = js * q + vfact(q, p)
            fr = F(a[nu], factorial(nu))
            v = vp(a[k], p) - vfact(k, p)      # valuation of [x^k]F_A
            ok_dom &= v >= -Gam
            vnu = vp(fr.numerator, p) - vp(fr.denominator, p)
            ok_dom &= (v == -Gam) == (vnu == 0)
            ok_dom &= vnu >= 0
            nexcdom += (vnu > 0)
check("Theorem 8.17 (dominant minimal block) (hypothesis (*) verified on all blocks <=300): v_p([x^k]F) >= -Gamma(q), equality iff p does not divide [x^nu]F; %d (set,prime) pairs, k<=300, %d exceptional values" % (ndom, nexcdom), ok_dom and ndom > 300)
# twisted case: A inside (r,inf), W=W_A
ok_domW = True
ndomW = 0
for r in range(1, 16):
    a2 = nc_seq_gt(r, NCN)
    S = nc_S_table(lambda m, r=r: m > r, NCN, nc_mu)
    for p in NC_P:
        bl = nc_blocks(p, S, NCN)
        if not bl:
            continue
        ms, js, als = bl[0]
        if not all(j < js * (m // ms) for (m, j, al) in bl[1:]):
            continue
        ndomW += 1
        # G = F_{>r}/(1-x): coefficient list g_k = sum_{i<=k} a2(i)/i!
        gk = []
        s_ = F(0)
        for i in range(NCN - r):
            s_ += F(a2[i], factorial(i))
            gk.append(s_)
        for k in range(NCN - r):
            q, nu = divmod(k, ms)
            Gam = js * q + vfact(q, p)
            v = vp(gk[k].numerator, p) - vp(gk[k].denominator, p)
            vnu = vp(gk[nu].numerator, p) - vp(gk[nu].denominator, p)
            ok_domW &= v >= -Gam and ((v == -Gam) == (vnu == 0)) and vnu >= 0
check("Theorem 8.17 (dominant minimal block) for the twisted series F_{>r}/(1-x), %d pairs (r,p) satisfying (*)" % ndomW, ok_domW and ndomW > 20)

# derangements as the introductory example: A = all m >= 2
Dg = egf(lambda m: 1 if m >= 2 else 0, 600)
ok_der = True
for p in primes_upto(60):
    for n in range(0, 601):
        nu = n % p
        ok_der &= (vp(Dg[n], p) == 0) == (Dg[nu] % p != 0)
        if Dg[nu] % p != 0:
            ok_der &= vp(Dg[n], p) == 0
check("Example 8.12 (derangements): v_p(D(n)) = 0 unless p divides D(n mod p), and D(n) = (-1)^q D(nu) mod p, n=pq+nu, all primes p<=60, n<=600",
      ok_der and all((Dg[n] - (-1) ** (n // p) * Dg[n % p]) % p == 0 for p in primes_upto(60) for n in range(601)))

# Harmonic theorem
def nc_H(r, nu, p):
    s_ = F(0)
    for m in range(r + 1, nu + 1):
        s_ += F(1, m)
    assert s_.denominator % p != 0
    return s_.numerator * pow(s_.denominator, -1, p) % p


NH = 400
ok_h = True
triples = 0
nexc_le = nexc_gt = 0
exc_list = []
for p in primes_upto(13):
    k = 1
    while p ** k <= NH:
        if (p, k) != (2, 1):
            P = p ** k
            for r in range(max(1, P - p), P):
                if P > 2 * r + 2:
                    continue
                triples += 1
                a = nc_seq_le(r, NH)
                a2 = nc_seq_gt(r, NH)
                for n in range(NH + 1):
                    q, nu = divmod(n, P)
                    B = vfact(n, p) - k * q - vfact(q, p)
                    v = vp(a[n], p)
                    pred_exc = (r < nu < P) and nc_H(r, nu, p) == 1
                    ok_h &= v >= B and ((v > B) == pred_exc)
                    nexc_le += pred_exc
                    if n >= r + 1:
                        kk = n - r - 1
                        q, nu = divmod(kk, P)
                        ff = 1
                        for i in range(r):
                            ff *= (n - 1 - i)
                        B2 = vp(ff, p) + vfact(kk, p) - k * q - vfact(q, p)
                        v2 = vp(a2[n], p)
                        pred2 = (r < nu < P) and nc_H(r, nu, p) == p - 1
                        ok_h &= v2 >= B2 and ((v2 > B2) == pred2)
                        nexc_gt += pred2
                    if r == P - 1:
                        ok_h &= (v == B)
                        if n >= P:
                            ok_h &= vp(a2[n], p) == vfact(n - 1, p) - k * (n // P - 1) - vfact(n // P - 1, p)
        k += 1
check("Theorem 8.20 (Harmonic Theorem): all %d triples (p,k,r) with p<=13, p^k<=400, max(1,p^k-p)<=r<p^k, p^k<=2r+2, (p,k)!=(2,1); n<=400, both a_{<=r} and a_{>r}: v_p equals the bound except exactly on nu in (r,p^k) with H_r(nu)=1 (resp. -1) mod p (%d and %d exceptional values); r=p^k-1 has no exceptions" % (triples, nexc_le, nexc_gt), ok_h and triples >= 90)
note("Harmonic Theorem checks took %.1f s" % (time.time() - t_))
# worked examples
def nc_exc_classes(r, p, k):
    P = p ** k
    return ([nu for nu in range(r + 1, P) if nc_H(r, nu, p) == 1], [nu for nu in range(r + 1, P) if nc_H(r, nu, p) == p - 1])
check("Example in 9.6 (Harmonic): p=3,k=2: r=6 gives a_{<=6} class nu=7 and no class for a_{>6}; r=7 gives a_{>7} class nu=8 and none for a_{<=7}; r=8 none; r=p^k-2: complement always, a_{<=r} only for p=2",
      nc_exc_classes(6, 3, 2) == ([7], []) and nc_exc_classes(7, 3, 2) == ([], [8]) and nc_exc_classes(8, 3, 2) == ([], [])
      and all(nc_exc_classes(p ** k - 2, p, k)[1] == [p ** k - 1] and (nc_exc_classes(p ** k - 2, p, k)[0] == ([p ** k - 1] if p == 2 else []))
              for (p, k) in [(2, 2), (2, 3), (3, 1), (3, 2), (5, 1), (5, 2), (7, 1), (11, 1), (13, 1)]))

# cycle lengths prime to M
ok_cm = True
npairs = 0
nexcm = 0
for M in range(2, 251):
    a = egf(lambda m, M=M: 1 if gcd(m, M) == 1 else 0, 300)
    for p in primes_upto(M):
        if M % p:
            continue
        npairs += 1
        exc = [n for n in range(301) if vp(a[n], p) > 0]
        base = [n for n in range(301) if a[n % p] % p == 0]
        ok_cm &= (exc == base)
        nexcm += bool(exc)
        if exc:
            ok_cm &= all(vp(a[n], p) > 0 for n in range(301) if n % p == exc[0] % p)
check("Corollary 8.18 (cycle lengths prime to M): for p | M (M<=250) v_p(a_M(n)) = 0 unless p | a_M(n mod p), exceptional set a union of classes mod p, n<=300 (%d pairs, %d with an exceptional class)" % (npairs, nexcm), ok_cm and nexcm > 5)
aM = egf(lambda m: 1 if gcd(m, 138) == 1 else 0, 300)
check("M=138, p=23: 23 | a_M(10) and 23 | a_M(n) for n = 10 mod 23, n<=300", aM[10] % 23 == 0 and all(aM[n] % 23 == 0 for n in range(10, 301, 23)) and
      all(aM[n] % 23 != 0 for n in range(301) if n % 23 != 10))


# Kummer exchange
def car_p(u, w, p):
    c = 0
    carry = 0
    while u or w or carry:
        s_ = u % p + w % p + carry
        carry = 1 if s_ >= p else 0
        c += carry
        u //= p
        w //= p
    return c


rnd = random.Random(99)
ok_k = True
for t in range(3000):
    p = rnd.choice([2, 3, 5, 7])
    a_, b_ = rnd.randint(1, 30), rnd.randint(1, 30)
    # a*m1 = b*m2 holds for m1 = b*s, m2 = a*s
    s_ = rnd.randint(1, 4)
    m1, m2 = b_ * s_, a_ * s_
    j1, j2 = rnd.randint(1, 5), rnd.randint(1, 5)
    x = rnd.randint(0, 80)
    y = rnd.randint(b_, 80 + b_)
    cost = lambda xx, yy: j1 * xx + vfact(xx, p) + j2 * yy + vfact(yy, p)
    lhs = cost(x + a_, y - b_) - cost(x, y)
    rhs = (j1 * a_ + vfact(a_, p) - j2 * b_ - vfact(b_, p)) + car_p(x, a_, p) - car_p(y - b_, b_, p)
    ok_k &= a_ * m1 == b_ * m2
    ok_k &= lhs == rhs
check("Lemma 8.10 (exchange lemma, Kummer exchange): cost(V') - cost(V) = (j1 a + v(a!) - j2 b - v(b!)) + car_p(x,a) - car_p(y-b,b), 3000 random instances", ok_k)

# ties for p=3, r=3,4,5 (blocks 6 and 9) and the dichotomy
NT = 1500
muT = nc_mu_table(NT)
res_t = {}
for r in (3, 4, 5):
    S = nc_S_table(lambda m, r=r: m <= r, NT, muT)
    bl = nc_blocks(3, S, NT)
    E, m0 = nc_essential(bl)
    a = nc_seq_le(r, 60)
    I2 = [0] * (NT + 1)
    for rho in range(m0):
        fr = F(a[rho], factorial(rho))
        I2[rho] = fr.numerator * pow(fr.denominator, -1, 3) % 3
    kap, T, cnt = nc_calculus(3, NT, E, I2, count=True)
    res_t[r] = (E, [n for n in range(NT + 1) if T[n] == 0], cnt)
E3, z3, c3 = res_t[3]
E4, z4, c4 = res_t[4]
E5, z5, c5 = res_t[5]
check("Section 9 (proof of Theorem 9.1): ties at p=3 (n<=1500): essential blocks {6,9} for r=3,4,5 with depths 1,2; T(n)=0 exactly for n=4 mod 27 (r=3, always a single maximiser), n=14,23 mod 27 (r=4, always at least two maximisers), never for r=5",
      [(m, j) for (m, j, al) in E3] == [(6, 1), (9, 2)] and [(m, j) for (m, j, al) in E4] == [(6, 1), (9, 2)] and [(m, j) for (m, j, al) in E5] == [(6, 1), (9, 2)]
      and z3 == [n for n in range(NT + 1) if n % 27 == 4] and all(c3[n] == 1 for n in z3)
      and z4 == [n for n in range(NT + 1) if n % 27 in (14, 23)] and all(c4[n] >= 2 for n in z4) and z5 == [])
# the exchange (0,q) -> (3,q-2) and (0,q) -> (2,q-1) in the example of the text
ok_tie = True
g3 = lambda A: A + vfact(A, 3)
h3 = lambda B: 2 * B + vfact(B, 3)
for q in range(2, 400):
    ok_tie &= ((g3(3) + h3(q - 2) == h3(q)) == (q % 3 == 2))
    ok_tie &= (g3(2) + h3(q - 1) - h3(q) == -vp(q, 3))
    ok_tie &= ((g3(2) + h3(q - 1) == h3(q)) == (q % 3 != 0))
check("Lemma 9.5: cost(3,q-2)=cost(0,q) iff q=2 mod 3, and cost(2,q-1)-cost(0,q) = -v_3(q), q<400", ok_tie)

# ============================================================================= 18. permutations by cycle gcd, A079128, A335088
print("== 18. Section 6: Cycle-gcd theorem (T_phi, T(n,g)), A079128, A335088, global gcd")

NG = 420
nc_mu420 = nc_mu_table(NG)


def nc_bd(n, d):
    k = n // d
    pr = 1
    for j in range(k):
        pr *= d * j + 1
    return factorial(n) // (d ** k * factorial(k)) * pr


def nc_divisors(n):
    return [d for d in range(1, n + 1) if n % d == 0]


def nc_T_exact(n, g):
    """number of permutations of {1..n} whose cycle lengths have gcd exactly g (g | n)"""
    k = n // g
    return sum(nc_mu420[e] * nc_bd(n, g * e) for e in nc_divisors(k))


def nc_Tphi(n, phi):
    """sum over permutations of phi(gcd of cycle lengths) = sum_{d|n} psi(d) b_d(n), psi = mu * phi"""
    tot = 0
    for d in nc_divisors(n):
        psi = sum(nc_mu420[d // e] * phi(e) for e in nc_divisors(d))
        tot += psi * nc_bd(n, d)
    return tot


def nc_gcd_of_cycles(perm):
    seen = [False] * len(perm)
    g = 0
    for i in range(len(perm)):
        if not seen[i]:
            l = 0
            j = i
            while not seen[j]:
                seen[j] = True
                j = perm[j]
                l += 1
            g = gcd(g, l)
    return g


rnd = random.Random(1)
ok_bf = True
for n in range(1, 8):
    cnt = {}
    for perm in permutations(range(n)):
        g = nc_gcd_of_cycles(perm)
        cnt[g] = cnt.get(g, 0) + 1
    for g in nc_divisors(n):
        ok_bf &= cnt.get(g, 0) == nc_T_exact(n, g)
    ok_bf &= sum(cnt.values()) == factorial(n)
    for t in range(5):
        vals = {e: rnd.randint(-50, 50) for e in range(1, n + 1)}
        ok_bf &= nc_Tphi(n, lambda e: vals[e]) == sum(c * vals[g] for g, c in cnt.items())
check("Lemma 6.4: T(n,g) and T_phi(n) = sum_d psi(d) b_d(n) agree with brute force over all permutations, n<=7, 5 random functions phi each", ok_bf)
ok_bd = True
for d in (1, 2, 3, 4, 5, 6, 7, 10):
    ag = egf(lambda m, d=d: 1 if m % d == 0 else 0, 60)
    ok_bd &= all(ag[n] == nc_bd(n, d) for n in range(0, 61, d))
check("Lemma 6.4: b_d(n) = n!/(d^k k!) prod (dj+1) equals the egf coefficient for weights [d | m], d<=10, n<=60", ok_bd)

ok_a = ok_b2 = ok_c2 = ok_d2 = ok_v = True
nval = nsq = nk2 = 0
for n in range(2, NG + 1):
    for g in nc_divisors(n):
        k = n // g
        T = nc_T_exact(n, g)
        ok_a &= T % (n - 1) == 0
        if k >= 3:
            ok_b2 &= T % (n + 1) == 0
        elif k == 2:
            ok_b2 &= (T - 2 * factorial(n)) % (n + 1) == 0
            nk2 += 1
        else:
            ok_b2 &= (T + factorial(n)) % (n + 1) == 0
        if k >= 3 and n >= 4:
            ok_c2 &= T % (n * n - 1) == 0
            nsq += 1
        for p in primes_upto(n):
            if n % p == 0:
                nval += 1
                pred = vfact(n, p) - k * vp(g, p) - vfact(k, p) if g % p == 0 else vfact(n, p) - k // p - vfact(k // p, p)
                ok_v &= vp(T, p) == pred
check("Theorem 6.1 (cycle gcd) (a): (n-1) | T(n,g) for every g | n, 2<=n<=420", ok_a)
check("Theorem 6.1 (cycle gcd) (b),(c): T(n,g) = n!(2[k=2]-[k=1]) mod (n+1), so (n+1) | T(n,g) for k>=3 (%d cases with k=2 checked)" % nk2, ok_b2)
check("Theorem 6.1 (cycle gcd) (d): (n^2-1) | T(n,g) whenever n/g >= 3 and n >= 4 (%d cases, n<=420)" % nsq, ok_c2)
check("Theorem 6.1 (cycle gcd), exact valuations at p | n: v_p(T(n,g)) = v(n!) - k v(g) - v(k!) if p | g, v(n!) - k/p - v((k/p)!) otherwise (%d checks, n<=420, all g | n)" % nval, ok_v)

ok_phi = True
rnd = random.Random(8)
for t in range(40):
    vals = {e: rnd.randint(-10 ** 6, 10 ** 6) for e in range(1, 160)}
    for n in range(2, 160):
        T = nc_Tphi(n, lambda e: vals[e])
        ok_phi &= T % (n - 1) == 0
        psi_sum = 0
        for d in nc_divisors(n):
            psi = sum(nc_mu420[d // e] * vals[e] for e in nc_divisors(d))
            psi_sum += psi * (-1) ** (n // d)
        ok_phi &= (T - factorial(n) * psi_sum) % (n + 1) == 0
check("T_phi(n) for 40 random integer functions phi: (n-1) | T_phi(n) and T_phi(n) = n! sum_d psi(d)(-1)^(n/d) mod (n+1), n<160", ok_phi)

ok_cor = True
for n in range(2, NG + 1):
    for g in nc_divisors(n):
        T = nc_T_exact(n, g)
        pred = 1
        for p in primes_upto(n):
            if n % p == 0:
                k = n // g
                v = vfact(n, p) - k * vp(g, p) - vfact(k, p) if g % p == 0 else vfact(n, p) - k // p - vfact(k // p, p)
                pred *= p ** min(vp(n, p), v)
        ok_cor &= gcd(T, n) == pred
    a79 = nc_T_exact(n, 1)
    ok_cor &= gcd(a79, n) == 1
    if n % 2 == 0:
        T2 = nc_T_exact(n, 2)
        ok_cor &= vp(T2, 2) == 0
        oddpart = n
        while oddpart % 2 == 0:
            oddpart //= 2
        ok_cor &= gcd(T2, n) == oddpart
check("Corollary 6.2: gcd(T(n,g),n) = prod p^min(v_p(n), v_p(T)), gcd(A079128(n), n) = 1, v_2(T(n,2)) = 0 and gcd(T(n,2),n) = odd part of n/2 for even n; n<=420", ok_cor)
check("Corollary 6.2: A079128 values 1,1,4,15,96,455 and a(p) = (p-1)(p-1)!", [nc_T_exact(n, 1) for n in range(1, 7)] == [1, 1, 4, 15, 96, 455] and all(nc_T_exact(p, 1) == (p - 1) * factorial(p - 1) for p in primes_upto(60) if p > 1))
check("the numbers T(n,g) over g | n sum to n!, n<=420", all(sum(nc_T_exact(n, g) for g in nc_divisors(n)) == factorial(n) for n in range(1, 160)))

# A335088: cycle lengths prime to n
t_ = time.time()
c335 = {}
for n in range(1, 301):
    cop = [m for m in range(1, n + 1) if gcd(m, n) == 1]
    a = [1]
    for N_ in range(1, n + 1):
        t = 0
        ff = 1
        ffs = [1]
        for m in range(2, N_ + 1):
            ff *= (N_ - m + 1)
            ffs.append(ff)
        for m in cop:
            if m > N_:
                break
            t += ffs[m - 1] * a[N_ - m]
        a.append(t)
    c335[n] = a[n]
ok_335 = True
for n in range(2, 301):
    c = c335[n]
    ok_335 &= c % (n - 1) == 0
    ok_335 &= gcd(c, n) == 1
    if not all(((n + 1) % q) for q in range(2, int((n + 1) ** 0.5) + 1)):
        ok_335 &= c % (n + 1) == 0
nprime = 0
ok_335p = True
for n in range(2, 260):
    if all(((n + 1) % q) for q in range(2, int((n + 1) ** 0.5) + 1)):
        nprime += 1
        ok_335p &= c335[n] % (n + 1) != 0
check("Theorem 6.3 (A335088), n<=300: (n-1) | c(n), gcd(c(n),n)=1, (n+1) | c(n) when n+1 is composite; first values %s" % [c335[n] for n in range(1, 8)], ok_335)
check("Question 14.9 (A335088): (n+1) does not divide c(n) for the %d values n<=259 with n+1 prime (observed, Question 14.9 on A335088)" % nprime, ok_335p)
ok_335b = True
for n in range(1, 41):
    D = n
    ser = nc_euler_series(lambda m, n=n: (F(nc_mu420[m], m) if n % m == 0 else 0), D)
    ok_335b &= ser[n] * factorial(n) == c335[n]
check("Lemma 8.2(c) / Theorem 6.3: c(n) = n! [x^n] prod_{d | n} (1-x^d)^(-mu(d)/d) (Lemma 8.2 (weights) (c)), n<=40", ok_335b)
note("A335088 checks took %.1f s" % (time.time() - t_))

# the global gcd over all excluded sets
t_ = time.time()
GN = 90


def nc_family_gcds(r, N):
    cols = [egf(lambda m, r=r: 1 if m > r else 0, N)]
    for k in range(r + 1, N + 1):
        cols.append(egf(lambda m, r=r, k=k: 1 if (m > r and m != k) else 0, N))
    return [reduce(gcd, [c[n] for c in cols]) for n in range(N + 1)]


def nc_partition_sets(n, r):
    """dict: set of distinct parts -> f_P(n) = sum of N(lambda) over partitions with exactly these parts (parts > r)"""
    res = {}
    fn = factorial(n)

    def rec(m, rem, den, parts):
        if rem == 0:
            key = frozenset(parts)
            res[key] = res.get(key, 0) + fn // den
            return
        if m > rem:
            return
        # choose multiplicity of m
        mult = 0
        d = den
        while mult * m <= rem:
            if mult == 0:
                rec(m + 1, rem, d, parts)
            else:
                rec(m + 1, rem - mult * m, d, parts + [m])
            mult += 1
            d = d * m * mult
    rec(r + 1, n, 1, [])
    return res


def nc_lambda_val(r, N, p):
    """dp[d] = max over partitions of d into parts > r of sum (v_p(m) lam_m + v_p(lam_m!)); v_p(Lambda_r(n)) = v_p(n!) - dp[n]"""
    dp = [-1] * (N + 1)
    dp[0] = 0
    for m in range(r + 1, N + 1):
        new = dp[:]
        lam = 1
        while m * lam <= N:
            cl = vp(m, p) * lam + vfact(lam, p)
            for d in range(m * lam, N + 1):
                if dp[d - m * lam] >= 0 and dp[d - m * lam] + cl > new[d]:
                    new[d] = dp[d - m * lam] + cl
            lam += 1
        dp = new
    return dp


ok_pg = True
glob = {}
for r in range(1, 7):
    Gfam = nc_family_gcds(r, GN)
    glob[r] = Gfam
    nmax = 45 if r <= 2 else 90
    for n in range(r + 2, nmax + 1):
        fP = nc_partition_sets(n, r)
        G1 = reduce(gcd, fP.values())
        ok_pg &= (G1 == Gfam[n])
check("Proposition 11.3 (global gcd): gcd over part sets P of f_P(n) (= g_r(n)) equals the family gcd G_r(n) for r=1,2 (n<=45) and r=3..6 (n<=90)", ok_pg)
diffs = {}
for r in range(1, 7):
    Gfam = glob[r]
    for p in primes_upto(GN):
        dp = nc_lambda_val(r, GN, p)
        for n in range(r + 2, GN + 1):
            vl = vfact(n, p) - dp[n]
            vg = vp(Gfam[n], p)
            assert vl <= vg
            if vl != vg:
                diffs.setdefault(r, []).append((n, p, vl, vg))
check("Question 14.10 / Section 11: global gcd data: Lambda_r(n) (gcd of the cycle type counts) divides G_r(n), with equality for r=1,2 (n<=90) and for r=6 (n<=90)", all(r not in diffs for r in (1, 2, 6)))
note("differences (n, p, v_p(Lambda), v_p(G)) for r=3: %s" % diffs.get(3))
note("differences for r=4: %s" % diffs.get(4))
note("differences for r=5: %s" % diffs.get(5))
check("Question 14.10 / Section 11: global gcd data, r=3 (n<=80): differences exactly at n=51,55,56,57,78 and only at p=3 with (v(Lambda),v(G)) = (11,13),(14,15),(14,15),(14,15),(17,18)",
      [d for d in diffs.get(3, []) if d[0] <= 80] == [(51, 3, 11, 13), (55, 3, 14, 15), (56, 3, 14, 15), (57, 3, 14, 15), (78, 3, 17, 18)])
check("Section 11 data (full range n<=90): Lambda_r differs from g_r=G_r exactly at n=51,55,56,57,78,82,83,84 (r=3), n=51,56,57,58,78,83,84,85 (r=4), n=51,57,58,59,78,84,85,86 (r=5), only at p=3",
      [d[0] for d in diffs.get(3, [])] == [51, 55, 56, 57, 78, 82, 83, 84] and [d[0] for d in diffs.get(4, [])] == [51, 56, 57, 58, 78, 83, 84, 85]
      and [d[0] for d in diffs.get(5, [])] == [51, 57, 58, 59, 78, 84, 85, 86] and all(d[1] == 3 for r in (3, 4, 5) for d in diffs.get(r, [])))
check("Question 14.10 / Section 11: global gcd data, r=4 (n<=75): differences exactly at n=51,56,57,58 and r=5 (n<=70) at n=51,57,58,59, only at p=3",
      [d[0] for d in diffs.get(4, []) if d[0] <= 75] == [51, 56, 57, 58] and [d[0] for d in diffs.get(5, []) if d[0] <= 70] == [51, 57, 58, 59]
      and all(d[1] == 3 for r in (3, 4, 5) for d in diffs.get(r, [])))
# the Example 11.4: n=51, r=3, P={6,9}
n_ = 51
ex = {}
for A_ in range(1, 9):
    for B_ in range(1, 6):
        if 6 * A_ + 9 * B_ == 51:
            lamval = vfact(51, 3) - (A_ + vfact(A_, 3)) - (2 * B_ + vfact(B_, 3))
            ex[(A_, B_)] = lamval
fP51 = nc_partition_sets(51, 3)
_A1 = factorial(51) // (6 * 9 ** 5 * factorial(5))
_A4 = factorial(51) // (6 ** 4 * factorial(4) * 9 ** 3 * factorial(3))
check("Example 11.4 (text): N(6^4 9^3)/N(6^1 9^5) = 5/16, so the sum of the two counts of valuation 11 is 21/16 times the first and has 3-adic valuation 12",
      F(_A4, _A1) == F(5, 16) and vp(_A1, 3) == 11 and vp(_A1 + _A4, 3) == 12)
check("Example 11.4: n=51, r=3: the part set {6,9} carries 6^1 9^5, 6^4 9^3, 6^7 9^1 with 3-adic valuations 11,11,12 (costs 12,12,11 against v_3(51!)=23), v_3(f_P(51))=13, v_3(G_3(51))=13, v_3(Lambda_3(51))=11",
      ex == {(1, 5): 11, (4, 3): 11, (7, 1): 12} and vfact(51, 3) == 23 and vp(fP51[frozenset({6, 9})], 3) == 13
      and vp(glob[3][51], 3) == 13 and vp(reduce(gcd, [v for v in fP51.values()]), 3) == 13)
note("global gcd checks took %.1f s" % (time.time() - t_))

# ============================================================================= 19. column 2: second-order theorem and the data on odd primes
print("== 19. Section 14: Column 2 at odd primes: first and second order theorems, observed laws")


def nc_Qmod(mod, Nmax):
    """Q_n = T(n,2)/((n-1)(n-2)) modulo `mod`, from Q_{n+1} = (n-2) Q_n + (n-3)(n-4) Q_{n-2}"""
    Q = [0] * (Nmax + 1)
    Q[3] = 1 % mod
    Q[4] = 1 % mod
    Q[5] = 2 % mod
    for n in range(5, Nmax):
        Q[n + 1] = ((n - 2) * Q[n] + (n - 3) * (n - 4) * Q[n - 2]) % mod
    return Q


a2c = egf(lambda m: 1 if m >= 3 else 0, 60)
check("Q_n = T(n,2)/((n-1)(n-2)) = 1,1,2,8,38,214,1444 and the recurrence Q_{n+1} = (n-2)Q_n + (n-3)(n-4)Q_{n-2} (n<=60)",
      [a2c[n] // ((n - 1) * (n - 2)) for n in range(3, 10)] == [1, 1, 2, 8, 38, 214, 1444] and
      all(a2c[n] % ((n - 1) * (n - 2)) == 0 for n in range(3, 61)) and
      nc_Qmod(10 ** 120, 60)[3:61] == [a2c[n] // ((n - 1) * (n - 2)) for n in range(3, 61)])

# first order theorem and the second order theorem (Corollary on T(n,2))
t_ = time.time()
ok_1 = ok_2 = True
npair = 0
nclass = 0
pairs_found = []
for p in primes_upto(109):
    if p == 2:
        continue
    E_ = 5
    mod = p ** E_
    Nmax = 3 + p + (2 * p + 3) * p
    Q = nc_Qmod(mod, Nmax)
    # first order: v_p(Q_{k+3}) = 0 iff p does not divide Q_{nu+3}
    for k in range(0, Nmax - 3):
        nu = k % p
        ok_1 &= (Q[k + 3] % p != 0) == (Q[nu + 3] % p != 0)
        if Q[nu + 3] % p != 0:
            ok_1 &= Q[k + 3] % p != 0
        else:
            ok_1 &= Q[k + 3] % p == 0
    for nu in range(0, p):
        if vp(Q[nu + 3], p) != 1 or Q[nu + 3] == 0:
            continue
        npair += 1
        pairs_found.append((p, nu + 3))
        g = (Q[nu + 3] // p) % p * pow(factorial(nu) % p, -1, p) % p
        Qp = Q[nu + p + 3]
        assert Qp % p == 0
        fp = (factorial(nu + p) // p) % p
        h = ((Qp // p) % p * pow(fp, -1, p) - g) % p
        qstar = (-g * pow(h, -1, p)) % p if h else None
        for q in range(1, 2 * p + 2):
            n = nu + 3 + p * q
            v = vp(Q[n], p) if Q[n] else E_
            if q % p == 0 or h == 0:
                ok_2 &= v == 1
            else:
                ok_2 &= (v >= 2) == (q % p == qstar)
                ok_2 &= (v == 1) == (q % p != qstar)
        if qstar is not None:
            nclass += 1
check("Corollary 14.5 (first order) for T(n,2) at odd primes p<110: v_p(Q_{nu+3+pq}) = 0 iff p does not divide Q_{nu+3} (n<=25000)", ok_1)
check("Theorem 14.4 (second order) for T(n,2): all %d pairs (p,n0) with p<110, v_p(Q_{n0})=1 (%d with h != 0): for 1<=q<=2p+1, v_p(Q_{n0+pq}) >= 2 exactly when p does not divide q, h != 0 and q = -g/h mod p, and = 1 otherwise" % (npair, nclass), ok_2 and npair >= 25)
note("pairs (p,n0) with v_p(Q_n0)=1, p<110: %s" % pairs_found)
p, n0 = 19, 7
Q19 = nc_Qmod(19 ** 5, n0 + 19 * 7000)
check("p=19, n0=7: T(7,2)=1140=19*60 and the predicted class is q = 9 mod 19",
      a2c[7] == 1140 and Q19[7] % 19 == 0 and [q for q in range(1, 19) if vp(Q19[7 + 19 * q], 19) >= 2] == [9])
note("second order checks took %.1f s" % (time.time() - t_))

# the Question 14.6: p-adic zero law (observed)
t_ = time.time()
ok_z = True
zl = {}
for (p, n0) in [(19, 7), (19, 16), (23, 12), (23, 17), (37, 10), (37, 27), (41, 20)]:
    E_ = 5
    mod = p ** E_
    QM = 30000
    Q = nc_Qmod(mod, n0 + p * QM)
    assert Q[n0] % p == 0
    vals = {}
    for q in range(1, QM + 1):
        x = Q[n0 + p * q]
        vals[q] = vp(x, p) if x else E_
    cls = []
    for lvl in range(1, 4):
        if p ** lvl > QM:
            break
        S_ = [q for q in vals if vals[q] >= 1 + lvl]
        mod_ = p ** lvl
        if not S_:
            cls.append(None)
            continue
        res = S_[0] % mod_
        full = [q for q in range(1, QM + 1) if q % mod_ == res]
        # single class modulo p^lvl, provided the range reaches beyond one period
        okc = (S_ == full)
        cls.append((res, mod_, okc))
        ok_z &= okc
    zl[(p, n0)] = cls
check("Question 14.6: p-adic zero law (observed) and Theorem 14.4: for the 7 pairs (p,n0) = (19,7),(19,16),(23,12),(23,17),(37,10),(37,27),(41,20), all with v_p(Q_n0)=1, and 1<=q<=30000, {q: v_p(Q_{n0+pq}) >= 1+j} is a single residue class modulo p^j for j=1,2,3 as long as p^j <= 30000", ok_z)
note("classes for (19,7): %s" % zl[(19, 7)])
_Q19 = nc_Qmod(19 ** 5, 20)
check("pair (19,9) is of a different type (removed from the list of pairs): v_19(Q_9) = 2, while v_19(Q_7) = 1", vp(_Q19[9], 19) == 2 and vp(_Q19[7], 19) == 1)
_pf = dict.fromkeys([(19, 7), (19, 16), (23, 12), (23, 17), (37, 10), (37, 27), (41, 20)])
check("the seven pairs of the zero law all have v_p(Q_n0) = 1 and occur among the pairs of the second order check", all(pr in pairs_found for pr in _pf))
check("Question 14.6: zero law for (19,7): q = 9 mod 19, q = 332 mod 361, q = 5747 mod 6859", zl[(19, 7)][0][0] == 9 and zl[(19, 7)][1][0] == 332 and zl[(19, 7)][2][0] == 5747)
note("zero law checks took %.1f s" % (time.time() - t_))

# density of good primes (the C-programs data for primes below 10^6 are quoted in the notes, this is the python check up to 3*10^4)
t_ = time.time()
good = 0
tot = 0
nzero_hist = {}
for p in primes_upto(30000):
    if p == 2:
        continue
    a, b, c = 1, 1, 2
    zeros = 0
    # Q_3, Q_4, Q_5 = 1,1,2 never vanish for p>=5; for p=3 none either
    n = 5
    if c % p == 0:
        zeros += 1
    while n + 1 <= p + 2:
        d = ((n - 2) * c + (n - 3) * (n - 4) * a) % p
        a, b, c = b, c, d
        n += 1
        if d == 0:
            zeros += 1
    tot += 1
    good += (zeros == 0)
    nzero_hist[zeros] = nzero_hist.get(zeros, 0) + 1
frac = good / tot
check("Question 14.6: density of good odd primes below 3*10^4: %d of %d = %.4f, close to e^-1 = 0.3679 and far from e^-1/2 = 0.6065 (the C data for primes < 10^6 give 28543 of 78497 = 0.3636)" % (good, tot, frac), abs(frac - 0.3679) < 0.03)
note("number of zeros among the first p values of Q, primes below 3*10^4: %s" % sorted(nzero_hist.items()))
note("density check took %.1f s" % (time.time() - t_))

# ============================================================================= 21. statements restated or added in the revision
print("== 21. Restated and new statements: family gcd versus global gcd, Harmonic Theorem hypothesis, third inequality of A070945, density statement")
t_ = time.time()
from math import sqrt, exp, perm
# Theorem 5.1: G_r(n) = (n-1)_r m_r(n), m_r(n) has only prime factors <= r (r=1..6, r+2<=n<=90), and (n-1)_r | g_r | G_r
okG = True
for r in range(1, 7):
    for n in range(r + 2, GN + 1):
        Gn = glob[r][n]
        okG &= (Gn % falling(n - 1, r) == 0)
        mm = Gn // falling(n - 1, r)
        okG &= mm >= 1 and all(q <= r for q in factorint(mm))
check("Theorem 5.1 (restated): G_r(n) = (n-1)_r m_r(n) with m_r(n) a positive integer with only prime factors <= r, r=1..6, r+2<=n<=90", okG)
# g_r(n) = G_r(n) for r=3..6 (n<=90) was checked in Proposition 11.3 above; r=1,2 for n<=45 there and for all n by the theorem
# the table of Question 14.10: g_3(n)/(n-1)_3, n=4..14, and G_3(4)=0
g3 = {n: reduce(gcd, supports_sums(n, 3).values()) for n in range(4, 15)}
check("Question 14.10 (restated): g_3(n)/(n-1)_3 = 1,1,2,6,6,6,12,12,12,36,72 for n=4..14, g_3(4)=6, and the family gcd G_3(4)=a_{1,2,3,4}(4)=0",
      [g3[n] // falling(n - 1, 3) for n in range(4, 15)] == [1, 1, 2, 6, 6, 6, 12, 12, 12, 36, 72] and g3[4] == 6 and aS({1, 2, 3, 4}, 4)[4] == 0
      and all(g3[n] == glob[3][n] for n in range(5, 15)))
# Harmonic Theorem: the hypothesis r >= p^k - p cannot be dropped, (p,k,r) = (3,3,22), 42 values of n <= 400
a22 = Ar(22, 400)
bad22 = [n for n in range(401) if vp(a22[n], 3) < vfact(n, 3) - 3 * (n // 27) - vfact(n // 27, 3)]
check("Harmonic Theorem (a): for (p,k,r) = (3,3,22) the bound v_3(A_r(n)) >= v_3(n!) - 3q - v_3(q!) fails for exactly 42 values of n<=400, while it holds for r=24,25,26",
      len(bad22) == 42 and all(vp(Ar(r_, 400)[n], 3) >= vfact(n, 3) - 3 * (n // 27) - vfact(n // 27, 3) for r_ in (24, 25, 26) for n in range(401)))
# Corollary (third inequality of A070945)
a4c = Ar(4, 2001)
check("Corollary (bala2): v_2(a(2n+1)-a(2n)) >= n+1 for 1<=n<=1000, a=A_4", all(vp(a4c[2 * n + 1] - a4c[2 * n], 2) >= n + 1 for n in range(1, 1001)))
check("proof of the Corollary: a(2n+1)-a(2n) = 2n [a(2n) - (2n-1)(2n-2)(2n-3) a(2n-4)] (a(-2)=0), 1<=n<=1000",
      all(a4c[2 * n + 1] - a4c[2 * n] == 2 * n * (a4c[2 * n] - (2 * n - 1) * (2 * n - 2) * (2 * n - 3) * (a4c[2 * n - 4] if n >= 2 else 0)) for n in range(1, 1001)))
check("the form printed in the OEIS entry, v_2(a(2n+1)-a(n)) >= n+1, fails at n=1 (a(3)-a(1)=5) and at most n up to 200",
      a4c[3] - a4c[1] == 5 and sum(1 for n in range(1, 201) if vp(a4c[2 * n + 1] - a4c[n], 2) < n + 1) > 100)
# density statement: 28543 of 78497 is about 2.5 standard errors below e^-1
p0 = exp(-1)
z = (p0 - 28543 / 78497) / sqrt(p0 * (1 - p0) / 78497)
check("density of good primes below 10^6: 28543/78497 = 0.3636 against e^-1 = 0.3679, z = %.2f standard errors low (text: about 2.5)" % z, 2.4 < z < 2.6)
note("section 21 took %.1f s" % (time.time() - t_))


# ============================================================================= 22. results added in the last revision
print("== 22. Open-question results: the two gcds differ (r=3, n=111), n+1 prime dividing cop(n), 2-adic valuation of A_5")
t22 = time.time()
import os
import subprocess
import shutil
import tempfile
from fractions import Fraction as Fr22


def w5_vp(x, p):
    """p-adic valuation of a non-zero integer, fast for p = 2."""
    if p == 2:
        return (x & -x).bit_length() - 1
    c = 0
    while x % p == 0:
        x //= p
        c += 1
    return c


# ---- 22.1 columns of the family via inclusion-exclusion, checked against the recurrence
def w5_ainf(r, N):
    """a_inf(m): permutations of m points with all cycles longer than r, m <= N."""
    a = [1]
    for m in range(1, N + 1):
        t = 0
        ff = 1
        for l in range(1, m + 1):
            if l > 1:
                ff *= (m - l + 1)
            if l > r:
                t += ff * a[m - l]
        a.append(t)
    return a


W5_FACT = [1]
for _i in range(1, 1001):
    W5_FACT.append(W5_FACT[-1] * _i)


def w5_col(ai, n, k):
    """a_{S_k}(n) for S_k = {1..r,k}: sum_j (-1)^j n!/((n-jk)! k^j j!) a_inf(n-jk)."""
    t = 0
    j = 0
    kj = 1
    while j * k <= n:
        w = W5_FACT[n] // (W5_FACT[n - j * k] * kj * W5_FACT[j])
        t += (-w if j % 2 else w) * ai[n - j * k]
        j += 1
        kj *= k
    return t


ok_col = True
for r_ in (1, 2, 3, 4):
    ai_ = w5_ainf(r_, 45)
    for k_ in range(r_ + 1, 47):
        rec_ = egf(lambda m, r_=r_, k_=k_: 1 if (m > r_ and m != k_) else 0, 45)
        ok_col &= all(w5_col(ai_, n_, k_) == rec_[n_] for n_ in range(r_ + 1, 46))
check("column formula a_{S_k}(n)=sum_j (-1)^j n!/((n-jk)! k^j j!) a_inf(n-jk) agrees with the recurrence, r=1..4, n<=45, all k", ok_col)


def w5_family_gcds(r, N):
    ai = w5_ainf(r, N)
    G = {}
    for n in range(r + 2, N + 1):
        g = 0
        for k in range(r + 1, n + 1):
            g = gcd(g, w5_col(ai, n, k))
        G[n] = g
    return G, ai


# ---- 22.2 exhaustive test of Proposition 11.3(iv)
W5_NEG = -10 ** 9


def w5_cost_tables(p, r, N):
    vf = [vfact(l, p) for l in range(N + 1)]
    UB = {r: [0] + [W5_NEG] * N}
    for m in range(r + 1, N + 1):
        prev = UB[m - 1]
        new = prev[:]
        vm = vp(m, p)
        for d in range(m, N + 1):
            lam = 1
            while lam * m <= d:
                pc = prev[d - lam * m]
                if pc > W5_NEG:
                    c = pc + vm * lam + vf[lam]
                    if c > new[d]:
                        new[d] = c
                lam += 1
        UB[m] = new
    return UB


def w5_fP(P, n):
    """number of permutations of n points whose set of cycle lengths is exactly P (exact)."""
    poly = [Fr22(0)] * (n + 1)
    poly[0] = Fr22(1)
    for m in P:
        ser = {}
        lam = 1
        while lam * m <= n:
            ser[lam * m] = Fr22(1, m ** lam * factorial(lam))
            lam += 1
        new = [Fr22(0)] * (n + 1)
        for i in range(n + 1):
            if poly[i] == 0:
                continue
            for j_, cf in ser.items():
                if i + j_ <= n:
                    new[i + j_] += poly[i] * cf
        poly = new
    v_ = poly[n] * factorial(n)
    assert v_.denominator == 1
    return int(v_)


def w5_part_sets(p, r, n, T, UB):
    """part sets P in (r,n] carrying a partition of n with v_p(N(lambda)) < T, by branch and bound."""
    thresh = vfact(n, p) - T
    vf = [vfact(l, p) for l in range(n + 1)]
    groups = set()

    def rec(m, d, cost, supp):
        if d == 0:
            if cost > thresh:
                groups.add(tuple(sorted(supp)))
            return
        if m <= r:
            return
        vm = vp(m, p)
        for lam in range(0, d // m + 1):
            c = cost + (vm * lam + vf[lam] if lam else 0)
            rem = d - lam * m
            if rem > 0:
                if m - 1 <= r or UB[m - 1][rem] == W5_NEG:
                    continue
                bound = c + UB[m - 1][rem]
            else:
                bound = c
            if bound > thresh:
                rec(m - 1, rem, c, supp + ([m] if lam else []))

    rec(n, n, 0, [])
    return groups


def w5_scan(r, N):
    """for each prime p<=r and r+2<=n<=N: T=v_p(G_r(n)), mu0=v_p(Lambda_r(n)); when T>mu0 test all part sets.
    Returns (violations, number flagged, list of (n,p) with T<mu0, G, info)."""
    G, ai = w5_family_gcds(r, N)
    viol = {}
    info = {}
    flagged = 0
    low = []
    nflag_by_r = 0
    for p in [q for q in primes_upto(r)]:
        UB = w5_cost_tables(p, r, N)
        for n in range(r + 2, N + 1):
            T = vp(G[n], p)
            mu0 = vfact(n, p) - UB[N][n]
            if T < mu0:
                low.append((n, p))
            if T > mu0:
                flagged += 1
                allsets = []
                bad = []
                for P in sorted(w5_part_sets(p, r, n, T, UB)):
                    f = w5_fP(P, n)
                    allsets.append((P, vp(f, p) if f else None))
                    if f % p ** T != 0:
                        bad.append((P, vp(f, p) if f else None))
                info[(n, p)] = (T, mu0, allsets)
                if bad:
                    viol[(n, p)] = (T, mu0, bad)
    return viol, flagged, low, G, info


# ---- 22.3 Theorem 11.1(a): n = 111
G111 = reduce(gcd, [aS({1, 2, 3, k_}, 111)[111] for k_ in range(4, 112)])
Gc, ai3 = w5_family_gcds(3, 111)
check("Theorem (counter), exact value: G_3(111) = 147259794302866275623239680 = (110)_3 * 113721152119718805504, v_3 = 28, v_2 = 30 (recurrence and inclusion-exclusion agree)",
      G111 == Gc[111] == 147259794302866275623239680 and G111 == falling(110, 3) * 113721152119718805504 and vp(G111, 3) == 28 and vp(G111, 2) == 30)
valk = [vp(aS({1, 2, 3, k_}, 111)[111], 3) for k_ in range(4, 112)]
full111 = aS({1, 2, 3}, 111)[111]
check("Theorem (counter): all 108 integers a_{1,2,3,k}(111) have v_3 >= 28, minimum 28 attained first at k=5,6,7,8,10; adding a_{1,2,3}(111) does not change the gcd",
      len(valk) == 108 and min(valk) == 28 and [k_ for k_, v_ in zip(range(4, 112), valk) if v_ == 28][:5] == [5, 6, 7, 8, 10] and gcd(G111, full111) == G111)
aS111 = egf(lambda m: 1 if m in (4, 9) else 0, 111)[111]
terms = []
for y_ in range(0, 13):
    if (111 - 9 * y_) % 4 == 0 and 111 - 9 * y_ >= 0:
        x_ = (111 - 9 * y_) // 4
        terms.append((x_, y_, factorial(111) // (4 ** x_ * factorial(x_) * 9 ** y_ * factorial(y_))))
check("Theorem (counter): cycle types 4^x 9^y of 111 are (21,3),(12,7),(3,11) with v_3 of the counts 38,33,27, their sum is a_S(111), v_3(a_S(111)) = 27",
      [(x_, y_) for x_, y_, _ in terms] == [(21, 3), (12, 7), (3, 11)] and [vp(c_, 3) for _, _, c_ in terms] == [38, 33, 27]
      and sum(c_ for _, _, c_ in terms) == aS111 and vp(aS111, 3) == 27 and vfact(111, 3) == 54)
check("Theorem (counter): G_3(111) does not divide a_S(111) and gcd(G_3(111), a_S(111)) = G_3(111)/3", G111 % aS111 != 0 and gcd(G111, aS111) * 3 == G111)

# ---- 22.4 scans for r = 3 .. 12
SCAN = {3: 900, 4: 700, 5: 700, 6: 600, 7: 500, 8: 400, 9: 300, 10: 300, 11: 300, 12: 300}
scan_res = {}
for r_, N_ in SCAN.items():
    t0 = time.time()
    scan_res[r_] = w5_scan(r_, N_)
    note("r=%d, n<=%d: %d (n,p) with v_p(G)>v_p(Lambda), violations %s, %.1f s" % (r_, N_, scan_res[r_][1], sorted(scan_res[r_][0]), time.time() - t0))
viol3, fl3, low3, G3, info3 = scan_res[3]
ten = [111 + 81 * j_ for j_ in range(10)]
check("Observation (gcd scan), r=3, 5<=n<=900: Lambda_3 | G_3 everywhere, and g_3(n) != G_3(n) exactly for n = 111+81j, 0<=j<=9 (n = 30 mod 81, n >= 111), all at p=3",
      scan_res[3][2] == [] and sorted(viol3) == [(n_, 3) for n_ in ten] and all(n_ % 81 == 30 for n_ in ten))
check("Observation (gcd scan), r=3: at each of these ten n the violating part sets are {4,9},{4,6,9},{6,9,12},{9,12}, each with v_3(f_P) = v_3(G_3(n)) - 1",
      all(sorted(P_ for P_, v_ in viol3[(n_, 3)][2]) == [(4, 6, 9), (4, 9), (6, 9, 12), (9, 12)] and all(v_ == viol3[(n_, 3)][0] - 1 for _, v_ in viol3[(n_, 3)][2]) for n_ in ten))
check("Theorem (counter)(a),(b): at n=111,192,273,354 the exhaustive search finds exactly five part sets {4,6,9},{4,9},{6,9,12},{9,12},{6,9}, with v_3(f_P) = T-1 for the first four and v_3(f_{6,9}) >= T (= T at n=111), T = 28,46,64,82",
      all(info3[(n_, 3)][0] == T_ and sorted(P_ for P_, v_ in info3[(n_, 3)][2]) == [(4, 6, 9), (4, 9), (6, 9), (6, 9, 12), (9, 12)]
          and all(v_ == T_ - 1 for P_, v_ in info3[(n_, 3)][2] if P_ != (6, 9)) and [v_ for P_, v_ in info3[(n_, 3)][2] if P_ == (6, 9)][0] >= T_
          for n_, T_ in zip((111, 192, 273, 354), (28, 46, 64, 82)))
      and [v_ for P_, v_ in info3[(111, 3)][2] if P_ == (6, 9)] == [28])
check("Theorem (counter)(a),(b): v_3(G_3(n)) = 28,46,64,82 and v_2(G_3(n)) = v_2(Lambda_3(n)) = 30,48,72,93 at n=111,192,273,354, so g_3(n) = G_3(n)/3",
      [vp(G3[n_], 3) for n_ in (111, 192, 273, 354)] == [28, 46, 64, 82] and [vp(G3[n_], 2) for n_ in (111, 192, 273, 354)] == [30, 48, 72, 93]
      and all(n_ not in [k_[0] for k_ in viol3 if k_[1] == 2] for n_ in (111, 192, 273, 354))
      and all(info3.get((n_, 2)) is None for n_ in (111, 192, 273, 354)))
UB2 = w5_cost_tables(2, 3, 400)
check("Theorem (counter): v_2(Lambda_3(n)) = v_2(n!) - (max cost) = 30,48,72,93 at n=111,192,273,354", [vfact(n_, 2) - UB2[400][n_] for n_ in (111, 192, 273, 354)] == [30, 48, 72, 93])
check("Observation (gcd scan), r=4..12: no violation (g_r = G_r) for r=4,5 (n<=700), r=6 (n<=600), r=7 (n<=500), r=8 (n<=400), 9<=r<=12 (n<=300), and Lambda_r | G_r throughout",
      all(scan_res[r_][0] == {} and scan_res[r_][2] == [] for r_ in range(4, 13)))
check("Observation (gcd scan): for r=6,7,8 there is no n in the ranges with v_p(G_r(n)) > v_p(Lambda_r(n)) at any prime p<=r",
      all(scan_res[r_][1] == 0 for r_ in (6, 7, 8)))
check("Observation (gcd scan): no violation with n<=90 for r=3,4,5, so g_r(n) = G_r(n) there and the differences between Lambda_r and g_r listed in Section 11 are genuine",
      all(not [k_ for k_ in scan_res[r_][0] if k_[0] <= 90] for r_ in (3, 4, 5)))

# ---- 22.5 Proposition 11.2 (leading valuation for S = N minus {4,9}, n = 3 mod 9)
okp = True
cnt_p = 0
for n_ in range(12, 1501, 9):
    if n_ % 9 != 3:
        continue
    y0 = (n_ - 12) // 9
    tot = 0
    vals = []
    for i_ in range(0, y0 // 4 + 1):
        x_, y_ = 3 + 9 * i_, y0 - 4 * i_
        assert 4 * x_ + 9 * y_ == n_
        c_ = factorial(n_) // (4 ** x_ * factorial(x_) * 9 ** y_ * factorial(y_))
        tot += c_
        vals.append(vp(c_, 3))
    okp &= (vp(tot, 3) == vfact(n_, 3) - 1 - 2 * y0 - vfact(y0, 3)) and vals[0] == min(vals) and vals.count(vals[0]) == 1
    cnt_p += 1
check("Proposition 11.2 (lead): v_3(a_S(n)) = v_3(n!) - 1 - 2 y_0 - v_3(y_0!) for S = N minus {4,9}, all n = 3 mod 9 with 12<=n<=1500 (%d values), the term i=0 being the unique minimum" % cnt_p, okp)
a49 = egf(lambda m: 1 if m in (4, 9) else 0, 300)
check("Proposition 11.2 (lead): the cycle type sum equals the recurrence value of a_S(n), n = 3 mod 9, 12<=n<=300",
      all(a49[n_] == sum(factorial(n_) // (4 ** (3 + 9 * i_) * factorial(3 + 9 * i_) * 9 ** ((n_ - 12) // 9 - 4 * i_) * factorial((n_ - 12) // 9 - 4 * i_)) for i_ in range((n_ - 12) // 36 + 1)) for n_ in range(12, 301, 9) if n_ % 9 == 3))
check("Theorem (counter)(b): v_3(a_S(n)) = 27,45,63,81 and = v_3(G_3(n)) - 1 at n=111,192,273,354; the ten n of the observation give 27+18j",
      [vp(a49[n_], 3) for n_ in (111, 192, 273)] == [27, 45, 63] and [vp(G3[n_], 3) - 1 for n_ in (111, 192, 273, 354, 435, 516, 597, 678, 759, 840)] == [27 + 18 * j_ for j_ in range(10)]
      and vfact(354, 3) - 1 - 2 * ((354 - 12) // 9) - vfact((354 - 12) // 9, 3) == 81)
note("gcd computations took %.1f s" % (time.time() - t22))

# ---- 22.6 Theorem (r=5, p=2)
t_ = time.time()
NPc = 1200
mu_c = nc_mu_table(NPc)
S5 = nc_S_table(lambda m: m <= 5, NPc, mu_c)
bl5 = nc_blocks(2, S5, NPc)
E5, m05 = nc_essential(bl5)
check("Theorem (r=5): blocks of A_{<=5} at p=2 below 24 are 6,8,10,18 with depths 1,3,1,1; essential blocks E={6,8,10}, m_0=6, S_m = -1,-1,-1,0,0,0,1,0,0 for m=6,...,22",
      [(m, j) for (m, j, a) in bl5 if m < 24] == [(6, 1), (8, 3), (10, 1), (18, 1)] and [(m, j) for (m, j, a) in E5] == [(6, 1), (8, 3), (10, 1)] and m05 == 6
      and [S5[m] for m in range(6, 23, 2)] == [-1, -1, -1, 0, 0, 0, 1, 0, 0])
a5 = [1]
for n_ in range(0, 6000):
    t = 0
    ff = 1
    for m in range(1, min(5, n_ + 1) + 1):
        if m > 1:
            ff *= (n_ - m + 2)
        t += ff * a5[n_ + 1 - m]
    a5.append(t)
gam = (0, 0, 1, 1, 3, 3, 3, 3)
bad5 = 0
for n_ in range(0, 6001):
    K_, nu_ = divmod(n_, 8)
    v_ = w5_vp(a5[n_], 2)
    if v_ < 4 * K_ + gam[nu_] or ((v_ == 4 * K_ + gam[nu_]) != (n_ % 16 not in (12, 13))):
        bad5 += 1
check("Theorem (r=5): v_2(A_5(n)) >= 4K+gamma(nu), n = 8K+nu, with equality iff n is not 12,13 mod 16, exact integers, 0<=n<=6000", bad5 == 0)
# packing problem by brute force and by the calculus
I5 = [1] * 6 + [0] * 395
kap5, T5, cnt5 = nc_calculus(2, 400, bl5, I5, count=True)
s2_ = lambda x: bin(x).count("1")
l8 = lambda A_: 4 * A_ - s2_(A_)
l6 = lambda B_: 2 * B_ - s2_(B_)
l10 = lambda C_: 2 * C_ - s2_(C_)
bad_pack = 0
for n_ in range(0, 401):
    best = -1
    cnts = 0
    maxC = 0
    for C_ in range(n_ // 10 + 1):
        for A_ in range((n_ - 10 * C_) // 8 + 1):
            for B_ in range((n_ - 10 * C_ - 8 * A_) // 6 + 1):
                c_ = l8(A_) + l6(B_) + l10(C_)
                if c_ > best:
                    best, cnts, maxC = c_, 1, C_
                elif c_ == best:
                    cnts += 1
                    maxC = max(maxC, C_)
    K_, nu_ = divmod(n_, 8)
    pred_k = l8(K_) + (1 if nu_ >= 6 else 0)
    pred_c = 2 if (nu_ in (4, 5) and K_ % 2 == 1) else 1
    if best != pred_k or cnts != pred_c or maxC != 0 or kap5[n_] != best or cnt5[n_] != cnts or (T5[n_] == 0) != (pred_c == 2):
        bad_pack += 1
check("Theorem (r=5) proof: for 0<=n<=400 the maximal cost over (A,B,C) with 8A+6B+10C<=n is l_8(K)+[nu>=6], attained by one vector (two iff nu in {4,5} and K odd), never with C>=1, and the calculus (all blocks) gives the same kappa, |Max(n)| and Xi=0 exactly for |Max(n)|=2", bad_pack == 0)
S4 = nc_S_table(lambda m: m <= 4, NPc, mu_c)
bl4 = nc_blocks(2, S4, NPc)
E4, m04 = nc_essential(bl4)
check("Remark after Theorem (r=5): [x^5]F = A_4(5)/5! = 4/5 for r=4 and A_5(5)/5! = 1 for r=5", F(nc_seq_le(4, 6)[5], 120) == F(4, 5) and F(nc_seq_le(5, 6)[5], 120) == 1)
note("r=5 checks took %.1f s" % (time.time() - t_))

# ---- 22.7 A335088: Proposition 6.5 (cop) and the counterexamples
t_ = time.time()


def w5_isprime(n):
    if n < 2:
        return False
    i = 2
    while i * i <= n:
        if n % i == 0:
            return False
        i += 1
    return True


def w5_sqfree_divs(n):
    ps = []
    t = n
    q = 2
    while q * q <= t:
        if t % q == 0:
            ps.append(q)
            while t % q == 0:
                t //= q
        q += 1
    if t > 1:
        ps.append(t)
    ds = [(1, 1)]
    for q in ps:
        ds += [(d * q, -m) for d, m in ds]
    return ds


def w5_cop_mod(n):
    """cop(n) mod (n+1), n+1 prime, from  k f_k = sum_{d|n} mu(d) sum_{j>=1} f_{k-dj},  cop(n) = -f_n."""
    N = n + 1
    ds = w5_sqfree_divs(n)
    f = [0] * (n + 1)
    f[0] = 1
    T = [[0] * d for d, m in ds]
    inv = [0, 1] + [0] * n
    for k in range(2, n + 1):
        inv[k] = (N - (N // k) * inv[N % k] % N) % N
    for k in range(1, n + 1):
        acc = 0
        for idx, (d, m) in enumerate(ds):
            if k >= d:
                T[idx][k % d] = (T[idx][k % d] + f[k - d]) % N
            v_ = T[idx][k % d]
            acc += v_ if m > 0 else -v_
        f[k] = acc % N * inv[k] % N
    return (-f[n]) % N


def w5_cop_exact(n):
    return egf(lambda m: 1 if gcd(m, n) == 1 else 0, n)[n]


def w5_prod_coeff(n):
    """coefficient of x^n in prod_{d|n} (1-x^d)^{mu(d) n/d}, reduced mod N = n+1 (integer exponents)."""
    N = n + 1
    ds = w5_sqfree_divs(n)
    g = [0] * (n + 1)
    g[0] = 1
    for d, m in ds:
        e = m * (n // d)
        # multiply by (1-x^d)^e, e of either sign, truncated at degree n, mod N
        if e > 0:
            for _ in range(e):
                for i in range(n, d - 1, -1):
                    g[i] = (g[i] - g[i - d]) % N
        else:
            for _ in range(-e):
                for i in range(d, n + 1):
                    g[i] = (g[i] + g[i - d]) % N
    return g[n]


ok_pc = True
ok_pc2 = True
for n_ in range(2, 301):
    if w5_isprime(n_ + 1):
        cm = w5_cop_exact(n_) % (n_ + 1)
        ok_pc &= (w5_cop_mod(n_) == cm)
        if n_ <= 60:
            ok_pc2 &= ((-w5_prod_coeff(n_)) % (n_ + 1) == cm)
check("Proposition 6.5 (cop): the recurrence k f_k = sum_d mu(d) sum_j f_{k-dj} gives cop(n) mod (n+1) = -f_n, equal to the exact value for all primes n+1 <= 301", ok_pc)
check("Proposition 6.5 (cop): cop(n) = -[x^n] prod_{d|n}(1-x^d)^{mu(d) n/d} mod (n+1), computed by direct multiplication of integer-exponent factors, all primes n+1 <= 61", ok_pc2)
zer = [n_ for n_ in range(2, 3001) if w5_isprime(n_ + 1) and w5_cop_mod(n_) == 0]
check("Proposition 6.10 (cop708): among n <= 3000 with n+1 prime the only n with (n+1) | cop(n) is n=708", zer == [708])
c708 = w5_cop_exact(708)
check("Proposition 6.10 (cop708): cop(708) has 1711 digits and is divisible by 709 (exact integer arithmetic, cycle recurrence)", len(str(c708)) == 1711 and c708 % 709 == 0 and w5_isprime(709))
check("Proposition 6.10 (cop708): the recurrence of Proposition 6.5 (cop) gives cop(92202) = 0 mod 92203", w5_isprime(92203) and w5_cop_mod(92202) == 0 and 92202 == 2 * 3 * 11 ** 2 * 127 and 708 == 2 ** 2 * 3 * 59)
res3000 = {n_: w5_cop_mod(n_) for n_ in range(2, 3001) if w5_isprime(n_ + 1)}
check("Observation 6.11 (cop): among n <= 3000 the residues cop(n) mod (n+1) equal -1 exactly for n=4,12,16,40,256 (and +1 for n=2,10)",
      [n_ for n_, v_ in res3000.items() if v_ == n_] == [4, 12, 16, 40, 256] and [n_ for n_, v_ in res3000.items() if v_ == 1] == [2, 10])
Ns_ = 3000001
sv = bytearray([1]) * (Ns_ + 1)
sv[0] = sv[1] = 0
for i_ in range(2, int(Ns_ ** 0.5) + 1):
    if sv[i_]:
        sv[i_ * i_::i_] = bytearray(len(sv[i_ * i_::i_]))
hs = sum(1.0 / q for q in range(261, 3000000) if sv[q])
nprimes_ = sum(1 for q in range(3, 3000001) if sv[q])
check("Observation 6.11 (cop): heuristic count sum 1/(n+1) over 260<n+1<3*10^6 is %.3f (text 0.98); number of n<=3*10^6 with n+1 prime is %d (text: about 2.17*10^5)" % (hs, nprimes_), abs(hs - 0.98) < 0.01 and 2.16e5 < nprimes_ < 2.18e5)
# the C programs: independent cycle recurrence modulo n+1 and the search over all n (optional, needs a C compiler)
here = os.path.dirname(os.path.abspath(__file__))
cc = shutil.which("cc") or shutil.which("gcc") or shutil.which("clang")
if cc:
    with tempfile.TemporaryDirectory() as td:
        exe1 = os.path.join(td, "vcop")
        exe2 = os.path.join(td, "csearch")
        subprocess.run([cc, "-O2", "-o", exe1, os.path.join(here, "verify_cop.c")], check=True)
        subprocess.run([cc, "-O2", "-o", exe2, os.path.join(here, "cop_search.c")], check=True)
        o1 = subprocess.run([exe1, "708", "709"], capture_output=True, text=True).stdout
        o2 = subprocess.run([exe1, "92202", "92203"], capture_output=True, text=True).stdout
        check("Proposition 6.10 (cop708), C program verify_cop.c (cycle recurrence modulo n+1, O(n^2)): cop(708) = 0 mod 709 and cop(92202) = 0 mod 92203", o1.strip().endswith("= 0") and o2.strip().endswith("= 0"))
        o3 = subprocess.run([exe2, "2", "100000", "1", "0"], capture_output=True, text=True).stdout
        zs = [ln for ln in o3.splitlines() if ln.startswith("ZERO")]
        check("Proposition 6.10 (cop708), C program cop_search.c: for every n <= 10^5 with n+1 prime the only zero residues are n=708 and n=92202 (the full range n<=3*10^6 was run separately, see anc/cop_search.out)", zs == ["ZERO n=708 N=709", "ZERO n=92202 N=92203"])
else:
    note("no C compiler found: skipped the C checks of cop(708), cop(92202) and the search n<=10^5 (the Python checks above cover n<=3000 and the two zeros)")
note("cop checks took %.1f s" % (time.time() - t_))

# the 3-adic valuations of f_P(n) in the table of Theorem (counter)(b)


def w5_fP(n, P):
    tot = 0
    stack = [(0, n, [])]
    while stack:
        i, rem, lam = stack.pop()
        if i == len(P):
            if rem == 0:
                d = factorial(n)
                for m_, l_ in zip(P, lam):
                    d //= m_ ** l_ * factorial(l_)
                tot += d
            continue
        for l_ in range(1, rem // P[i] + 1):
            stack.append((i + 1, rem - P[i] * l_, lam + [l_]))
    return tot


fp_ok = True
for n_, vS_, v69_, T_ in ((111, 27, 28, 28), (192, 45, 46, 46), (273, 63, 65, 64), (354, 81, 82, 82)):
    for P_ in ((4, 9), (4, 6, 9), (6, 9, 12), (9, 12)):
        fp_ok &= (vp(w5_fP(n_, P_), 3) == vS_)
    fp_ok &= (vp(w5_fP(n_, (6, 9)), 3) == v69_) and (T_ - 1 == vS_)
check("Theorem 11.1(a),(b), table: v_3(f_P(n)) = 27,45,63,81 for P={4,9},{4,6,9},{6,9,12},{9,12} and v_3(f_{6,9}(n)) = 28,46,65,82 at n=111,192,273,354", fp_ok)
note("ancillary script checks took %.1f s" % (time.time() - t_))
note("section 22 took %.1f s" % (time.time() - t22))

# ============================================================================= 23. results added in the exponent, zero, cop, density and Lean revision
print("== 23. Prefix-sum form of cop, good primes, Lean sources")
t23 = time.time()
import csv
import re
from json import loads as json23_loads
import gzip
import glob

HERE23 = os.path.dirname(os.path.abspath(__file__))
ENV23 = dict(os.environ, PYTHONDONTWRITEBYTECODE="1")

# ---- 23.4 cop: prefix-sum form, Fermat primes, safe primes
t_ = time.time()


def w6_cop_prefix(n):
    """cop(n) mod N, N=n+1 an odd prime, from Proposition 6.6: -(g_0+...+g_n) with the squarefree divisors d>1 only."""
    N = n + 1
    ds = [(d, m) for d, m in w5_sqfree_divs(n) if d > 1]
    g = [0] * (n + 1)
    g[0] = 1
    T = [[0] * d for d, m in ds]
    inv = [0, 1] + [0] * n
    for k in range(2, n + 1):
        inv[k] = (N - (N // k) * inv[N % k] % N) % N
    for k in range(1, n + 1):
        acc = 0
        for idx, (d, m) in enumerate(ds):
            if k >= d:
                T[idx][k % d] = (T[idx][k % d] + g[k - d]) % N
            v_ = T[idx][k % d]
            acc += v_ if m > 0 else -v_
        g[k] = acc % N * inv[k] % N
    return (-sum(g)) % N


def w6_cop_prod(n):
    """cop(n) mod N as -[x^n] of the full integer-exponent product, by prefix sums of G (direct multiplication)."""
    N = n + 1
    g = [0] * (n + 1)
    g[0] = 1
    for d, m in w5_sqfree_divs(n):
        if d == 1:
            continue
        e = m * (n // d)
        if e > 0:
            for _ in range(e):
                for i in range(n, d - 1, -1):
                    g[i] = (g[i] - g[i - d]) % N
        else:
            for _ in range(-e):
                for i in range(d, n + 1):
                    g[i] = (g[i] + g[i - d]) % N
    return (-sum(g)) % N


ok_pre = True
ok_pre2 = True
for n_ in range(2, 301):
    if w5_isprime(n_ + 1) and n_ + 1 > 2:
        ex_ = w5_cop_exact(n_) % (n_ + 1)
        ok_pre &= (w6_cop_prefix(n_) == ex_)
        if n_ <= 60:
            ok_pre2 &= (w6_cop_prod(n_) == ex_)
check("Proposition 6.6 (prefix-sum form): cop(n) = -(g_0+...+g_n) mod (n+1) with the recurrence over the squarefree d>1, equal to the exact cop(n) mod (n+1) for all primes n+1 <= 301", ok_pre)
check("Proposition 6.6 (prefix-sum form): the same value from direct multiplication of the factors (1-x^d)^{mu(d)n/d}, d>1, for primes n+1 <= 61", ok_pre2)
ok_pre3 = all(w6_cop_prefix(n_) == w5_cop_mod(n_) for n_ in range(2, 3001) if w5_isprime(n_ + 1))
check("Proposition 6.6 (prefix-sum form): agrees with the full recurrence of Proposition 6.5 for all primes n+1 <= 3001", ok_pre3)
ferm = [3, 5, 17, 257]
okf = all(w6_cop_prefix(N_ - 1) == (-comb(N_ - 1, (N_ - 1) // 2)) % N_ == (-(-1) ** ((N_ - 1) // 2)) % N_ and w6_cop_prefix(N_ - 1) != 0 for N_ in ferm)
check("Proposition 6.7 (Fermat primes and 3): cop(N-1) = -C(n,n/2) = -(-1)^{n/2} mod N and is non-zero, for N=3,5,17,257", okf)
safe = [N_ for N_ in range(7, 2000) if w5_isprime(N_) and w5_isprime((N_ - 1) // 2) and (N_ - 1) // 2 > 2]
oks = all(w6_cop_prefix(N_ - 1) == (-1 - 2 * comb((3 * ((N_ - 1) // 2) - 1) // 2, ((N_ - 1) // 2 - 1) // 2)) % N_ for N_ in safe)
check("Proposition 6.8 (safe primes): cop(N-1) = -1-2*C((3q-1)/2,(q-1)/2) mod N for all %d safe primes N=2q+1 with 7<=N<2000" % len(safe), oks and len(safe) >= 20)
check("Proposition 6.7 and 6.8: the values quoted in the text, cop(4)=9=-C(4,2) mod 5 and cop(6)=145=-1-2*C(4,1) mod 7", w5_cop_exact(4) == 9 and w5_cop_exact(6) == 145 and (9 + comb(4, 2)) % 5 == 0 and (145 + 1 + 2 * comb(4, 1)) % 7 == 0)
if cc:
    with tempfile.TemporaryDirectory() as td:
        exe3 = os.path.join(td, "copfast")
        exe4 = os.path.join(td, "copcycle")
        exe5 = os.path.join(td, "safep")
        subprocess.run([cc, "-O2", "-o", exe3, os.path.join(HERE23, "interp", "cop", "cop_fast.c")], check=True)
        o4 = subprocess.run([exe3, "2", "100000", "1", "0"], capture_output=True, text=True).stdout
        zs2 = [ln for ln in o4.splitlines() if ln.startswith("ZERO")]
        check("Proposition 6.6 (prefix-sum form), C program cop_fast.c: for every prime N <= 100001 the only zeros are N=709 and N=92203 (full range N<=3000001 in anc/interp/cop/search_2_3000000_zeros.txt)", zs2 == ["ZERO n=708 p=709", "ZERO n=92202 p=92203"] or sorted(zs2) == ["ZERO n=708 p=709", "ZERO n=92202 p=92203"])
        zf = open(os.path.join(HERE23, "interp", "cop", "search_2_3000000_zeros.txt")).read().split("\n")
        check("Proposition 6.10 and Theorem 6.3: the stored search with cop_fast.c over all primes N <= 3000001 lists exactly the zeros N=709 and N=92203", sorted(x for x in zf if x) == ["ZERO n=708 p=709", "ZERO n=92202 p=92203"])
# Mertens-type estimate of the expected number of further zeros, sum 1/N over primes in (3*10^6, 10^12]
import math
resid_ = [tuple(map(int, ln_.split())) for ln_ in open(os.path.join(HERE23, "interp", "cop", "residues_p_lt_1e5.txt")) if len(ln_.split()) == 2]
resid_ = [(p_, r_) for p_, r_ in resid_ if p_ > 260]


def w6_chi(vals, bins=20):
    h_ = [0] * bins
    for p_, r_ in vals:
        h_[r_ * bins // p_] += 1
    e_ = len(vals) / bins
    return sum((x_ - e_) ** 2 / e_ for x_ in h_)


chis_ = [w6_chi([(p_, r_) for p_, r_ in resid_ if p_ % m_ == c_]) for m_ in (3, 4, 5, 8, 12) for c_ in range(m_) if gcd(c_, m_) == 1]
check("Observation 6.11 (cop): for the %d primes 260<N<10^5 the residues cop(N-1)/N in 20 bins have chi^2=%.1f on 19 degrees of freedom (text 13.2), the residue classes of N modulo 3,4,5,8,12 give values between %.1f and %.1f (text 8.9 and 20.8), and the zeros are 709 and 92203 only" % (len(resid_), w6_chi(resid_), min(chis_), max(chis_)),
      len(resid_) == 9537 and abs(w6_chi(resid_) - 13.2) < 0.05 and abs(min(chis_) - 8.9) < 0.05 and abs(max(chis_) - 20.8) < 0.05 and [p_ for p_, r_ in resid_ if r_ == 0] == [709, 92203])
mert = math.log(math.log(1e12)) - math.log(math.log(3e6))
check("Observation 6.11 (cop): the heuristic count of further zeros among the primes N in (3*10^6,10^12] is %.2f (text: about 0.6)" % mert, 0.55 < mert < 0.65)
note("cop prefix-sum checks took %.1f s" % (time.time() - t_))

# ---- 23.5 good primes in column 2: recurrence, fixed lines, counts, the 30 pairs
t_ = time.time()
# Lemma (gap recurrence) against exact T(n,2)
T2_ = aS({1, 2}, 70)
Qx = {n_: T2_[n_] // ((n_ - 1) * (n_ - 2)) for n_ in range(3, 71)}
qs = [Qx[n_ + 3] for n_ in range(0, 68)]
check("Lemma A.9.1 (gap recurrence): q_{nu+1}=(nu+1)q_nu+nu(nu-1)q_{nu-2}, q_0..q_2=1,1,2, for nu<=66 against the exact values Q_n=T(n,2)/((n-1)(n-2))",
      qs[:3] == [1, 1, 2] and all(qs[v_ + 1] == (v_ + 1) * qs[v_] + v_ * (v_ - 1) * qs[v_ - 2] for v_ in range(2, 67)))
# fixed lines
U_ = [(Fr22(1), Fr22(0), Fr22(0)), (Fr22(0), Fr22(1), Fr22(0)), (Fr22(0), Fr22(0), Fr22(1))]
for m_ in range(1, 700):
    dd_ = (m_ + 1) * (m_ + 2)
    U_.append(tuple((U_[m_ - 1][i] + m_ * U_[m_][i]) / dd_ for i in range(3)))


def w6_qmod(p):
    q = [1, 1, 2]
    for v_ in range(2, p):
        q.append(((v_ + 1) * q[v_] + v_ * (v_ - 1) * q[v_ - 2]) % p)
    return q


ok_lines = True
ok_bad = True
for p_ in range(3, 600, 2):
    if not w5_isprime(p_):
        continue
    q_ = w6_qmod(p_)
    c_ = [q_[p_ - 1], q_[p_ - 2], q_[p_ - 3]]
    ok_lines &= any(c_)
    zero_idx = 0
    for m_ in range(0, p_ - 2):
        u_ = [x.numerator * pow(x.denominator, -1, p_) % p_ for x in U_[m_]]
        val_ = (u_[0] * c_[0] + u_[1] * c_[1] + u_[2] * c_[2]) % p_
        ok_lines &= (val_ == q_[p_ - 1 - m_])
        zero_idx += (val_ == 0)
    ok_bad &= (zero_idx == sum(1 for v_ in range(2, p_) if q_[v_] == 0))
check("Theorem A.9.2 (fixed lines): q_{p-1-m} = <u_m, c(p)> mod p for 0<=m<=p-3 with u_m independent of p, c(p) != 0, for all odd primes p < 600, and the number of lines through [c(p)] is the number of n in [5,p+2] with p | Q_n", ok_lines and ok_bad)
# the 30 pairs
pairs30 = []
q_big = [1, 1, 2]
for v_ in range(2, 2 * 110 + 6):
    q_big.append((v_ + 1) * q_big[v_] + v_ * (v_ - 1) * q_big[v_ - 2])
zeta_zero = []
v2pairs = []
for p_ in range(3, 110, 2):
    if not w5_isprime(p_):
        continue
    for nu_ in range(0, p_):
        if q_big[nu_] % p_ == 0:
            vv_ = vp(q_big[nu_], p_)
            if vv_ == 1:
                pairs30.append((p_, nu_ + 3))
                xi_ = Fr22(q_big[nu_], p_ * factorial(nu_))
                ze_ = Fr22(q_big[nu_ + p_], factorial(nu_ + p_)) - xi_
                if ze_.numerator % p_ == 0:
                    zeta_zero.append((p_, nu_ + 3))
            else:
                v2pairs.append((p_, nu_ + 3, vv_))
check("Section 14.2: there are exactly 30 pairs (p,n_0) with p<110, 3<=n_0<=p+2 and v_p(Q_{n_0})=1, only (19,10) has p | zeta, and the seven pairs of Question 14.6 are among them",
      len(pairs30) == 30 and zeta_zero == [(19, 10)] and all(x in pairs30 for x in [(19, 7), (19, 16), (23, 12), (23, 17), (37, 10), (37, 27), (41, 20)]) and (31, 16) in pairs30 and (41, 24) in pairs30 and (41, 28) in pairs30)
# counts of good primes
if cc:
    with tempfile.TemporaryDirectory() as td:
        exe6 = os.path.join(td, "goodp")
        subprocess.run([cc, "-O2", "-o", exe6, os.path.join(HERE23, "good_primes.c")], check=True)
        o6 = subprocess.run([exe6, "100000"], capture_output=True, text=True).stdout
        check("Question 14.6: good_primes.c recomputes the count for p <= 10^5 (9591 odd primes, 3495 good)", "odd primes 9591 good 3495" in o6)
nprim = ngood = 0
sN = sN2 = nN = 0
with gzip.open(os.path.join(HERE23, "interp", "density", "zeros_all.txt.gz"), "rt") as fh_:
    for ln in fh_:
        if ln.startswith("P "):
            _, p_, nz_ = ln.split()
            p_, nz_ = int(p_), int(nz_)
            nprim += 1
            ngood += (nz_ == 0)
            if p_ >= 1000:
                nN += 1
                sN += nz_
                sN2 += nz_ * nz_
mean_ = sN / nN
var_ = sN2 / nN - mean_ ** 2
phat = ngood / nprim
se_ = (phat * (1 - phat) / nprim) ** 0.5
check("Question 14.6: from the stored zero data for all odd primes below 3*10^6, %d are good of %d (text: 79656 of 216815), proportion %.4f, and 1/e lies in the 95%% interval [%.4f,%.4f]" % (ngood, nprim, phat, phat - 1.96 * se_, phat + 1.96 * se_),
      (nprim, ngood) == (216815, 79656) and abs(phat - 0.3674) < 5e-5 and phat - 1.96 * se_ < math.exp(-1) < phat + 1.96 * se_)
check("Question 14.6: for p >= 1000 the number of zeros per prime has mean %.3f and variance %.3f (text: 1.003 and 1.008)" % (mean_, var_), abs(mean_ - 1.003) < 5e-4 and abs(var_ - 1.008) < 1e-3)
note("zeros per prime, p>=1000: %d primes" % nN)
note("density checks took %.1f s" % (time.time() - t_))

# ---- 23.7 the Lean sources shipped in anc/lean
t_ = time.time()
lean_dir = os.path.join(HERE23, "lean")
if os.path.isdir(lean_dir):
    lean_files = [f_ for f_ in glob.glob(os.path.join(lean_dir, "**", "*.lean"), recursive=True)]
    bad_lean = []
    for f_ in lean_files:
        txt_ = re.sub(r"--[^\n]*", "", re.sub(r"/-.*?-/", "", open(f_, encoding="utf-8").read(), flags=re.S))
        for tok_ in ("sorry", "native_decide", "ofReduceBool"):
            if re.search(r"\b%s\b" % tok_, txt_):
                bad_lean.append((os.path.relpath(f_, lean_dir), tok_))
        if re.search(r"(?m)^\s*axiom\s", txt_):
            bad_lean.append((os.path.relpath(f_, lean_dir), "axiom"))
    check("Appendix A.10 (Lean): the %d shipped .lean files contain, outside comments, no sorry, no native_decide, no ofReduceBool and no axiom declaration, and the README, toolchain and manifest files are present" % len(lean_files),
          not bad_lean and len(lean_files) > 60 and os.path.isfile(os.path.join(lean_dir, "README.md")) and os.path.isfile(os.path.join(lean_dir, "lean-restricted", "lean-toolchain")) and os.path.isfile(os.path.join(lean_dir, "lean-restricted", "lake-manifest.json")))
    allt_ = "\n".join(open(f_, encoding="utf-8").read() for f_ in lean_files)
    check("Appendix A.10 (Lean): the theorems named in the table of the appendix are declared in the shipped sources",
          all(re.search(r"(?m)^(theorem|lemma|protected theorem|private theorem)\s+%s(\s|:|\()" % re.escape(nm_), allt_) for nm_ in ("Inv_exact", "calculus_exact", "calculus_exact_val", "calculus_exact_vec", "saturation_tfae", "saturated_valuation", "interp_identity", "interp_norm", "interp_val", "harmonic_a_bound", "harmonic_b", "harmonic_c_bound", "harmonic_d", "plateau_closed", "p2r4", "p2r5", "p3", "bala_A3", "bala_A4", "bala_A5", "cop_dvd_succ_of_composite", "cop_dvd_pred", "cop_coprime", "cyclegcd_a", "cyclegcd_b", "cyclegcd_c", "cyclegcd_d_dvd", "cyclegcd_d_ndvd", "C1_g_ne_G", "C1_G_value", "C2_709_dvd_cop_708", "dichotomy_A'", "dichotomy_B_odd_pos'", "dichotomy_B_odd_neg'", "dichotomy_B_two'", "dichotomy_eventual'")))
else:
    note("anc/lean not found: skipped the check of the Lean sources")
note("Lean source checks took %.1f s" % (time.time() - t_))
note("section 23 took %.1f s" % (time.time() - t23))


# ============================================================================= 24. windows, twisted double zero, column 2, cop for n = 2^a q^b, Lean (third extension)
print("== 24. Theorem 14.3, Proposition 6.9, Lean third extension")
import ast as ast24
t24 = time.time()
# ---- 24.6 Theorem 14.3 (infinitely many odd primes divide some Q_n)
t_ = time.time()
q24 = [1, 1, 2]
for nu_ in range(2, 1200):
    q24.append((nu_ + 1) * q24[nu_] + nu_ * (nu_ - 1) * q24[nu_ - 2])


def Q24(n):
    return q24[n - 3]


ok_b1 = all(vp(Q24(4 * m_ + 3), 2) == m_ for m_ in range(250))
ok_b2 = all(Q24(3 + t_ * p_) % p_ == (1 if t_ % 2 == 0 else p_ - 1) for p_ in primes_upto(200) if p_ > 2 for t_ in range((1100 - 3) // p_))
ok_b3 = all(Q24(n_) >= factorial(n_ - 3) for n_ in range(3, 400)) and all(factorial(4 * m_) > 2 ** m_ for m_ in range(1, 100))
bad_def = sorted(p_ for p_ in primes_upto(400) if p_ > 2 and any(Q24(n_) % p_ == 0 for n_ in range(3, p_ + 3)))
bad_any = sorted(p_ for p_ in primes_upto(400) if p_ > 2 and any(Q24(n_) % p_ == 0 for n_ in range(3, 421)))
check("Theorem 14.3: v_2(Q_{4m+3}) = m for m<250, Q_{3+tp} = (-1)^t mod p for odd p<200, Q_n >= (n-3)!, and the odd primes below 400 dividing some Q_n with 3<=n<=p+2 are exactly those dividing some Q_n with 3<=n<=420 (%d primes, the first %s)" % (len(bad_def), bad_def[:6]),
      ok_b1 and ok_b2 and ok_b3 and bad_def == bad_any and bad_def[:3] == [19, 23, 31])
note("column 2 checks took %.1f s" % (time.time() - t_))


# ---- 24.7 Proposition 6.9 (cop(n) mod n+1 for n = 2^a q^b)
t_ = time.time()


def cop2q_formula(n, q):
    N = n + 1
    e = n // (2 * q)
    J = n // q
    A_ = [comb(e, i) % N if i <= e else 0 for i in range(J + 1)]
    B_ = [comb(e + i - 1, i) % N for i in range(J + 1)]
    gam_ = [sum(A_[i] * B_[jj - i] for i in range(jj + 1)) % N for jj in range(J + 1)]
    i4 = pow(4, -1, N)

    def vth(m):
        h = m // 2
        return comb(2 * h, h) * pow(i4, h, N) % N
    return (-sum(gam_[jj] * vth(n - q * jj) for jj in range(J + 1))) % N


n2q = 0
bad2q = []
zeros2q = []
for N in range(5, 20000):
    if not w5_isprime(N):
        continue
    n = N - 1
    fa = factorint(n)
    if len(fa) != 2 or 2 not in fa:
        continue
    q = [x_ for x_ in fa if x_ != 2][0]
    val_ = cop2q_formula(n, q)
    n2q += 1
    if val_ != w5_cop_mod(n):
        bad2q.append(N)
    if N < 400 and val_ != w5_cop_exact(n) % N:
        bad2q.append(N)
    if val_ == 0:
        zeros2q.append(N)
ex13 = (-(F(comb(12, 6), 4 ** 6) + 4 * F(comb(8, 4), 4 ** 4) + 8 * F(comb(6, 3), 4 ** 3) + 12 * F(comb(2, 1), 4) + 16))
check("Proposition 6.9: for all %d primes N<20000 with N-1=2^a q^b (a,b>=1, q odd prime) the sum -sum_j gamma_j vartheta(n-qj) equals cop(n) mod N from the recurrence of Proposition 6.5, and the exact cop(n) mod N for N<400, the residue is never 0, and the example N=13 holds (gamma = 1,4,8,12,16)" % n2q,
      n2q == 454 and not bad2q and not zeros2q and ex13.numerator * pow(ex13.denominator, -1, 13) % 13 == w5_cop_exact(12) % 13
      and cop2q_formula(12, 3) == w5_cop_exact(12) % 13)
note("cop for n = 2^a q^b took %.1f s" % (time.time() - t_))


# ---- 24.8 the Lean sources of the third extension
t_ = time.time()
if os.path.isdir(lean_dir):
    lr_ = os.path.join(lean_dir, "lean-restricted", "CongruenceRestricted")
    new_files = ["GcdFamilyGen.lean", "A333726.lean", "Essential.lean", "SecondOrder.lean", "Col2.lean", "Main4.lean"]
    new_names = ["gcdq", "gcdq_val", "gcdfamily", "gcdfamily_sandwich", "gcdfamily_val", "gcdfamily_r1", "gcdfamily_r2", "gAll_dvd", "dvd_gAll",
                 "A333726", "A333726_val", "A333726_perm", "Ucyc_eq_card", "essSet_finite", "essSet_bound", "essential_determines", "calculus_exact_ess",
                 "second_order", "col2", "col2_exc_iff", "col2_T"]
    txt4 = "\n".join(open(os.path.join(lr_, f_), encoding="utf-8").read() for f_ in new_files if os.path.isfile(os.path.join(lr_, f_)))
    main4 = open(os.path.join(lr_, "Main4.lean"), encoding="utf-8").read() if os.path.isfile(os.path.join(lr_, "Main4.lean")) else ""
    root_ = open(os.path.join(lean_dir, "lean-restricted", "CongruenceRestricted.lean"), encoding="utf-8").read()
    check("Appendix A.10 (Lean, third extension): the files %s are shipped and imported by CongruenceRestricted.lean" % ", ".join(new_files),
          all(os.path.isfile(os.path.join(lr_, f_)) for f_ in new_files) and all(("import CongruenceRestricted." + f_[:-5]) in root_ for f_ in new_files))
    check("Appendix A.10 (Lean, third extension): the %d theorems for Theorems 5.1, 5.5 and 14.4, Lemma 8.10, Proposition 5.3 and Theorem A.3.1 with W=1 are declared, and Main4.lean prints #print axioms for each of them" % len(new_names),
          all(re.search(r"(?m)^(theorem|lemma)\s+%s(\s|:|\()" % re.escape(nm_), txt4) for nm_ in new_names)
          and all(re.search(r"(?m)^#print axioms CongruenceRestricted\.%s\s*$" % re.escape(nm_), main4) for nm_ in new_names))
note("Lean third extension checks took %.1f s" % (time.time() - t_))
note("section 24 took %.1f s" % (time.time() - t24))


# ============================================================================= 25. running example, small primes in the windows, exponents and simple zeros, composite moduli and densities (fourth extension)
print("== 25. Composite moduli and the tail gcds of A057693, A070945 and A070946")
t25 = time.time()
SP25 = os.path.join(HERE23, "interp", "smallp")
EX25 = os.path.join(HERE23, "interp", "exponent2", "scripts")
EXO25 = os.path.join(HERE23, "interp", "exponent2", "out")
CO25 = os.path.join(HERE23, "interp", "composite", "scripts")
COO25 = os.path.join(HERE23, "interp", "composite", "out")
try:
    import numpy as np25  # noqa: F401  (needed by the scripts in anc/interp/smallp, exponent2, composite)
    have_np25 = True
except ImportError:
    have_np25 = False
    note("numpy not available: skipped the reruns of the scripts in anc/interp/smallp, exponent2 and composite")
try:
    import sympy as sp25  # noqa: F401
    have_sp25 = True
except ImportError:
    have_sp25 = False
    note("sympy not available: skipped the reruns that factor polynomials (Galois certificates, Frobenius means, tie-regime polynomials)")


def run25(cwd, args, timeout=3600):
    return subprocess.run([sys.executable] + args, cwd=cwd, capture_output=True, text=True, env=ENV23, timeout=timeout)


def rd25(*path):
    with open(os.path.join(*path), encoding="utf-8") as fh_:
        return fh_.read()


def vp25(n, p_):
    if n == 0:
        return 10 ** 9
    v_ = 0
    while n % p_ == 0:
        n //= p_
        v_ += 1
    return v_


def vf25(n, p_):
    s_ = 0
    n //= p_
    while n:
        s_ += n
        n //= p_
    return s_


def modp25(x, p_):
    """residue of a p-integral Fraction modulo p"""
    x = F(x)
    return x.numerator * pow(x.denominator, -1, p_) % p_


def Ale25(r, N):
    """A_r(n) for n <= N, exact, from a(n) = sum_{m<=r} (n-1)_{m-1} a(n-m)"""
    a_ = [1] + [0] * N
    for n in range(1, N + 1):
        s_ = 0
        ff_ = 1
        for m_ in range(1, min(r, n) + 1):
            s_ += ff_ * a_[n - m_]
            ff_ *= (n - m_)
        a_[n] = s_
    return a_


def Agt25(r, N):
    """a_{{1,...,r}}(n) for n <= N, exact, from a_{n+1} = n a_n + (n)_r a_{n-r} (Lemma rec with S={1,...,r})"""
    a_ = [1] + [0] * N
    for n in range(N):
        t_ = n * a_[n]
        if n >= r:
            ff_ = 1
            for i_ in range(r):
                ff_ *= (n - i_)
            t_ += ff_ * a_[n - r]
        a_[n + 1] = t_
    return a_


def ffall25(n, r):
    ff_ = 1
    for i_ in range(1, r + 1):
        ff_ *= (n - i_)
    return ff_


# ---- 25.11 the two kinds of primes (own exact integers)
t_ = time.time()


def aA25(inA, N):
    """a_A(n) for n <= N, exact, from a(n) = sum_{m in A, m<=n} (n-1)_{m-1} a(n-m)"""
    a_ = [1] + [0] * N
    for n in range(1, N + 1):
        s_ = 0
        ff_ = 1
        for m_ in range(1, n + 1):
            if inA(m_):
                s_ += ff_ * a_[n - m_]
            ff_ *= (n - m_)
        a_[n] = s_
    return a_


sets25 = {"derangements": lambda m: m >= 2, "A_{>2}": lambda m: m > 2, "A_{>3}": lambda m: m > 3, "even": lambda m: m % 2 == 0,
          "A_{<=3}": lambda m: m <= 3, "A_{<=4}": lambda m: m <= 4, "odd": lambda m: m % 2 == 1, "{1}u{2,4 mod 7}": lambda m: m == 1 or m % 7 in (2, 4),
          "{2,3,5,...}": lambda m: m in (2, 3, 5, 8, 13, 21)}
okB = True
nB = 0
for nm_, f_ in sets25.items():
    aa_ = aA25(f_, 140)
    for p_ in (2, 3, 5, 7):
        w1_, wp_ = int(f_(1)), int(f_(p_))
        if w1_ == wp_:
            continue
        for e_ in (1, 2, 3):
            M_ = p_ ** e_
            if p_ == 2:
                sg_ = (-1) ** (int(f_(2)) + int(f_(4))) if e_ == 2 else 1
            else:
                sg_ = 1 if w1_ == 1 else -1
            okB &= all((aa_[n + M_] - sg_ * aa_[n]) % M_ == 0 for n in range(140 - M_))
            nB += 1
        okB &= all(aa_[p_ * q_] % p_ for q_ in range(140 // p_ + 1))
okA = True
for nm_, f_ in sets25.items():
    aa_ = aA25(f_, 140)
    for p_ in (2, 3, 5):
        if int(f_(1)) == int(f_(p_)):
            for e_ in (1, 2):
                t_e = p_ ** e_ if p_ > 2 else 2 ** max(e_, 4)
                okA &= all(aa_[n] % p_ ** e_ == 0 for n in range(t_e, 141))
check("Lemmas 13.2 and 13.3 (own exact integers, nine sets, n<=140): at a prime of type II, a(n+p^e) = +-a(n) mod p^e with the sign + for odd p when 1 in A and - when 1 not in A, and for p=2 the sign + except (-1)^{w_2+w_4} at e=2 (%d cases, for example D(8) = 14833 = D(0) mod 8), and p does not divide a(pq), while at a prime of type I p^e divides a(n) for n >= t_p(e)" % nB,
      okB and okA and aA25(lambda m: m >= 2, 8)[8] == 14833 and 14833 % 8 == 1)
if have_np25:
    cp_ = run25(CO25, ["A1_composite_eventual.py", "150", "800"])
    check("Theorem 13.5 and Proposition 13.6 (rerun, 25 sets, all m<=150, n<=800): the threshold n_0(m_I) is exact, Z(m) = Z(m_II) from n_0 on, Z(m_II) has least period the product of the L_Z(p^e) and density the product of the d(p^e), and the residues are periodic from exactly n_0 (3874 pairs, no failure, and the stored run has 7774 pairs for m<=300, n<=1100)",
          cp_.returncode == 0 and "tested 3874 pairs (set, m); failures 0" in cp_.stdout and "tested 7774 pairs (set, m); failures 0" in rd25(COO25, "A1_composite_eventual.out"))
    cp_ = run25(CO25, ["A7_quotient_typeB.py"])
    check("Theorem 13.8 (rerun): for the quotient Q(n) = a_S(n)/(n-1)_r and primes p not in S the set {n : p^e | Q(n)} has period p^e in every tested case",
          cp_.returncode == 0 and "period p^e holds False" not in cp_.stdout and cp_.stdout.count("period p^e holds True") >= 30)
note("composite moduli checks took %.1f s" % (time.time() - t_))


# ---- 25.12 the OEIS corollaries: tail gcds, thresholds, residues
t_ = time.time()
a3_ = Ale25(3, 700)
a4_ = Ale25(4, 700)
a5_ = Ale25(5, 1000)


def e25(n):
    return n // 9 + (n + 6) // 9


def lam25(n):
    return 4 * (n // 8) + (0, 0, 1, 1, 3, 3, 3, 3)[n % 8]


def tailgcd25(a_, n0, N):
    g_ = 0
    for n in range(n0, N + 1):
        g_ = gcd(g_, a_[n])
    return g_


okg3 = all(tailgcd25(a3_, n0, 700) == 2 ** max(0, 1 + (n0 - 2) // 4) * 3 ** e25(n0) for n0 in range(0, 300))
okg4 = all(tailgcd25(a4_, n0, 700) == 2 ** lam25(n0) * 3 ** e25(n0) for n0 in range(0, 300))
exc5_ = [n for n in range(1001) if vp25(a5_[n], 5) > vf25(n, 5) - n // 10 - vf25(n // 10, 5)]
okg5 = all(tailgcd25(a5_, n0, 1000) == 2 ** lam25(n0) * 3 ** e25(n0) * 5 ** (vf25(n0, 5) - n0 // 10 - vf25(n0 // 10, 5)) for n0 in range(0, 400))
mod5_ = [x_ % 5 for x_ in a3_]
mod10_ = [x_ % 10 for x_ in a3_]
check("Corollaries 13.9, 13.10, 13.11 (own exact integers): gcd_{n>=n_0} A_3(n) = 2^{1+floor((n_0-2)/4)} 3^{e(n_0)}, gcd A_4 = 2^{lambda(n_0)} 3^{e(n_0)}, gcd A_5 = 2^{lambda(n_0)} 3^{e(n_0)} 5^{mu_5(n_0)} (n_0<300, 300, 400, windows up to 700, 700, 1000), and in this range the exponent of 5 also equals v_5(n_0!)-q_0-v_5(q_0!), with v_5(A_5(n)) > v_5(n!)-q-v_5(q!) (n=10q+rho) exactly for n = 6,8,15,19,26,28,37,47 mod 50, n<=1000 (data beyond the statements of the paper), A_3(n) mod 5 repeats 1,1,2,1,3 from n=0, and A_3(n) mod 10 has period 5 from n=2 and not from n=1",
      okg3 and okg4 and okg5 and exc5_ == [n for n in range(1001) if n % 50 in (6, 8, 15, 19, 26, 28, 37, 47)]
      and all(mod5_[n] == (1, 1, 2, 1, 3)[n % 5] for n in range(701))
      and all(mod10_[n] == mod10_[n + 5] for n in range(2, 690)) and mod10_[1] != mod10_[6])
if have_np25:
    cp_ = run25(CO25, ["A2_tail_gcd.py"])
    ca_ = run25(CO25, ["A6_oeis_bala.py"])
    check("Corollaries 13.9 to 13.11 (rerun): the tail gcds and the thresholds n_0(2^e), n_0(3^e), and the computed n_0(5^e), agree with exact gcds (A2_tail_gcd.py, no failure, with the 5x5 table of thresholds for A057693 as stated), the pre-period and least period of a(n) mod k for k<=60 agree with direct computation, (0,7) mod 7 and (2,5) mod 10 for A057693, and the inequality v_2(a(2n+1)-a(n)) >= n+1 printed in A070945 fails for 347 of n=1..348 while the form with a(2n) has no failure",
          cp_.returncode == 0 and "failures 0" in cp_.stdout and "i=3: [10, 10, 10, 12, 18]" in cp_.stdout and "i=0: [0, 3, 9, 12, 18]" in cp_.stdout
          and "r=5: n_0(5^e), e=1..20: [5, 15, 25, 25, 35," in cp_.stdout
          and ca_.returncode == 0 and "mismatches with direct computation: 0" in ca_.stdout
          and "fails for 347 of n=1..348; with a(2n) in place of a(n): 0 failures" in ca_.stdout
          and re.search(r"A057693 k:\(pre-period, least period\).*? 7:\(0,7\) .*? 10:\(2,5\) ", ca_.stdout) is not None)
note("OEIS corollary checks took %.1f s" % (time.time() - t_))


note("section 25 took %.1f s" % (time.time() - t25))


# ----------------------------------------------------------------------------- summary
print()
print("elapsed %.1f s" % (time.time() - T0))
if FAILS:
    print("FAILURES:", FAILS)
    sys.exit(1)
print("ALL PASS")

